Verification with Transfer: Exact Information Frontiers and Their Price in Calls

A verifier that accepts or rejects whole answers reveals little: under a flat prior over $k$-bit answers, zero error needs $2^k-1$ verifications. The usual remedy is to solve related source tasks, either all first, as a curriculum does, or interleaved with verification. We price this remedy in information and in calls. With an exact verifier, the least causal information that any interleaving of source calls and $n$ verifications needs to succeed with probability $s$ is a list rate-distortion function, attained by one observation before any verification. It lower-bounds the expected number of binary source calls, which designed sources meet within $1+\log_25$ calls for unique answers and within a logarithmic term in general, where no additive constant suffices. With an exact verifier and fixed sources, moving every call before the first verification preserves all hard caps on calls, although interleaving can save unboundedly many expected calls; under a noisy verifier, source-first protocols can lose unbounded factors in information and in error. For linear banks over $\mathbb{F}_2$, optimal accuracy has a closed form, and after a polynomial-time reduction the budget profile is computable in time $2^{O(h^2)}\operatorname{poly}(J,k+h)$ for $J$ sources and nuisance dimension $h$. In these banks, for zero error under a hard cap, the calls beyond the rounded-up information price are exactly those spent on nuisance. Every numbered result apart from two clauses about the planner is machine-checked in Lean 4, assuming two published results. Used as a ruler, the frontier shows a small transformer using all delivered bits at latent dimension $5$ and none at $11$ within fixed training budgets; in a test with predictions recorded before training, low XOR degree of the target bits did not suffice for their use.

==> anc/lean/README.md <==
# Lean formalization

This directory is a Lean 4 formalization of the paper's numbered results (theorems,
propositions, the lemma and the corollaries), most numbered equations, and many appendix claims.
The algorithmic claim of Theorem 10 (correctness and running time of the enumeration) and the
last clause of Proposition 14 are not formalised;
[Not formalised](#not-formalised) lists these and the other exceptions. `Paper.lean` records
statement by statement what is covered.
Lean `v4.34.1` and Mathlib `v4.34.1` are pinned in `lean-toolchain`, `lakefile.toml` and
`lake-manifest.json`.

The library contains no `sorry`, `admit` or `native_decide`. Two published results are assumed as
axioms, and both are used only for Proposition 5 (see [Axioms](#axioms)).

## Building

1. Install [elan](https://github.com/leanprover/elan), the Lean version manager. It reads
   `lean-toolchain` and fetches Lean `v4.34.1` automatically.
2. Build the library:

   ```sh
   cd lean
   lake exe cache get   # optional: downloads prebuilt Mathlib files
   lake build           # builds Mathlib (if needed) and the 28 modules of this library
   ```

   With the Mathlib cache, `lake build` takes a few minutes. Without the cache, Lake compiles the
   needed part of Mathlib from source first, which can take several hours on a small machine.
3. To check one file, run `lake env lean VerificationTransfer/Frontier.lean`.
4. To reproduce the axiom report, run:

   ```sh
   lake env lean scripts/AxiomsReport.lean > axioms_report.txt
   ```

   This prints `#print axioms` for every `theorem` and `lemma` in the library, followed by a
   summary. A `sorry` would show up as the axiom `sorryAx`, and a `native_decide` as
   `Lean.ofReduceBool`.

## Where to start

`VerificationTransfer/Paper.lean` (namespace `VT.Paper`) maps each result of the paper to a Lean
theorem, using the paper's numbering. Most wrappers there are short applications of results
proved in the other modules. Its module docstring has:

- **The modelling conventions** that apply throughout.
- **The main table**, with one row per paper result. The Remarks column records the hypotheses
  and the places where the Lean statement is weaker, stronger or differently shaped than the
  paper's.
- **A second table** for `VT.AS` (`AlmostSure.lean`), `VT.Rem` (`Remaining.lean`) and `VT.C11`
  (`Cor11Bank.lean`). `Paper.lean` does not import these modules (`AlmostSure.lean` and `Cor11Bank.lean`
  import it), so their results are listed by full name instead of wrapped.
- **Lists of what is not formalised**, both by design and so far.

## Axioms

Besides Lean's standard axioms (`propext`, `Classical.choice`, `Quot.sound`), exactly two axioms
occur. Both are published results.

| Axiom | Source | Used by |
|---|---|---|
| `VT.Graph.cfj_unbounded` | J. Cardinal, S. Fiorini, G. Joret, "Minimum entropy coloring", *J. Comb. Optim.* 16 (2008), Proposition 2. `H_χ(G, P) − H_κ(G, P)` is unbounded on uniform priors. It is stated without the published chordality restriction, so it is weaker than the published result. | `VT.Paper.prop5_unbounded`, `VT.Paper.prop5_every_n` |
| `VT.SFRL.sfrl` | C. T. Li, A. El Gamal, "Strong functional representation lemma and applications to coding theorems", *IEEE Trans. Inf. Theory* 64 (2018), Theorem 1, with its cardinality bound for finite alphabets. | `VT.Paper.prop5_upper`, `VT.Paper.prop5_Hchi_le_HK` |

Every other theorem depends only on the standard axioms. This includes Theorems 2 and 4, whose
strong-duality step (Csiszár's Gibbs form of the list rate–distortion function) is proved in
`Duality.lean`. `axioms_report.txt` lists the dependencies of every theorem and lemma.

## Modelling conventions (summary)

`Paper.lean` gives the full list. The main conventions are:

- **Worlds, responses and replies are finite types.** Each protocol has a single reply type `Z`
  for all of its calls. Where the paper uses a separate alphabet per call (the first bound of
  Theorem 4(i)), the alphabet of a call is the set of replies its kernel can produce. The paper's
  "binary sources" means `Fintype.card Z = 2`.
- **Verification replies are binary.** A noisy verifier is a binary-input, binary-output channel
  `G : Bool → Bool → ℝ`, as in Proposition 8.
- **Protocols are finite trees.** The kernel of an auxiliary call is attached to its tree node, so
  it may depend on the world and on the whole history. Fixed sources are expressed by
  `Fixed.FixedAgainst src tr t`, a property of the pair (source mechanism, protocol).
- **Caps such as `N ≤ n` hold on every path.** The paper's "almost surely" caps reduce to this by
  pruning null branches (`VT.AS.as_to_sure`).
- **Lists are `Finset Y` with at most `n + 1` elements.**
- **Information is measured in bits**, through `lg x = log x / log 2`.
- **Boundary conventions.** Lean has `x / 0 = 0` and `log 0 = 0`. As a result `kl₊(a‖0)` is finite
  for `a > 0`, and `R_n(q, s)` is `0` rather than `+∞` at an infeasible level. Statements where
  this matters carry explicit positivity or feasibility hypotheses.
- **Linear banks are over `𝔽₂ = ZMod 2`**, with the local field instance `VT.Linear.fieldZModTwo`.

## Not formalised

- **The algorithmic claims of Theorem 10.** The running time of QSP and the correctness of the
  closure enumeration are not formalised. The count of subspaces and its bound are
  (`thm10_gauss`, `thm10_count`).
- **The semantic part of Proposition 14.** This is the statement that QSP applied to the learned
  bank returns optimal policies. The sample-complexity bounds, eqs. (32) and (33), are formalised.
- **Numerical and empirical claims**: decimals, experiments, runtimes and audits.
- **Other stated claims**, listed in `Paper.lean` under "Not yet formalised". Examples are the
  identification with Erokhin's ε-entropy and the chordal refinement of Proposition 5.

## Modules

| Module | Content |
|---|---|
| `Prelim`, `Model`, `Basic` | Information measures in bits; the model of Section 2 (protocols, `B_aux`, lists, `R_n`) |
| `Benchmark` | Proposition 1 and the target-only value `V^G_n` |
| `Converse` | Lemma 3 and the path-KL identity, eq. (6) |
| `Attain`, `Duality`, `Frontier` | Attainment of `R_n`, the Gibbs dual, Theorem 2 |
| `Calls`, `CallsAlphabets`, `CallsUnique`, `CallsEveryS`, `Coding` | Theorem 4 (information part, per-call alphabets, zero error, every success level); prefix codes |
| `Graph`, `SFRL` | Proposition 5, lower and upper halves |
| `Interleave` | Proposition 6 and the boundary examples |
| `FixedSources` | Theorem 7 and eq. (8) |
| `NoisyConverse`, `NoisySep` | Proposition 8 and Theorem 13 |
| `RankLaw`, `Linear`, `LinearExtras` | Theorems 9 and 10, Corollary 11, eq. (15), Proposition 14 |
| `ZeroError` | Corollary 12 |
| `FrontierExamples` | Examples and complements to Section 2 (eqs. (28) and (31), App. examples) |
| `AlmostSure` | Almost-sure caps, source availability, the shape of `R_n(q, ·)`, `V_n` for unique answers |
| `Remaining` | Remaining appendix claims (eqs. (9), (17), (18), (23), noisy-appendix facts, coverage polytope, Forney duality) |
| `Cor11Bank` | Corollary 11 in the bank model: `κ = ⌈R(q,1)⌉` and when the excess vanishes |
| `Paper` | The statement map |


==> anc/lean/STATUS.md <==
# Lean formalization: status (2026-09-26)

Lean 4.34.1 + Mathlib v4.34.1. See `README.md` for how to build and what is covered, and
`VerificationTransfer/Paper.lean` for the statement-by-statement map.

## State
- 28 modules, about 22.7k lines, 1162 theorems and lemmas. A clean `lake build` passes with no
  warnings, and there is no `sorry`, `admit` or `native_decide`.
- `axioms_report.txt` is generated by `lake env lean scripts/AxiomsReport.lean`. Beyond the
  standard axioms, it lists exactly two project axioms, both published results and both used
  only for Proposition 5: `VT.Graph.cfj_unbounded` (Cardinal–Fiorini–Joret 2008, Prop. 2) and
  `VT.SFRL.sfrl` (Li–El Gamal 2018, Thm. 1).
- New since 2026-09-24:
  - `Cor11Bank.lean`: Corollary 11 in the bank model. It proves `R_n(q,1) = k − log₂(n+1)`,
    `κ = ⌈R(q,1)⌉`, and `u(κ) = 0 ⟺ ∃ S, |S| = ρ(S) = κ`.
  - `CallsAlphabets.lean`: Theorem 4(i)'s first bound with one alphabet per call.
  - Paper.lean's docstring now lists the `VT.AS`, `VT.Rem` and `VT.C11` results in a second table.
  - Boundary-convention caveats for `klp a 0` and for `Rn` at an infeasible level.
  - The deprecation warnings are fixed.
- The paper's Proposition 8 now says a verification "returns a bit drawn from a binary-input kernel",
  which matches the Lean model.

## Not formalised
- By design: the algorithmic claim of Theorem 10 (correctness and running time of the
  enumeration), the last clause of Proposition 14, and the numerical and empirical claims.
- Other stated claims: the list "Not yet formalised" in Paper.lean (e.g. Erokhin's ε-entropy, the
  chordal refinement of Prop. 5, eq. (16)).


==> anc/lean/VerificationTransfer.lean <==
import VerificationTransfer.Basic
import VerificationTransfer.Prelim
import VerificationTransfer.Model
import VerificationTransfer.Benchmark
import VerificationTransfer.Converse
import VerificationTransfer.Duality
import VerificationTransfer.Frontier
import VerificationTransfer.Attain
import VerificationTransfer.Calls
import VerificationTransfer.CallsAlphabets
import VerificationTransfer.CallsUnique
import VerificationTransfer.CallsEveryS
import VerificationTransfer.ZeroError
import VerificationTransfer.FrontierExamples
import VerificationTransfer.FixedSources
import VerificationTransfer.Interleave
import VerificationTransfer.Graph
import VerificationTransfer.SFRL
import VerificationTransfer.NoisyConverse
import VerificationTransfer.NoisySep
import VerificationTransfer.RankLaw
import VerificationTransfer.Linear
import VerificationTransfer.LinearExtras
import VerificationTransfer.Coding
import VerificationTransfer.Paper
import VerificationTransfer.AlmostSure
import VerificationTransfer.Remaining
import VerificationTransfer.Cor11Bank


==> anc/lean/VerificationTransfer/AlmostSure.lean <==
import VerificationTransfer.Paper

/-!
# Modelling gaps: "almost surely" caps, source availability, the shape of `R_n`, `V_n` for unique answers

## 1. "Almost surely" versus "on every path"

The paper's caps "`N ≤ n` almost surely", "`Q ≤ b` almost surely" and "`Q + N ≤ M` almost surely"
are rendered in Lean as `t.vdepth ≤ n`, `t.qdepth ≤ b` and `VT.Fixed.tdepth t ≤ M`, i.e. on every
path of the protocol tree, including paths of probability zero. This loses nothing:

* `prune f G d t w` replaces every subtree whose (unnormalised, joint) weight vector is identically
  zero — a branch that is null in every world — by the leaf `.stop d` (the weights are propagated
  exactly as in `Proto.baux`: `w θ * G (f θ y) b` after a verification, `w θ * K θ z` after a call,
  `w θ * μ z` after private randomness).
* In every world `θ` with `w θ ≠ 0` the pruned protocol has the same `acc`, `succ · n` (every `n`),
  `ecalls`, `E[N | θ]` (`VT.Noisy.everif`), the same joint law of `(N, Q)` (`plaw`, hence the same
  laws of `N` and of `Q`: `lawN`, `lawQ`) and the same `P(N > n)`, `P(Q > b)`, `P(Q + N > M)`
  (`prune_acc`, `prune_succ`, `prune_ecalls`, `prune_everif`, `prune_plaw`, …); and
  `B_aux` is unchanged for the same root weights (`prune_baux`, no hypothesis at all).
* Pruning preserves `WF`, `CallFree`, `Blind`, `SourceFirst`, `SourceOnly`, `FixedAgainst src tr`
  and `FixedAgainstAv src avail tr`, and does not increase `vdepth`, `qdepth`, `tdepth`.
* If `∑ θ, w θ · P(N > n | θ) = 0` (with `w ≥ 0`), then `(prune f G d t w).vdepth ≤ n`
  (`prune_vdepth_as`), and likewise for `Q > b` (`pQgt`, `prune_qdepth_as`) and `Q + N > M`
  (`pTgt`, `prune_tdepth_as`). No positivity of `w`, well-formedness or verifier hypothesis is needed
  for the invariance statements; the depth statements use `t.WF`, `IsVerifier G` and `w ≥ 0` only.
* Sanity checks: `FEx.pNgt`, `pQgt`, `pTgt` are the events `N > n`, `Q > b`, `Q + N > M` of the
  joint law `plaw` (`pNgt_eq_plaw`, `pQgt_eq_plaw`, `pTgt_eq_plaw`, for `WF` protocols and any
  verifier), and sure caps give zero tails (`FEx.pNgt_eq_zero_of_vdepth`,
  `pQgt_eq_zero_of_qdepth`, `pTgt_eq_zero_of_tdepth`).
* `as_to_sure` packages everything for a full-support prior `q`; `thm2_hardcap_as`,
  `thm13_upfront_lower_as` and `thm13_inter_lower_as` restate two headline converses
  (Theorem 2 hard cap and Theorem 13) with "almost surely" hypotheses.

## 2. Source availability

`FixedAgainstAv src avail tr t` is `VT.Fixed.FixedAgainst src tr t` plus `avail tr c` at every
call node (the mechanism may restrict availability based on the source history, e.g. one-use
sources). `source_first_suffices_avail` is Theorem 7 with availability.

## 3. Shape of `R_n(q, ·)`

`Rn_convexOn`, `Rn_monotoneOn`, `Rn_eq_zero_iff`, `Rn_strictMonoOn`: `R_n(q, ·)` is convex and
nondecreasing on `[0, 1]`, vanishes exactly on `(-∞, V_n(q)]` (within `s ≤ 1`), and is strictly
increasing on `[V_n(q), 1]`. `klb_pos`: `kl(s ‖ V) > 0` for `0 < V < s ≤ 1`.
`opt_channel_coverage_eq`: for `V_n(q) ≤ s ≤ 1`, an optimal channel for `R_n(q, s)` covers with
probability exactly `s`.

## 4. `V_n` for unique answers

`Vn_uniq_top`: for unique answers, `V_n(r)` is the mass of the `n + 1` most probable answers.
-/

open Finset

set_option linter.unusedSectionVars false

namespace VT.AS

open VT.Fixed

/-! ## Part 1: pruning null branches -/

section Prune

variable {Θ Y Z : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y] [Fintype Z]

variable (f : Θ → Y → Bool) (G : Bool → Bool → ℝ)

/-- `P(Q > b | θ)`: the probability, in world `θ`, that the protocol makes more than `b` auxiliary
calls (a call node reached with no call budget left counts as exceeding it). Analogue of
`VT.FEx.pNgt`. -/
noncomputable def pQgt : Proto Θ Y Z → Θ → ℕ → ℝ
  | .stop _, _, _ => 0
  | .verify y next, θ, b => ∑ c : Bool, G (f θ y) c * pQgt (next c) θ b
  | .call _ _, _, 0 => 1
  | .call K next, θ, b + 1 => ∑ z, K θ z * pQgt (next z) θ b
  | .rand μ next, θ, b => ∑ z, μ z * pQgt (next z) θ b

/-- `P(Q + N > M | θ)`: the probability, in world `θ`, that the protocol makes more than `M` queries
(auxiliary calls plus verifications). -/
noncomputable def pTgt : Proto Θ Y Z → Θ → ℕ → ℝ
  | .stop _, _, _ => 0
  | .verify _ _, _, 0 => 1
  | .verify y next, θ, m + 1 => ∑ c : Bool, G (f θ y) c * pTgt (next c) θ m
  | .call _ _, _, 0 => 1
  | .call K next, θ, m + 1 => ∑ z, K θ z * pTgt (next z) θ m
  | .rand μ next, θ, m => ∑ z, μ z * pTgt (next z) θ m

open Classical in
/-- The joint law of `(N, Q)` (numbers of verifications and of auxiliary calls) in world `θ`:
`plaw f G t θ E = P((N, Q) ∈ E | θ)`. -/
noncomputable def plaw : Proto Θ Y Z → Θ → Set (ℕ × ℕ) → ℝ
  | .stop _, _, E => if ((0, 0) : ℕ × ℕ) ∈ E then 1 else 0
  | .verify y next, θ, E => ∑ c : Bool, G (f θ y) c * plaw (next c) θ {p | (p.1 + 1, p.2) ∈ E}
  | .call K next, θ, E => ∑ z, K θ z * plaw (next z) θ {p | (p.1, p.2 + 1) ∈ E}
  | .rand μ next, θ, E => ∑ z, μ z * plaw (next z) θ E

/-- The law of `N`: `P(N = k | θ)`. -/
noncomputable def lawN (t : Proto Θ Y Z) (θ : Θ) (k : ℕ) : ℝ := plaw f G t θ {p | p.1 = k}

/-- The law of `Q`: `P(Q = k | θ)`. -/
noncomputable def lawQ (t : Proto Θ Y Z) (θ : Θ) (k : ℕ) : ℝ := plaw f G t θ {p | p.2 = k}

open Classical in
/-- **Pruning null branches.** With joint weights `w` at the root (for the paper, `w = q`), every
subtree whose weight vector is identically zero (a branch of probability zero in every world) is
replaced by `.stop d`; the weights are propagated as in `Proto.baux`. (The root itself is replaced
only if `w` is identically zero.) -/
noncomputable def prune (d : Y) : Proto Θ Y Z → (Θ → ℝ) → Proto Θ Y Z
  | .stop y, w => if ∀ θ, w θ = 0 then .stop d else .stop y
  | .verify y next, w => if ∀ θ, w θ = 0 then .stop d else
      .verify y (fun b => prune d (next b) (fun θ => w θ * G (f θ y) b))
  | .call K next, w => if ∀ θ, w θ = 0 then .stop d else
      .call K (fun z => prune d (next z) (fun θ => w θ * K θ z))
  | .rand μ next, w => if ∀ θ, w θ = 0 then .stop d else
      .rand μ (fun z => prune d (next z) (fun θ => w θ * μ z))

variable {f G}
variable (d : Y)

/-! ### Unfolding lemmas -/

lemma prune_null {w : Θ → ℝ} (hw : ∀ θ, w θ = 0) (t : Proto Θ Y Z) :
    prune f G d t w = .stop d := by
  cases t <;> simp [prune, hw]

lemma prune_stop {w : Θ → ℝ} (hw : ¬ ∀ θ, w θ = 0) (y : Y) :
    prune f G d (.stop y : Proto Θ Y Z) w = .stop y := by
  simp only [prune]; rw [ite_eq_right hw]

lemma prune_verify {w : Θ → ℝ} (hw : ¬ ∀ θ, w θ = 0) (y : Y) (next : Bool → Proto Θ Y Z) :
    prune f G d (.verify y next) w =
      .verify y (fun b => prune f G d (next b) (fun θ => w θ * G (f θ y) b)) := by
  simp only [prune]; rw [ite_eq_right hw]

lemma prune_call {w : Θ → ℝ} (hw : ¬ ∀ θ, w θ = 0) (K : Θ → Z → ℝ) (next : Z → Proto Θ Y Z) :
    prune f G d (.call K next) w = .call K (fun z => prune f G d (next z) (fun θ => w θ * K θ z)) := by
  simp only [prune]; rw [ite_eq_right hw]

lemma prune_rand {w : Θ → ℝ} (hw : ¬ ∀ θ, w θ = 0) (μ : Z → ℝ) (next : Z → Proto Θ Y Z) :
    prune f G d (.rand μ next) w = .rand μ (fun z => prune f G d (next z) (fun θ => w θ * μ z)) := by
  simp only [prune]; rw [ite_eq_right hw]

lemma not_null {w : Θ → ℝ} {θ : Θ} (h : w θ ≠ 0) : ¬ ∀ θ, w θ = 0 := fun h' => h (h' θ)

lemma sum_mul_congr {α : Type*} [Fintype α] {k a b : α → ℝ} (h : ∀ z, k z ≠ 0 → a z = b z) :
    ∑ z, k z * a z = ∑ z, k z * b z :=
  Finset.sum_congr rfl fun z _ => by
    by_cases hz : k z = 0
    · rw [hz, zero_mul, zero_mul]
    · rw [h z hz]

/-! ### Invariance in every world of positive weight -/

theorem prune_acc : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ) (θ : Θ), w θ ≠ 0 →
    (prune f G d t w).acc f G θ = t.acc f G θ := by
  intro t
  induction t with
  | stop y => intro w θ hθ; rw [prune_stop d (not_null hθ)]
  | verify y next ih =>
    intro w θ hθ
    rw [prune_verify d (not_null hθ)]
    simp only [Proto.acc]
    exact sum_mul_congr fun b hb => ih b _ θ (mul_ne_zero hθ hb)
  | call K next ih =>
    intro w θ hθ
    rw [prune_call d (not_null hθ)]
    simp only [Proto.acc]
    exact sum_mul_congr fun z hz => ih z _ θ (mul_ne_zero hθ hz)
  | rand μ next ih =>
    intro w θ hθ
    rw [prune_rand d (not_null hθ)]
    simp only [Proto.acc]
    exact sum_mul_congr fun z hz => ih z _ θ (mul_ne_zero hθ hz)

theorem prune_succ : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ) (θ : Θ) (n : ℕ), w θ ≠ 0 →
    (prune f G d t w).succ f G θ n = t.succ f G θ n := by
  intro t
  induction t with
  | stop y => intro w θ n hθ; rw [prune_stop d (not_null hθ)]
  | verify y next ih =>
    intro w θ n hθ
    rw [prune_verify d (not_null hθ)]
    cases n with
    | zero => simp only [Proto.succ]
    | succ m =>
      simp only [Proto.succ]
      exact sum_mul_congr fun b hb => ih b _ θ m (mul_ne_zero hθ hb)
  | call K next ih =>
    intro w θ n hθ
    rw [prune_call d (not_null hθ)]
    simp only [Proto.succ]
    exact sum_mul_congr fun z hz => ih z _ θ n (mul_ne_zero hθ hz)
  | rand μ next ih =>
    intro w θ n hθ
    rw [prune_rand d (not_null hθ)]
    simp only [Proto.succ]
    exact sum_mul_congr fun z hz => ih z _ θ n (mul_ne_zero hθ hz)

theorem prune_ecalls : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ) (θ : Θ), w θ ≠ 0 →
    (prune f G d t w).ecalls f G θ = t.ecalls f G θ := by
  intro t
  induction t with
  | stop y => intro w θ hθ; rw [prune_stop d (not_null hθ)]
  | verify y next ih =>
    intro w θ hθ
    rw [prune_verify d (not_null hθ)]
    simp only [Proto.ecalls]
    exact sum_mul_congr fun b hb => ih b _ θ (mul_ne_zero hθ hb)
  | call K next ih =>
    intro w θ hθ
    rw [prune_call d (not_null hθ)]
    simp only [Proto.ecalls]
    rw [sum_mul_congr fun z hz => ih z _ θ (mul_ne_zero hθ hz)]
  | rand μ next ih =>
    intro w θ hθ
    rw [prune_rand d (not_null hθ)]
    simp only [Proto.ecalls]
    exact sum_mul_congr fun z hz => ih z _ θ (mul_ne_zero hθ hz)

/-- `E[N | θ]` is unchanged. -/
theorem prune_everif : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ) (θ : Θ), w θ ≠ 0 →
    Noisy.everif f G (prune f G d t w) θ = Noisy.everif f G t θ := by
  intro t
  induction t with
  | stop y => intro w θ hθ; rw [prune_stop d (not_null hθ)]
  | verify y next ih =>
    intro w θ hθ
    rw [prune_verify d (not_null hθ)]
    simp only [Noisy.everif]
    rw [sum_mul_congr fun b hb => ih b _ θ (mul_ne_zero hθ hb)]
  | call K next ih =>
    intro w θ hθ
    rw [prune_call d (not_null hθ)]
    simp only [Noisy.everif]
    exact sum_mul_congr fun z hz => ih z _ θ (mul_ne_zero hθ hz)
  | rand μ next ih =>
    intro w θ hθ
    rw [prune_rand d (not_null hθ)]
    simp only [Noisy.everif]
    exact sum_mul_congr fun z hz => ih z _ θ (mul_ne_zero hθ hz)

/-- The joint law of `(N, Q)` is unchanged. -/
theorem prune_plaw : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ) (θ : Θ) (E : Set (ℕ × ℕ)), w θ ≠ 0 →
    plaw f G (prune f G d t w) θ E = plaw f G t θ E := by
  intro t
  induction t with
  | stop y => intro w θ E hθ; rw [prune_stop d (not_null hθ)]
  | verify y next ih =>
    intro w θ E hθ
    rw [prune_verify d (not_null hθ)]
    simp only [plaw]
    exact sum_mul_congr fun b hb => ih b _ θ _ (mul_ne_zero hθ hb)
  | call K next ih =>
    intro w θ E hθ
    rw [prune_call d (not_null hθ)]
    simp only [plaw]
    exact sum_mul_congr fun z hz => ih z _ θ _ (mul_ne_zero hθ hz)
  | rand μ next ih =>
    intro w θ E hθ
    rw [prune_rand d (not_null hθ)]
    simp only [plaw]
    exact sum_mul_congr fun z hz => ih z _ θ _ (mul_ne_zero hθ hz)

theorem prune_lawN (t : Proto Θ Y Z) (w : Θ → ℝ) (θ : Θ) (k : ℕ) (hθ : w θ ≠ 0) :
    lawN f G (prune f G d t w) θ k = lawN f G t θ k :=
  prune_plaw d t w θ _ hθ

theorem prune_lawQ (t : Proto Θ Y Z) (w : Θ → ℝ) (θ : Θ) (k : ℕ) (hθ : w θ ≠ 0) :
    lawQ f G (prune f G d t w) θ k = lawQ f G t θ k :=
  prune_plaw d t w θ _ hθ

theorem prune_pNgt : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ) (θ : Θ) (n : ℕ), w θ ≠ 0 →
    FEx.pNgt f G (prune f G d t w) θ n = FEx.pNgt f G t θ n := by
  intro t
  induction t with
  | stop y => intro w θ n hθ; rw [prune_stop d (not_null hθ)]
  | verify y next ih =>
    intro w θ n hθ
    rw [prune_verify d (not_null hθ)]
    cases n with
    | zero => simp only [FEx.pNgt]
    | succ m =>
      simp only [FEx.pNgt]
      exact sum_mul_congr fun b hb => ih b _ θ m (mul_ne_zero hθ hb)
  | call K next ih =>
    intro w θ n hθ
    rw [prune_call d (not_null hθ)]
    simp only [FEx.pNgt]
    exact sum_mul_congr fun z hz => ih z _ θ n (mul_ne_zero hθ hz)
  | rand μ next ih =>
    intro w θ n hθ
    rw [prune_rand d (not_null hθ)]
    simp only [FEx.pNgt]
    exact sum_mul_congr fun z hz => ih z _ θ n (mul_ne_zero hθ hz)

theorem prune_pQgt : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ) (θ : Θ) (b : ℕ), w θ ≠ 0 →
    pQgt f G (prune f G d t w) θ b = pQgt f G t θ b := by
  intro t
  induction t with
  | stop y => intro w θ b hθ; rw [prune_stop d (not_null hθ)]
  | verify y next ih =>
    intro w θ b hθ
    rw [prune_verify d (not_null hθ)]
    simp only [pQgt]
    exact sum_mul_congr fun c hc => ih c _ θ b (mul_ne_zero hθ hc)
  | call K next ih =>
    intro w θ b hθ
    rw [prune_call d (not_null hθ)]
    cases b with
    | zero => simp only [pQgt]
    | succ m =>
      simp only [pQgt]
      exact sum_mul_congr fun z hz => ih z _ θ m (mul_ne_zero hθ hz)
  | rand μ next ih =>
    intro w θ b hθ
    rw [prune_rand d (not_null hθ)]
    simp only [pQgt]
    exact sum_mul_congr fun z hz => ih z _ θ b (mul_ne_zero hθ hz)

theorem prune_pTgt : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ) (θ : Θ) (M : ℕ), w θ ≠ 0 →
    pTgt f G (prune f G d t w) θ M = pTgt f G t θ M := by
  intro t
  induction t with
  | stop y => intro w θ M hθ; rw [prune_stop d (not_null hθ)]
  | verify y next ih =>
    intro w θ M hθ
    rw [prune_verify d (not_null hθ)]
    cases M with
    | zero => simp only [pTgt]
    | succ m =>
      simp only [pTgt]
      exact sum_mul_congr fun c hc => ih c _ θ m (mul_ne_zero hθ hc)
  | call K next ih =>
    intro w θ M hθ
    rw [prune_call d (not_null hθ)]
    cases M with
    | zero => simp only [pTgt]
    | succ m =>
      simp only [pTgt]
      exact sum_mul_congr fun z hz => ih z _ θ m (mul_ne_zero hθ hz)
  | rand μ next ih =>
    intro w θ M hθ
    rw [prune_rand d (not_null hθ)]
    simp only [pTgt]
    exact sum_mul_congr fun z hz => ih z _ θ M (mul_ne_zero hθ hz)

/-! ### `B_aux` is unchanged -/

/-- With identically zero weights, `B_aux = 0`. -/
lemma baux_null : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ), (∀ θ, w θ = 0) → t.baux f G w = 0 := by
  intro t
  induction t with
  | stop y => intro w _; simp [Proto.baux]
  | verify y next ih =>
    intro w hw
    simp only [Proto.baux]
    exact Finset.sum_eq_zero fun b _ => ih b _ (fun θ => by simp [hw θ])
  | call K next ih =>
    intro w hw
    simp only [Proto.baux]
    have hc : charge w K = 0 := by
      unfold charge
      exact Finset.sum_eq_zero fun θ _ => Finset.sum_eq_zero fun z _ => by rw [hw θ]; ring
    rw [hc, zero_add]
    exact Finset.sum_eq_zero fun z _ => ih z _ (fun θ => by simp [hw θ])
  | rand μ next ih =>
    intro w hw
    simp only [Proto.baux]
    exact Finset.sum_eq_zero fun z _ => ih z _ (fun θ => by simp [hw θ])

/-- **Pruning does not change `B_aux`** (for the root weights used to prune; no hypothesis). -/
theorem prune_baux : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ),
    (prune f G d t w).baux f G w = t.baux f G w := by
  intro t
  induction t with
  | stop y => intro w; simp only [prune]; split_ifs <;> simp [Proto.baux]
  | verify y next ih =>
    intro w
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw, baux_null (.verify y next) w hw]; simp [Proto.baux]
    · rw [prune_verify d hw]
      simp only [Proto.baux]
      exact Finset.sum_congr rfl fun b _ => ih b _
  | call K next ih =>
    intro w
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw, baux_null (.call K next) w hw]; simp [Proto.baux]
    · rw [prune_call d hw]
      simp only [Proto.baux]
      rw [Finset.sum_congr rfl fun z _ => ih z _]
  | rand μ next ih =>
    intro w
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw, baux_null (.rand μ next) w hw]; simp [Proto.baux]
    · rw [prune_rand d hw]
      simp only [Proto.baux]
      exact Finset.sum_congr rfl fun z _ => ih z _

/-! ### Structural properties are preserved (stop nodes satisfy all of them) -/

theorem prune_wf : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ), t.WF → (prune f G d t w).WF := by
  intro t
  induction t with
  | stop y => intro w _; simp only [prune]; split_ifs <;> trivial
  | verify y next ih =>
    intro w h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_verify d hw]; exact ⟨ih true _ h.1, ih false _ h.2⟩
  | call K next ih =>
    intro w h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_call d hw]; exact ⟨h.1, fun z => ih z _ (h.2 z)⟩
  | rand μ next ih =>
    intro w h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_rand d hw]; exact ⟨h.1, fun z => ih z _ (h.2 z)⟩

theorem prune_callFree : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ), t.CallFree →
    (prune f G d t w).CallFree := by
  intro t
  induction t with
  | stop y => intro w _; simp only [prune]; split_ifs <;> trivial
  | verify y next ih =>
    intro w h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_verify d hw]; exact ⟨ih true _ h.1, ih false _ h.2⟩
  | call K next ih => intro w h; exact h.elim
  | rand μ next ih =>
    intro w h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_rand d hw]; exact fun z => ih z _ (h z)

theorem prune_blind : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ), t.Blind → (prune f G d t w).Blind := by
  intro t
  induction t with
  | stop y => intro w _; simp only [prune]; split_ifs <;> trivial
  | verify y next ih =>
    intro w h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_verify d hw]; exact ⟨ih true _ h.1, ih false _ h.2⟩
  | call K next ih =>
    intro w h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_call d hw]; exact ⟨h.1, fun z => ih z _ (h.2 z)⟩
  | rand μ next ih =>
    intro w h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_rand d hw]; exact fun z => ih z _ (h z)

theorem prune_sourceFirst : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ), SourceFirst t →
    SourceFirst (prune f G d t w) := by
  intro t
  induction t with
  | stop y => intro w _; simp only [prune]; split_ifs <;> trivial
  | verify y next ih =>
    intro w h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_verify d hw]
      exact ⟨prune_callFree d _ _ h.1, prune_callFree d _ _ h.2⟩
  | call K next ih =>
    intro w h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_call d hw]; exact fun z => ih z _ (h z)
  | rand μ next ih =>
    intro w h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_rand d hw]; exact fun z => ih z _ (h z)

theorem prune_sourceOnly : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ), SourceOnly t →
    SourceOnly (prune f G d t w) := by
  intro t
  induction t with
  | stop y => intro w _; simp only [prune]; split_ifs <;> trivial
  | verify y next ih => intro w h; exact h.elim
  | call K next ih =>
    intro w h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_call d hw]; exact fun z => ih z _ (h z)
  | rand μ next ih =>
    intro w h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_rand d hw]; exact fun z => ih z _ (h z)

theorem prune_fixed {C : Type*} (src : List (C × Z) → C → Θ → Z → ℝ) :
    ∀ (t : Proto Θ Y Z) (w : Θ → ℝ) (tr : List (C × Z)), FixedAgainst src tr t →
      FixedAgainst src tr (prune f G d t w) := by
  intro t
  induction t with
  | stop y => intro w tr _; simp only [prune]; split_ifs <;> trivial
  | verify y next ih =>
    intro w tr h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_verify d hw]; exact ⟨ih true _ tr h.1, ih false _ tr h.2⟩
  | call K next ih =>
    intro w tr h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_call d hw]
      obtain ⟨c, hc, h⟩ := h
      exact ⟨c, hc, fun z => ih z _ _ (h z)⟩
  | rand μ next ih =>
    intro w tr h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_rand d hw]; exact fun z => ih z _ tr (h z)

/-! ### Depths do not increase -/

theorem prune_vdepth_le : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ), (prune f G d t w).vdepth ≤ t.vdepth := by
  intro t
  induction t with
  | stop y => intro w; simp only [prune]; split_ifs <;> simp [Proto.vdepth]
  | verify y next ih =>
    intro w
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; simp [Proto.vdepth]
    · rw [prune_verify d hw]
      simp only [Proto.vdepth]
      exact Nat.add_le_add_left (max_le_max (ih true _) (ih false _)) 1
  | call K next ih =>
    intro w
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; simp [Proto.vdepth]
    · rw [prune_call d hw]
      simp only [Proto.vdepth]
      exact Finset.sup_le fun z _ => le_trans (ih z _)
        (Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z))
  | rand μ next ih =>
    intro w
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; simp [Proto.vdepth]
    · rw [prune_rand d hw]
      simp only [Proto.vdepth]
      exact Finset.sup_le fun z _ => le_trans (ih z _)
        (Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z))

theorem prune_qdepth_le : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ), (prune f G d t w).qdepth ≤ t.qdepth := by
  intro t
  induction t with
  | stop y => intro w; simp only [prune]; split_ifs <;> simp [Proto.qdepth]
  | verify y next ih =>
    intro w
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; simp [Proto.qdepth]
    · rw [prune_verify d hw]
      simp only [Proto.qdepth]
      exact max_le_max (ih true _) (ih false _)
  | call K next ih =>
    intro w
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; simp [Proto.qdepth]
    · rw [prune_call d hw]
      simp only [Proto.qdepth]
      exact Nat.add_le_add_left (Finset.sup_le fun z _ => le_trans (ih z _)
        (Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z))) 1
  | rand μ next ih =>
    intro w
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; simp [Proto.qdepth]
    · rw [prune_rand d hw]
      simp only [Proto.qdepth]
      exact Finset.sup_le fun z _ => le_trans (ih z _)
        (Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z))

theorem prune_tdepth_le : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ), tdepth (prune f G d t w) ≤ tdepth t := by
  intro t
  induction t with
  | stop y => intro w; simp only [prune]; split_ifs <;> simp [tdepth]
  | verify y next ih =>
    intro w
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; simp [tdepth]
    · rw [prune_verify d hw]
      simp only [tdepth]
      exact Nat.add_le_add_left (max_le_max (ih true _) (ih false _)) 1
  | call K next ih =>
    intro w
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; simp [tdepth]
    · rw [prune_call d hw]
      simp only [tdepth]
      exact Nat.add_le_add_left (Finset.sup_le fun z _ => le_trans (ih z _)
        (Finset.le_sup (f := fun z => tdepth (next z)) (mem_univ z))) 1
  | rand μ next ih =>
    intro w
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; simp [tdepth]
    · rw [prune_rand d hw]
      simp only [tdepth]
      exact Finset.sup_le fun z _ => le_trans (ih z _)
        (Finset.le_sup (f := fun z => tdepth (next z)) (mem_univ z))

/-! ### Nonnegativity of the tail probabilities -/

lemma wf_next_bool {y : Y} {next : Bool → Proto Θ Y Z} (h : (Proto.verify y next).WF) (b : Bool) :
    (next b).WF := by
  cases b
  · exact h.2
  · exact h.1

theorem pNgt_nonneg (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ θ n,
    0 ≤ FEx.pNgt f G t θ n := by
  intro t
  induction t with
  | stop y => intro _ θ n; simp [FEx.pNgt]
  | verify y next ih =>
    intro h θ n
    cases n with
    | zero => simp [FEx.pNgt]
    | succ m =>
      simp only [FEx.pNgt]
      exact Finset.sum_nonneg fun b _ => mul_nonneg ((hG _).1 b) (ih b (wf_next_bool h b) θ m)
  | call K next ih =>
    intro h θ n
    simp only [FEx.pNgt]
    exact Finset.sum_nonneg fun z _ => mul_nonneg ((h.1 θ).1 z) (ih z (h.2 z) θ n)
  | rand μ next ih =>
    intro h θ n
    simp only [FEx.pNgt]
    exact Finset.sum_nonneg fun z _ => mul_nonneg (h.1.1 z) (ih z (h.2 z) θ n)

theorem pQgt_nonneg (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ θ b,
    0 ≤ pQgt f G t θ b := by
  intro t
  induction t with
  | stop y => intro _ θ b; simp [pQgt]
  | verify y next ih =>
    intro h θ b
    simp only [pQgt]
    exact Finset.sum_nonneg fun c _ => mul_nonneg ((hG _).1 c) (ih c (wf_next_bool h c) θ b)
  | call K next ih =>
    intro h θ b
    cases b with
    | zero => simp [pQgt]
    | succ m =>
      simp only [pQgt]
      exact Finset.sum_nonneg fun z _ => mul_nonneg ((h.1 θ).1 z) (ih z (h.2 z) θ m)
  | rand μ next ih =>
    intro h θ b
    simp only [pQgt]
    exact Finset.sum_nonneg fun z _ => mul_nonneg (h.1.1 z) (ih z (h.2 z) θ b)

theorem pTgt_nonneg (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ θ M,
    0 ≤ pTgt f G t θ M := by
  intro t
  induction t with
  | stop y => intro _ θ M; simp [pTgt]
  | verify y next ih =>
    intro h θ M
    cases M with
    | zero => simp [pTgt]
    | succ m =>
      simp only [pTgt]
      exact Finset.sum_nonneg fun c _ => mul_nonneg ((hG _).1 c) (ih c (wf_next_bool h c) θ m)
  | call K next ih =>
    intro h θ M
    cases M with
    | zero => simp [pTgt]
    | succ m =>
      simp only [pTgt]
      exact Finset.sum_nonneg fun z _ => mul_nonneg ((h.1 θ).1 z) (ih z (h.2 z) θ m)
  | rand μ next ih =>
    intro h θ M
    simp only [pTgt]
    exact Finset.sum_nonneg fun z _ => mul_nonneg (h.1.1 z) (ih z (h.2 z) θ M)

/-! ### Sanity checks: sure caps give zero tail probabilities -/

theorem pQgt_eq_zero_of_qdepth : ∀ (t : Proto Θ Y Z) (b : ℕ), t.qdepth ≤ b → ∀ θ,
    pQgt f G t θ b = 0 := by
  intro t
  induction t with
  | stop y => intro b _ θ; simp [pQgt]
  | verify y next ih =>
    intro b hb θ
    simp only [Proto.qdepth, max_le_iff] at hb
    simp only [pQgt]
    apply Finset.sum_eq_zero; intro c _
    cases c
    · rw [ih false b hb.2 θ, mul_zero]
    · rw [ih true b hb.1 θ, mul_zero]
  | call K next ih =>
    intro b hb θ
    simp only [Proto.qdepth] at hb
    obtain ⟨m, rfl⟩ : ∃ m, b = m + 1 := ⟨b - 1, by omega⟩
    have hb' : univ.sup (fun z => (next z).qdepth) ≤ m := by omega
    rw [Finset.sup_le_iff] at hb'
    simp only [pQgt]
    apply Finset.sum_eq_zero; intro z _
    rw [ih z m (hb' z (mem_univ z)) θ, mul_zero]
  | rand μ next ih =>
    intro b hb θ
    simp only [Proto.qdepth, Finset.sup_le_iff] at hb
    simp only [pQgt]
    apply Finset.sum_eq_zero; intro z _
    rw [ih z b (hb z (mem_univ z)) θ, mul_zero]

theorem pTgt_eq_zero_of_tdepth : ∀ (t : Proto Θ Y Z) (M : ℕ), tdepth t ≤ M → ∀ θ,
    pTgt f G t θ M = 0 := by
  intro t
  induction t with
  | stop y => intro M _ θ; simp [pTgt]
  | verify y next ih =>
    intro M hM θ
    simp only [tdepth] at hM
    obtain ⟨m, rfl⟩ : ∃ m, M = m + 1 := ⟨M - 1, by omega⟩
    have hM' : max (tdepth (next true)) (tdepth (next false)) ≤ m := by omega
    rw [max_le_iff] at hM'
    simp only [pTgt]
    apply Finset.sum_eq_zero; intro c _
    cases c
    · rw [ih false m hM'.2 θ, mul_zero]
    · rw [ih true m hM'.1 θ, mul_zero]
  | call K next ih =>
    intro M hM θ
    simp only [tdepth] at hM
    obtain ⟨m, rfl⟩ : ∃ m, M = m + 1 := ⟨M - 1, by omega⟩
    have hM' : univ.sup (fun z => tdepth (next z)) ≤ m := by omega
    rw [Finset.sup_le_iff] at hM'
    simp only [pTgt]
    apply Finset.sum_eq_zero; intro z _
    rw [ih z m (hM' z (mem_univ z)) θ, mul_zero]
  | rand μ next ih =>
    intro M hM θ
    simp only [tdepth, Finset.sup_le_iff] at hM
    simp only [pTgt]
    apply Finset.sum_eq_zero; intro z _
    rw [ih z M (hM z (mem_univ z)) θ, mul_zero]

/-! ### Sanity checks: the tail probabilities are events of the joint law of `(N, Q)` -/

/-- The joint law of `(N, Q)` has total mass one. -/
theorem plaw_total (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (θ : Θ) (E : Set (ℕ × ℕ)),
    (∀ p, p ∈ E) → plaw f G t θ E = 1 := by
  intro t
  induction t with
  | stop y => intro _ θ E hE; simp [plaw, hE]
  | verify y next ih =>
    intro h θ E hE
    simp only [plaw]
    rw [Finset.sum_congr rfl fun c _ => by
      rw [ih c (wf_next_bool h c) θ {p | (p.1 + 1, p.2) ∈ E} (fun p => hE _)]]
    simp only [mul_one, Fintype.sum_bool]
    exact (hG _).2
  | call K next ih =>
    intro h θ E hE
    simp only [plaw]
    rw [Finset.sum_congr rfl fun z _ => by
      rw [ih z (h.2 z) θ {p | (p.1, p.2 + 1) ∈ E} (fun p => hE _)]]
    simp only [mul_one]
    exact (h.1 θ).2
  | rand μ next ih =>
    intro h θ E hE
    simp only [plaw]
    rw [Finset.sum_congr rfl fun z _ => by rw [ih z (h.2 z) θ E hE]]
    simp only [mul_one]
    exact h.1.2

/-- At a verification node whose shifted event is sure, the joint law gives probability one. -/
lemma plaw_verify_sure (hG : IsVerifier G) {y : Y} {next : Bool → Proto Θ Y Z}
    (h : (Proto.verify y next).WF) (θ : Θ) {E : Set (ℕ × ℕ)} (hE : ∀ p : ℕ × ℕ, (p.1 + 1, p.2) ∈ E) :
    plaw f G (.verify y next) θ E = 1 := by
  simp only [plaw]
  rw [Finset.sum_congr rfl fun c _ => by
    rw [plaw_total hG (next c) (wf_next_bool h c) θ {p | (p.1 + 1, p.2) ∈ E} hE]]
  simp only [mul_one, Fintype.sum_bool]
  exact (hG _).2

/-- At a call node whose shifted event is sure, the joint law gives probability one. -/
lemma plaw_call_sure (hG : IsVerifier G) {K : Θ → Z → ℝ} {next : Z → Proto Θ Y Z}
    (h : (Proto.call K next).WF) (θ : Θ) {E : Set (ℕ × ℕ)} (hE : ∀ p : ℕ × ℕ, (p.1, p.2 + 1) ∈ E) :
    plaw f G (.call K next) θ E = 1 := by
  simp only [plaw]
  rw [Finset.sum_congr rfl fun z _ => by
    rw [plaw_total hG (next z) (h.2 z) θ {p | (p.1, p.2 + 1) ∈ E} hE]]
  simp only [mul_one]
  exact (h.1 θ).2

/-- `FEx.pNgt` is `P(N > n)` under the joint law. -/
theorem pNgt_eq_plaw (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (θ : Θ) (n : ℕ),
    FEx.pNgt f G t θ n = plaw f G t θ {p | n < p.1} := by
  intro t
  induction t with
  | stop y => intro _ θ n; simp [FEx.pNgt, plaw]
  | verify y next ih =>
    intro h θ n
    cases n with
    | zero =>
      simp only [FEx.pNgt]
      exact (plaw_verify_sure hG h θ (fun p => by simp)).symm
    | succ m =>
      simp only [FEx.pNgt, plaw]
      refine Finset.sum_congr rfl fun c _ => ?_
      rw [ih c (wf_next_bool h c) θ m]
      congr 2
      ext p
      simp
  | call K next ih =>
    intro h θ n
    simp only [FEx.pNgt, plaw]
    refine Finset.sum_congr rfl fun z _ => ?_
    rw [ih z (h.2 z) θ n]
    congr 2
  | rand μ next ih =>
    intro h θ n
    simp only [FEx.pNgt, plaw]
    refine Finset.sum_congr rfl fun z _ => ?_
    rw [ih z (h.2 z) θ n]

/-- `pQgt` is `P(Q > b)` under the joint law. -/
theorem pQgt_eq_plaw (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (θ : Θ) (b : ℕ),
    pQgt f G t θ b = plaw f G t θ {p | b < p.2} := by
  intro t
  induction t with
  | stop y => intro _ θ b; simp [pQgt, plaw]
  | verify y next ih =>
    intro h θ b
    simp only [pQgt, plaw]
    refine Finset.sum_congr rfl fun c _ => ?_
    rw [ih c (wf_next_bool h c) θ b]
    congr 2
  | call K next ih =>
    intro h θ b
    cases b with
    | zero =>
      simp only [pQgt]
      exact (plaw_call_sure hG h θ (fun p => by simp)).symm
    | succ m =>
      simp only [pQgt, plaw]
      refine Finset.sum_congr rfl fun z _ => ?_
      rw [ih z (h.2 z) θ m]
      congr 2
      ext p
      simp
  | rand μ next ih =>
    intro h θ b
    simp only [pQgt, plaw]
    refine Finset.sum_congr rfl fun z _ => ?_
    rw [ih z (h.2 z) θ b]

/-- `pTgt` is `P(Q + N > M)` under the joint law. -/
theorem pTgt_eq_plaw (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (θ : Θ) (M : ℕ),
    pTgt f G t θ M = plaw f G t θ {p | M < p.1 + p.2} := by
  intro t
  induction t with
  | stop y => intro _ θ M; simp [pTgt, plaw]
  | verify y next ih =>
    intro h θ M
    cases M with
    | zero =>
      simp only [pTgt]
      exact (plaw_verify_sure hG h θ (fun p => by simp only [Set.mem_ofPred_eq]; omega)).symm
    | succ m =>
      simp only [pTgt, plaw]
      refine Finset.sum_congr rfl fun c _ => ?_
      rw [ih c (wf_next_bool h c) θ m]
      congr 2
      ext p
      simp only [Set.mem_ofPred_eq]
      omega
  | call K next ih =>
    intro h θ M
    cases M with
    | zero =>
      simp only [pTgt]
      exact (plaw_call_sure hG h θ (fun p => by simp only [Set.mem_ofPred_eq]; omega)).symm
    | succ m =>
      simp only [pTgt, plaw]
      refine Finset.sum_congr rfl fun z _ => ?_
      rw [ih z (h.2 z) θ m]
      congr 2
      ext p
      simp only [Set.mem_ofPred_eq]
      omega
  | rand μ next ih =>
    intro h θ M
    simp only [pTgt, plaw]
    refine Finset.sum_congr rfl fun z _ => ?_
    rw [ih z (h.2 z) θ M]

/-! ### From "almost surely" to "on every path" -/

lemma nonneg_sum_zero {α : Type*} [Fintype α] {k a : α → ℝ} (hk : ∀ z, 0 ≤ k z)
    (ha : ∀ z, 0 ≤ a z) (h : ∑ z, k z * a z = 0) {z : α} (hz : k z ≠ 0) : a z = 0 := by
  have := (Finset.sum_eq_zero_iff_of_nonneg (fun z _ => mul_nonneg (hk z) (ha z))).1 h z (mem_univ z)
  rcases mul_eq_zero.1 this with h1 | h1
  · exact absurd h1 hz
  · exact h1

/-- If `P(N > n | θ) = 0` in every world of nonzero weight, the pruned protocol makes at most `n`
verifications on every path. -/
theorem prune_vdepth_of (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (w : Θ → ℝ) (n : ℕ),
    (∀ θ, w θ ≠ 0 → FEx.pNgt f G t θ n = 0) → (prune f G d t w).vdepth ≤ n := by
  intro t
  induction t with
  | stop y => intro _ w n _; simp only [prune]; split_ifs <;> simp [Proto.vdepth]
  | verify y next ih =>
    intro hwf w n h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; simp [Proto.vdepth]
    · rw [prune_verify d hw]
      push Not at hw
      obtain ⟨θ0, hθ0⟩ := hw
      cases n with
      | zero => have := h θ0 hθ0; simp [FEx.pNgt] at this
      | succ m =>
        simp only [Proto.vdepth]
        have key : ∀ b, (prune f G d (next b) (fun θ => w θ * G (f θ y) b)).vdepth ≤ m := by
          intro b
          apply ih b (wf_next_bool hwf b)
          intro θ hθ
          have hs := h θ (left_ne_zero_of_mul hθ)
          simp only [FEx.pNgt] at hs
          exact nonneg_sum_zero (hG _).1
            (fun c => pNgt_nonneg hG (next c) (wf_next_bool hwf c) θ m) hs (right_ne_zero_of_mul hθ)
        have h1 := key true
        have h2 := key false
        have := max_le h1 h2
        omega
  | call K next ih =>
    intro hwf w n h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; simp [Proto.vdepth]
    · rw [prune_call d hw]
      simp only [Proto.vdepth]
      apply Finset.sup_le; intro z _
      apply ih z (hwf.2 z)
      intro θ hθ
      have hs := h θ (left_ne_zero_of_mul hθ)
      simp only [FEx.pNgt] at hs
      exact nonneg_sum_zero (hwf.1 θ).1
        (fun z => pNgt_nonneg hG (next z) (hwf.2 z) θ n) hs (right_ne_zero_of_mul hθ)
  | rand μ next ih =>
    intro hwf w n h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; simp [Proto.vdepth]
    · rw [prune_rand d hw]
      simp only [Proto.vdepth]
      apply Finset.sup_le; intro z _
      apply ih z (hwf.2 z)
      intro θ hθ
      have hs := h θ (left_ne_zero_of_mul hθ)
      simp only [FEx.pNgt] at hs
      exact nonneg_sum_zero hwf.1.1
        (fun z => pNgt_nonneg hG (next z) (hwf.2 z) θ n) hs (right_ne_zero_of_mul hθ)

/-- If `P(Q > b | θ) = 0` in every world of nonzero weight, the pruned protocol makes at most `b`
auxiliary calls on every path. -/
theorem prune_qdepth_of (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (w : Θ → ℝ) (b : ℕ),
    (∀ θ, w θ ≠ 0 → pQgt f G t θ b = 0) → (prune f G d t w).qdepth ≤ b := by
  intro t
  induction t with
  | stop y => intro _ w b _; simp only [prune]; split_ifs <;> simp [Proto.qdepth]
  | verify y next ih =>
    intro hwf w b h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; simp [Proto.qdepth]
    · rw [prune_verify d hw]
      simp only [Proto.qdepth]
      have key : ∀ c, (prune f G d (next c) (fun θ => w θ * G (f θ y) c)).qdepth ≤ b := by
        intro c
        apply ih c (wf_next_bool hwf c)
        intro θ hθ
        have hs := h θ (left_ne_zero_of_mul hθ)
        simp only [pQgt] at hs
        exact nonneg_sum_zero (hG _).1
          (fun c => pQgt_nonneg hG (next c) (wf_next_bool hwf c) θ b) hs (right_ne_zero_of_mul hθ)
      exact max_le (key true) (key false)
  | call K next ih =>
    intro hwf w b h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; simp [Proto.qdepth]
    · rw [prune_call d hw]
      push Not at hw
      obtain ⟨θ0, hθ0⟩ := hw
      cases b with
      | zero => have := h θ0 hθ0; simp [pQgt] at this
      | succ m =>
        simp only [Proto.qdepth]
        have : univ.sup (fun z => (prune f G d (next z) (fun θ => w θ * K θ z)).qdepth) ≤ m := by
          apply Finset.sup_le; intro z _
          apply ih z (hwf.2 z)
          intro θ hθ
          have hs := h θ (left_ne_zero_of_mul hθ)
          simp only [pQgt] at hs
          exact nonneg_sum_zero (hwf.1 θ).1
            (fun z => pQgt_nonneg hG (next z) (hwf.2 z) θ m) hs (right_ne_zero_of_mul hθ)
        omega
  | rand μ next ih =>
    intro hwf w b h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; simp [Proto.qdepth]
    · rw [prune_rand d hw]
      simp only [Proto.qdepth]
      apply Finset.sup_le; intro z _
      apply ih z (hwf.2 z)
      intro θ hθ
      have hs := h θ (left_ne_zero_of_mul hθ)
      simp only [pQgt] at hs
      exact nonneg_sum_zero hwf.1.1
        (fun z => pQgt_nonneg hG (next z) (hwf.2 z) θ b) hs (right_ne_zero_of_mul hθ)

/-- If `P(Q + N > M | θ) = 0` in every world of nonzero weight, the pruned protocol makes at most
`M` queries on every path. -/
theorem prune_tdepth_of (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (w : Θ → ℝ) (M : ℕ),
    (∀ θ, w θ ≠ 0 → pTgt f G t θ M = 0) → tdepth (prune f G d t w) ≤ M := by
  intro t
  induction t with
  | stop y => intro _ w M _; simp only [prune]; split_ifs <;> simp [tdepth]
  | verify y next ih =>
    intro hwf w M h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; simp [tdepth]
    · rw [prune_verify d hw]
      push Not at hw
      obtain ⟨θ0, hθ0⟩ := hw
      cases M with
      | zero => have := h θ0 hθ0; simp [pTgt] at this
      | succ m =>
        simp only [tdepth]
        have key : ∀ c, tdepth (prune f G d (next c) (fun θ => w θ * G (f θ y) c)) ≤ m := by
          intro c
          apply ih c (wf_next_bool hwf c)
          intro θ hθ
          have hs := h θ (left_ne_zero_of_mul hθ)
          simp only [pTgt] at hs
          exact nonneg_sum_zero (hG _).1
            (fun c => pTgt_nonneg hG (next c) (wf_next_bool hwf c) θ m) hs (right_ne_zero_of_mul hθ)
        have := max_le (key true) (key false)
        omega
  | call K next ih =>
    intro hwf w M h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; simp [tdepth]
    · rw [prune_call d hw]
      push Not at hw
      obtain ⟨θ0, hθ0⟩ := hw
      cases M with
      | zero => have := h θ0 hθ0; simp [pTgt] at this
      | succ m =>
        simp only [tdepth]
        have : univ.sup (fun z => tdepth (prune f G d (next z) (fun θ => w θ * K θ z))) ≤ m := by
          apply Finset.sup_le; intro z _
          apply ih z (hwf.2 z)
          intro θ hθ
          have hs := h θ (left_ne_zero_of_mul hθ)
          simp only [pTgt] at hs
          exact nonneg_sum_zero (hwf.1 θ).1
            (fun z => pTgt_nonneg hG (next z) (hwf.2 z) θ m) hs (right_ne_zero_of_mul hθ)
        omega
  | rand μ next ih =>
    intro hwf w M h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; simp [tdepth]
    · rw [prune_rand d hw]
      simp only [tdepth]
      apply Finset.sup_le; intro z _
      apply ih z (hwf.2 z)
      intro θ hθ
      have hs := h θ (left_ne_zero_of_mul hθ)
      simp only [pTgt] at hs
      exact nonneg_sum_zero hwf.1.1
        (fun z => pTgt_nonneg hG (next z) (hwf.2 z) θ M) hs (right_ne_zero_of_mul hθ)

/-- **`N ≤ n` almost surely ⟹ `N ≤ n` on every path after pruning.** For weights `w ≥ 0` (e.g. the
prior), if `∑_θ w_θ P(N > n | θ) = 0`, the pruned protocol makes at most `n` verifications on every
path. -/
theorem prune_vdepth_as (hG : IsVerifier G) (t : Proto Θ Y Z) (hwf : t.WF) {w : Θ → ℝ}
    (hw : ∀ θ, 0 ≤ w θ) {n : ℕ} (hN : ∑ θ, w θ * FEx.pNgt f G t θ n = 0) :
    (prune f G d t w).vdepth ≤ n :=
  prune_vdepth_of d hG t hwf w n fun _ hθ =>
    nonneg_sum_zero hw (fun θ => pNgt_nonneg hG t hwf θ n) hN hθ

/-- **`Q ≤ b` almost surely ⟹ `Q ≤ b` on every path after pruning.** -/
theorem prune_qdepth_as (hG : IsVerifier G) (t : Proto Θ Y Z) (hwf : t.WF) {w : Θ → ℝ}
    (hw : ∀ θ, 0 ≤ w θ) {b : ℕ} (hQ : ∑ θ, w θ * pQgt f G t θ b = 0) :
    (prune f G d t w).qdepth ≤ b :=
  prune_qdepth_of d hG t hwf w b fun _ hθ =>
    nonneg_sum_zero hw (fun θ => pQgt_nonneg hG t hwf θ b) hQ hθ

/-- **`Q + N ≤ M` almost surely ⟹ `Q + N ≤ M` on every path after pruning.** -/
theorem prune_tdepth_as (hG : IsVerifier G) (t : Proto Θ Y Z) (hwf : t.WF) {w : Θ → ℝ}
    (hw : ∀ θ, 0 ≤ w θ) {M : ℕ} (hT : ∑ θ, w θ * pTgt f G t θ M = 0) :
    tdepth (prune f G d t w) ≤ M :=
  prune_tdepth_of d hG t hwf w M fun _ hθ =>
    nonneg_sum_zero hw (fun θ => pTgt_nonneg hG t hwf θ M) hT hθ

end Prune

/-! ## Part 2: source mechanisms that restrict availability -/

section Avail

variable {Θ Y Z C : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y] [Fintype Z]

/-- `t` runs against the source mechanism `src` **with availability rule `avail`** when the source
transcript so far is `tr`: as `VT.Fixed.FixedAgainst src tr t`, and moreover every request made at a
call node is available, `avail tr c`, given the source transcript at that node. The availability
rule may depend on the source history only (for example, one-use sources:
`avail tr c := c ∉ tr.map Prod.fst`), not on verifications.

*Remark.* Like `VT.Fixed.FixedAgainst`, this is a property of the pair (mechanism, protocol): the
protocol tree records only the reply kernels of its calls, and the predicate says that each kernel is
the mechanism's kernel `src tr c` of some available request `c` at the current source transcript
`tr` (the requests themselves are existentially quantified along the tree). -/
def FixedAgainstAv (src : List (C × Z) → C → Θ → Z → ℝ) (avail : List (C × Z) → C → Prop) :
    List (C × Z) → Proto Θ Y Z → Prop
  | _, .stop _ => True
  | tr, .verify _ next =>
      FixedAgainstAv src avail tr (next true) ∧ FixedAgainstAv src avail tr (next false)
  | tr, .call K next => ∃ c, avail tr c ∧ K = src tr c ∧
      ∀ z, FixedAgainstAv src avail (tr ++ [(c, z)]) (next z)
  | tr, .rand _ next => ∀ z, FixedAgainstAv src avail tr (next z)

variable (src : List (C × Z) → C → Θ → Z → ℝ) (avail : List (C × Z) → C → Prop)

/-- Availability constraints only restrict: `FixedAgainstAv` implies `FixedAgainst`. -/
lemma fixedAv_toFixed : ∀ (t : Proto Θ Y Z) (tr : List (C × Z)),
    FixedAgainstAv src avail tr t → FixedAgainst src tr t := by
  intro t
  induction t with
  | stop y => intro _ _; trivial
  | verify y next ih => intro tr h; exact ⟨ih true tr h.1, ih false tr h.2⟩
  | call K next ih =>
    intro tr h
    obtain ⟨c, _, hc, h⟩ := h
    exact ⟨c, hc, fun z => ih z _ (h z)⟩
  | rand μ next ih => intro tr h; exact fun z => ih z tr (h z)

/-- With every request always available, `FixedAgainstAv` is `FixedAgainst`. -/
lemma fixedAv_true_iff : ∀ (t : Proto Θ Y Z) (tr : List (C × Z)),
    FixedAgainstAv src (fun _ _ => True) tr t ↔ FixedAgainst src tr t := by
  intro t
  induction t with
  | stop y => intro _; exact Iff.rfl
  | verify y next ih =>
    intro tr
    exact and_congr (ih true tr) (ih false tr)
  | call K next ih =>
    intro tr
    constructor
    · rintro ⟨c, -, hc, h⟩
      exact ⟨c, hc, fun z => (ih z _).1 (h z)⟩
    · rintro ⟨c, hc, h⟩
      exact ⟨c, trivial, hc, fun z => (ih z _).2 (h z)⟩
  | rand μ next ih =>
    intro tr
    exact forall_congr' fun z => ih z tr

lemma fixedAv_of_callFree : ∀ (t : Proto Θ Y Z), t.CallFree → ∀ tr,
    FixedAgainstAv src avail tr t := by
  intro t
  induction t with
  | stop y => intro _ _; trivial
  | verify y next ih => intro h tr; exact ⟨ih true h.1 tr, ih false h.2 tr⟩
  | call K next ih => intro h; exact h.elim
  | rand μ next ih => intro h tr; exact fun z => ih z (h z) tr

/-- The source-first replacement makes the same requests at the same source transcripts, so it
respects every availability rule that the original protocol respects. -/
lemma sf_fixedAv (d : Y) : ∀ (t : Proto Θ Y Z) (tr : List (C × Z)) (L : List Y),
    FixedAgainstAv src avail tr t → FixedAgainstAv src avail tr (sf d t L) := by
  have : Nonempty Y := ⟨d⟩
  intro t
  induction t with
  | stop y => intro tr L _; exact fixedAv_of_callFree src avail _ (listProto_callFree d _) tr
  | verify y next ih => intro tr L h; exact ih false tr _ h.2
  | call K next ih =>
    intro tr L h
    obtain ⟨c, hav, hc, h⟩ := h
    exact ⟨c, hav, hc, fun z => ih z _ L (h z)⟩
  | rand μ next ih => intro tr L h; exact fun z => ih z tr L (h z)

/-- **Theorem 7 with source availability ("source-first suffices for fixed sources", App.).**
If the fixed source mechanism `src` may restrict availability based on the source history
(`avail`), then with exact verification the source-first replacement `sf d t []` of a well-formed
protocol running against `(src, avail)` is well formed, runs against the same `(src, avail)` (it
makes the same requests with the same source transcripts), is source-first, has no more
verifications, calls, or total queries on any path, and accepts at least as often in every world. -/
theorem source_first_suffices_avail {f : Θ → Y → Bool} (d : Y) (t : Proto Θ Y Z) (hwf : t.WF)
    (hfix : FixedAgainstAv src avail [] t) :
    (sf d t []).WF ∧ FixedAgainstAv src avail [] (sf d t []) ∧ SourceFirst (sf d t []) ∧
      (sf d t []).vdepth ≤ t.vdepth ∧ (sf d t []).qdepth ≤ t.qdepth ∧
      tdepth (sf d t []) ≤ tdepth t ∧
      ∀ θ, t.acc f exactG θ ≤ (sf d t []).acc f exactG θ := by
  obtain ⟨h1, -, h3, h4, h5, h6, h7⟩ :=
    source_first_suffices (f := f) src d t hwf (fixedAv_toFixed src avail t [] hfix)
  exact ⟨h1, sf_fixedAv src avail d t [] [] hfix, h3, h4, h5, h6, h7⟩

/-- Pruning null branches also preserves `FixedAgainstAv`. -/
theorem prune_fixedAv {f : Θ → Y → Bool} {G : Bool → Bool → ℝ} (d : Y) :
    ∀ (t : Proto Θ Y Z) (w : Θ → ℝ) (tr : List (C × Z)), FixedAgainstAv src avail tr t →
      FixedAgainstAv src avail tr (prune f G d t w) := by
  intro t
  induction t with
  | stop y => intro w tr _; simp only [prune]; split_ifs <;> trivial
  | verify y next ih =>
    intro w tr h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_verify d hw]; exact ⟨ih true _ tr h.1, ih false _ tr h.2⟩
  | call K next ih =>
    intro w tr h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_call d hw]
      obtain ⟨c, hav, hc, h⟩ := h
      exact ⟨c, hav, hc, fun z => ih z _ _ (h z)⟩
  | rand μ next ih =>
    intro w tr h
    by_cases hw : ∀ θ, w θ = 0
    · rw [prune_null d hw]; trivial
    · rw [prune_rand d hw]; exact fun z => ih z _ tr (h z)

end Avail

/-! ## Part 1 (packaged): "almost surely" caps lose nothing -/

section Package

variable {Θ Y Z : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y] [Fintype Z]

/-- **"Almost surely" caps lose nothing.** Let `q` be a full-support prior, `G` any verifier and
`t` a well-formed protocol with `P(N > n) = 0`, `P(Q > b) = 0` and `P(Q + N > M) = 0` (under the
prior). Then the pruned protocol `t' = prune f G d t q` satisfies the three caps on **every** path,
is well formed, has the same `acc`, `ecalls`, `succ · k` (every `k`), `E[N | θ]` and joint law of
`(N, Q)` in **every** world, the same `B_aux`, no larger depths, and inherits `CallFree`, `Blind`,
`SourceFirst`, `SourceOnly`, `FixedAgainst src tr` and `FixedAgainstAv src avail tr`. -/
theorem as_to_sure {f : Θ → Y → Bool} {G : Bool → Bool → ℝ} (hG : IsVerifier G) {q : Θ → ℝ}
    (hq : IsProb q) (hfull : ∀ θ, 0 < q θ) (d : Y) (t : Proto Θ Y Z) (hwf : t.WF) {n b M : ℕ}
    (hN : ∑ θ, q θ * FEx.pNgt f G t θ n = 0) (hQ : ∑ θ, q θ * pQgt f G t θ b = 0)
    (hT : ∑ θ, q θ * pTgt f G t θ M = 0) :
    ∃ t' : Proto Θ Y Z, t' = prune f G d t q ∧
      t'.WF ∧ t'.vdepth ≤ n ∧ t'.qdepth ≤ b ∧ tdepth t' ≤ M ∧
      (∀ θ, t'.acc f G θ = t.acc f G θ) ∧
      (∀ θ, t'.ecalls f G θ = t.ecalls f G θ) ∧
      (∀ θ k, t'.succ f G θ k = t.succ f G θ k) ∧
      (∀ θ, Noisy.everif f G t' θ = Noisy.everif f G t θ) ∧
      (∀ θ E, plaw f G t' θ E = plaw f G t θ E) ∧
      t'.baux f G q = t.baux f G q ∧
      t'.vdepth ≤ t.vdepth ∧ t'.qdepth ≤ t.qdepth ∧ tdepth t' ≤ tdepth t ∧
      (t.CallFree → t'.CallFree) ∧ (t.Blind → t'.Blind) ∧
      (SourceFirst t → SourceFirst t') ∧ (SourceOnly t → SourceOnly t') ∧
      (∀ (C : Type*) (src : List (C × Z) → C → Θ → Z → ℝ) (tr : List (C × Z)),
        FixedAgainst src tr t → FixedAgainst src tr t') ∧
      (∀ (C : Type*) (src : List (C × Z) → C → Θ → Z → ℝ) (avail : List (C × Z) → C → Prop)
        (tr : List (C × Z)), FixedAgainstAv src avail tr t → FixedAgainstAv src avail tr t') := by
  have hne : ∀ θ, q θ ≠ 0 := fun θ => (hfull θ).ne'
  refine ⟨_, rfl, prune_wf d t q hwf, prune_vdepth_as d hG t hwf hq.1 hN,
    prune_qdepth_as d hG t hwf hq.1 hQ, prune_tdepth_as d hG t hwf hq.1 hT,
    fun θ => prune_acc d t q θ (hne θ), fun θ => prune_ecalls d t q θ (hne θ),
    fun θ k => prune_succ d t q θ k (hne θ), fun θ => prune_everif d t q θ (hne θ),
    fun θ E => prune_plaw d t q θ E (hne θ), prune_baux d t q,
    prune_vdepth_le d t q, prune_qdepth_le d t q, prune_tdepth_le d t q,
    prune_callFree d t q, prune_blind d t q, prune_sourceFirst d t q, prune_sourceOnly d t q,
    fun C src tr h => prune_fixed d src t q tr h,
    fun C src avail tr h => prune_fixedAv src avail d t q tr h⟩

/-! ### Two headline converses with "almost surely" caps -/

/-- **Theorem 2, converse, with `N ≤ n` almost surely.** If `P(N > n) = 0` and `P(acc = 1) ≥ s`,
then `B_aux ≥ R_n(q, s)` (any nonempty reply alphabet; via `as_to_sure` and
`VT.Paper.thm2_hardcap`). -/
theorem thm2_hardcap_as [Nonempty Z] {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ} (hq : IsProb q)
    (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) (t : Proto Θ Y Z) (hwf : t.WF)
    (hN : ∑ θ, q θ * FEx.pNgt f exactG t θ n = 0) {s : ℝ}
    (hsucc : s ≤ ∑ θ, q θ * t.acc f exactG θ) :
    Rn f n q s ≤ t.baux f exactG q := by
  obtain ⟨d⟩ := Frontier.nonempty_Y hq hacc
  have hQ : ∑ θ, q θ * pQgt f exactG t θ t.qdepth = 0 :=
    Finset.sum_eq_zero fun θ _ => by rw [pQgt_eq_zero_of_qdepth t _ le_rfl θ, mul_zero]
  have hT : ∑ θ, q θ * pTgt f exactG t θ (tdepth t) = 0 :=
    Finset.sum_eq_zero fun θ _ => by rw [pTgt_eq_zero_of_tdepth t _ le_rfl θ, mul_zero]
  obtain ⟨t', -, hwf', hN', -, -, hacc', -, -, -, -, hb', -⟩ :=
    as_to_sure.{_, _, _, 0, 0} exactG_isVerifier hq hfull d t hwf hN hQ hT
  rw [← hb']
  refine Paper.thm2_hardcap hq hfull hacc t' hwf' hN' ?_
  simpa only [hacc'] using hsucc

/-- **Theorem 13, eq. (30), lower bound, with "at most one query" almost surely.** For a
source-first protocol with `P(N > 1) = 0` (noisy verifier `bsc ε`) and error at most `δ`,
the upfront lower bound holds (via `as_to_sure` and `VT.Paper.thm13_upfront_lower`). -/
theorem thm13_upfront_lower_as {Z : Type*} [Fintype Z] {ε δ : ℝ} (hε0 : 0 < ε)
    (hε1 : ε < 1 / 2) (hδ0 : 0 ≤ δ) (hδε : δ ≤ ε) (t : Proto Bool Bool Z) (hwf : t.WF)
    (hsf : SourceFirst t)
    (hv : ∑ θ, NoisySep.q θ * FEx.pNgt NoisySep.fb (NoisySep.bsc ε) t θ 1 = 0)
    (herr : NoisySep.perr ε t ≤ δ) :
    (if δ ≤ NoisySep.vε ε then 1 - NoisySep.h2 δ else (ε - δ) * NoisySep.h2' (NoisySep.vε ε)) ≤
      t.baux NoisySep.fb (NoisySep.bsc ε) NoisySep.q := by
  have hG : IsVerifier (NoisySep.bsc ε) := NoisySep.bsc_isVerifier hε0.le (by linarith)
  have hfull : ∀ θ, 0 < NoisySep.q θ := fun _ => by norm_num [NoisySep.q]
  have hQ : ∑ θ, NoisySep.q θ * pQgt NoisySep.fb (NoisySep.bsc ε) t θ t.qdepth = 0 :=
    Finset.sum_eq_zero fun θ _ => by rw [pQgt_eq_zero_of_qdepth t _ le_rfl θ, mul_zero]
  have hT : ∑ θ, NoisySep.q θ * pTgt NoisySep.fb (NoisySep.bsc ε) t θ (tdepth t) = 0 :=
    Finset.sum_eq_zero fun θ _ => by rw [pTgt_eq_zero_of_tdepth t _ le_rfl θ, mul_zero]
  obtain ⟨t', -, hwf', hN', -, -, hacc', -, -, -, -, hb', -, -, -, -, -, hsf', -⟩ :=
    as_to_sure.{_, _, _, 0, 0} hG NoisySep.q_isProb hfull true t hwf hv hQ hT
  have herr' : NoisySep.perr ε t' ≤ δ := by
    unfold NoisySep.perr at herr ⊢
    simpa only [hacc'] using herr
  rw [← hb']
  exact Paper.thm13_upfront_lower hε0 hε1 hδ0 hδε t' hwf' (hsf' hsf) hN' herr'

/-- **Theorem 13, eq. (29), interleaved lower bound, with "at most one query" almost surely.** -/
theorem thm13_inter_lower_as {Z : Type*} [Fintype Z] {ε δ : ℝ} (hε0 : 0 < ε)
    (hε1 : ε < 1 / 2) (hδ0 : 0 ≤ δ) (hδε : δ ≤ ε) (t : Proto Bool Bool Z) (hwf : t.WF)
    (hv : ∑ θ, NoisySep.q θ * FEx.pNgt NoisySep.fb (NoisySep.bsc ε) t θ 1 = 0)
    (herr : NoisySep.perr ε t ≤ δ) :
    NoisySep.h2 ε - NoisySep.h2 δ ≤ t.baux NoisySep.fb (NoisySep.bsc ε) NoisySep.q := by
  have hG : IsVerifier (NoisySep.bsc ε) := NoisySep.bsc_isVerifier hε0.le (by linarith)
  have hfull : ∀ θ, 0 < NoisySep.q θ := fun _ => by norm_num [NoisySep.q]
  have hQ : ∑ θ, NoisySep.q θ * pQgt NoisySep.fb (NoisySep.bsc ε) t θ t.qdepth = 0 :=
    Finset.sum_eq_zero fun θ _ => by rw [pQgt_eq_zero_of_qdepth t _ le_rfl θ, mul_zero]
  have hT : ∑ θ, NoisySep.q θ * pTgt NoisySep.fb (NoisySep.bsc ε) t θ (tdepth t) = 0 :=
    Finset.sum_eq_zero fun θ _ => by rw [pTgt_eq_zero_of_tdepth t _ le_rfl θ, mul_zero]
  obtain ⟨t', -, hwf', hN', -, -, hacc', -, -, -, -, hb', -⟩ :=
    as_to_sure.{_, _, _, 0, 0} hG NoisySep.q_isProb hfull true t hwf hv hQ hT
  have herr' : NoisySep.perr ε t' ≤ δ := by
    unfold NoisySep.perr at herr ⊢
    simpa only [hacc'] using herr
  rw [← hb']
  exact Paper.thm13_inter_lower hε0 hε1 hδ0 hδε t' hwf' hN' herr'

end Package

/-! ## Part 3: the shape of `R_n(q, ·)` (proof of Theorem 4(ii), every `s`) -/

section Shape

variable {Θ Y : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y]

/-- Strict Gibbs on two points: `kl(s ‖ V) > 0` for `0 < V < s ≤ 1`. -/
theorem klb_pos {s V : ℝ} (hV0 : 0 < V) (hVs : V < s) (hs1 : s ≤ 1) : 0 < klb s V := by
  have hs0 : 0 < s := lt_trans hV0 hVs
  have h1 : s - V < s * Real.log (s / V) := by
    have hx : 0 < V / s := div_pos hV0 hs0
    have hne : V / s ≠ 1 := by
      intro h
      rw [div_eq_one_iff_eq hs0.ne'] at h
      linarith
    have hlt := mul_lt_mul_of_pos_left (Real.log_lt_sub_one_of_pos hx hne) hs0
    have e : Real.log (s / V) = - Real.log (V / s) := by rw [← Real.log_inv, inv_div]
    have e2 : s * (V / s - 1) = V - s := by field_simp
    rw [e]
    linarith
  have h2 : V - s ≤ (1 - s) * Real.log ((1 - s) / (1 - V)) := by
    rcases eq_or_lt_of_le hs1 with h | h
    · rw [h]; simp; linarith
    · have h1s : 0 < 1 - s := by linarith
      have h1V : 0 < 1 - V := by linarith
      have hle := mul_le_mul_of_nonneg_left
        (Real.log_le_sub_one_of_pos (div_pos h1V h1s)) h1s.le
      have e : Real.log ((1 - s) / (1 - V)) = - Real.log ((1 - V) / (1 - s)) := by
        rw [← Real.log_inv, inv_div]
      have e2 : (1 - s) * ((1 - V) / (1 - s) - 1) = s - V := by field_simp; ring
      rw [e]
      linarith
  have hl := log_two_pos'
  unfold klb lg
  have : s * (Real.log (s / V) / Real.log 2) + (1 - s) * (Real.log ((1 - s) / (1 - V)) / Real.log 2)
      = (s * Real.log (s / V) + (1 - s) * Real.log ((1 - s) / (1 - V))) / Real.log 2 := by ring
  rw [this]
  exact div_pos (by linarith) hl

/-- `D(q ‖ q) = 0`. -/
lemma kl_self (q : Θ → ℝ) : kl q q = 0 := by
  unfold kl
  refine Finset.sum_eq_zero fun θ _ => ?_
  by_cases h : q θ = 0
  · rw [h, zero_mul]
  · rw [div_self h, lg_one, mul_zero]

lemma mix_listChannel {n : ℕ} {W W' : Θ → Finset Y → ℝ} (hW : IsListChannel n W)
    (hW' : IsListChannel n W') {a : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) :
    IsListChannel n (fun θ L => a * W θ L + (1 - a) * W' θ L) := by
  refine ⟨fun θ => ⟨fun L => ?_, ?_⟩, fun θ L hL => ?_⟩
  · exact add_nonneg (mul_nonneg ha0 ((hW.1 θ).1 L)) (mul_nonneg (by linarith) ((hW'.1 θ).1 L))
  · rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum, (hW.1 θ).2, (hW'.1 θ).2]
    ring
  · by_cases h : W θ L = 0
    · have h' : W' θ L ≠ 0 := by
        intro h'
        apply hL
        simp only [h, h', mul_zero, add_zero]
      exact hW'.2 θ L h'
    · exact hW.2 θ L h

variable {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ}

/-- **`R_n(q, ·)` is convex on `[0, 1]`** (mix optimal channels; mutual information is convex in the
channel and coverage is linear). -/
theorem Rn_convexOn (hq : IsProb q) (hacc : ∀ θ, ∃ y, f θ y = true) :
    ConvexOn ℝ (Set.Icc 0 1) (fun s => Rn f n q s) := by
  refine ⟨convex_Icc 0 1, ?_⟩
  intro x hx y hy a b ha hb hab
  obtain ⟨W1, hW1, hc1, hm1⟩ := Rn_attained f n q hq hacc x hx.2
  obtain ⟨W2, hW2, hc2, hm2⟩ := Rn_attained f n q hq hacc y hy.2
  obtain rfl : b = 1 - a := by linarith
  have hW := mix_listChannel hW1 hW2 ha (by linarith)
  have hcov : a * x + (1 - a) * y ≤
      coverage f q (fun θ L => a * W1 θ L + (1 - a) * W2 θ L) := by
    rw [CallsS.coverage_mix]
    have := mul_le_mul_of_nonneg_left hc1 ha
    have := mul_le_mul_of_nonneg_left hc2 hb
    linarith
  have h1 := Frontier.Rn_le_mutInf hq hW hcov
  have h2 := CallsS.mutInf_convex hq.1 (fun θ L => (hW1.1 θ).1 L) (fun θ L => (hW2.1 θ).1 L) ha
    (by linarith)
  simp only [smul_eq_mul]
  rw [← hm1, ← hm2]
  linarith

/-- **`R_n(q, ·)` is nondecreasing on `[0, 1]`.** -/
theorem Rn_monotoneOn (hq : IsProb q) (hacc : ∀ θ, ∃ y, f θ y = true) :
    MonotoneOn (fun s => Rn f n q s) (Set.Icc 0 1) :=
  fun _ _ _ hy hxy => Rn_mono hq hacc n hxy hy.2

/-- **`R_n(q, ·)` vanishes exactly up to `V_n(q)`**: for `s ≤ 1` (in particular for `s ∈ [0, 1]`),
`R_n(q, s) = 0 ↔ s ≤ V_n(q)`. (`←`: the constant channel on a maximum-coverage list;
`→`: weak duality with `r = q` gives `R_n(q, s) ≥ kl(s ‖ V_n(q)) > 0` when `s > V_n(q)`.) -/
theorem Rn_eq_zero_iff (hq : IsProb q) (hacc : ∀ θ, ∃ y, f θ y = true) {s : ℝ} (hs1 : s ≤ 1) :
    Rn f n q s = 0 ↔ s ≤ Vn f n q := by
  constructor
  · intro h
    by_contra hsV
    push Not at hsV
    have hV0 : 0 < Vn f n q := Frontier.Vn_pos hacc n hq
    have hd := dual_le_Rn f n hq hacc hs1 hq (fun _ h => h)
    rw [kl_self, sub_zero, h] at hd
    unfold klp at hd
    rw [ite_eq_left hsV] at hd
    linarith [klb_pos hV0 hsV hs1]
  · intro hsV
    obtain ⟨L0, hL0, hV⟩ := Vn_attained (f := f) n q
    have hL0c : L0.card ≤ n + 1 := by simpa [lists] using hL0
    set W0 : Θ → Finset Y → ℝ := fun _ L => if L = L0 then 1 else 0 with hW0
    have hW0l : IsListChannel n W0 := by
      refine ⟨fun θ => ⟨fun L => ?_, ?_⟩, fun θ L hL => ?_⟩
      · simp only [hW0]; split_ifs <;> norm_num
      · simp [hW0]
      · simp only [hW0] at hL
        split_ifs at hL with h
        · rw [h]; exact hL0c
        · exact absurd rfl hL
    have hcov : coverage f q W0 = Vn f n q := by
      rw [hV]
      unfold coverage
      simp [hW0]
    have hmut : mutInf q W0 = 0 := by
      unfold mutInf
      refine Finset.sum_eq_zero fun θ _ => Finset.sum_eq_zero fun L _ => ?_
      by_cases h : L = L0
      · simp [hW0, h, hq.2, lg_one]
      · simp [hW0, h]
    apply le_antisymm
    · have := Frontier.Rn_le_mutInf hq hW0l (hcov ▸ hsV : s ≤ coverage f q W0)
      rwa [hmut] at this
    · exact Frontier.Rn_nonneg hq hacc n hs1

/-- **`R_n(q, ·)` is strictly increasing on `[V_n(q), 1]`** (convex, zero at `V_n(q)`, positive
beyond). -/
theorem Rn_strictMonoOn (hq : IsProb q) (hacc : ∀ θ, ∃ y, f θ y = true) :
    StrictMonoOn (fun s => Rn f n q s) (Set.Icc (Vn f n q) 1) := by
  intro x hx y hy hxy
  simp only
  have hV0 : 0 < Vn f n q := Frontier.Vn_pos hacc n hq
  have hV1 : Vn f n q ≤ 1 := Frontier.Vn_le_one f n hq
  have hRV : Rn f n q (Vn f n q) = 0 := (Rn_eq_zero_iff hq hacc hV1).2 le_rfl
  have hRy : 0 < Rn f n q y := by
    refine lt_of_le_of_ne (Frontier.Rn_nonneg hq hacc n hy.2) fun h => ?_
    have := (Rn_eq_zero_iff hq hacc hy.2).1 h.symm
    linarith [hx.1]
  have hyV : 0 < y - Vn f n q := by linarith [hx.1]
  set lam := (y - x) / (y - Vn f n q) with hlam
  have hl0 : 0 < lam := div_pos (by linarith) hyV
  have hl1 : lam ≤ 1 := (div_le_one hyV).2 (by linarith [hx.1])
  have hlm : lam * (y - Vn f n q) = y - x := div_mul_cancel₀ _ hyV.ne'
  have hxeq : lam * Vn f n q + (1 - lam) * y = x := by linarith
  have hconv := (Rn_convexOn (n := n) hq hacc).2 ⟨hV0.le, hV1⟩ ⟨by linarith [hx.1], hy.2⟩
    hl0.le (by linarith) (by ring : lam + (1 - lam) = 1)
  simp only [smul_eq_mul] at hconv
  rw [hxeq, hRV] at hconv
  nlinarith [mul_pos hl0 hRy]

/-- **An optimal channel covers with probability exactly `s`** (App. calls, proof of Theorem 4(ii):
"so an optimal channel `W` for `R(q,s)` covers with probability exactly `s`"). For
`V_n(q) ≤ s ≤ 1`, a list channel with coverage at least `s` and information `R_n(q, s)` has coverage
exactly `s`. -/
theorem opt_channel_coverage_eq (hq : IsProb q) (hacc : ∀ θ, ∃ y, f θ y = true) {s : ℝ}
    (hVs : Vn f n q ≤ s) (hs1 : s ≤ 1) {W : Θ → Finset Y → ℝ} (hW : IsListChannel n W)
    (hcov : s ≤ coverage f q W) (hopt : mutInf q W = Rn f n q s) :
    coverage f q W = s := by
  by_contra hne
  have hlt : s < coverage f q W := lt_of_le_of_ne hcov (Ne.symm hne)
  have hc1 : coverage f q W ≤ 1 := Duality.coverage_le_one hq hW.1
  have h1 : Rn f n q (coverage f q W) ≤ mutInf q W := Frontier.Rn_le_mutInf hq hW le_rfl
  have h2 : Rn f n q s < Rn f n q (coverage f q W) :=
    Rn_strictMonoOn hq hacc ⟨hVs, hs1⟩ ⟨hVs.trans hcov, hc1⟩ hlt
  linarith

end Shape

/-! ## Part 4: `V_n` for unique answers is the mass of the `n + 1` most probable answers -/

section Unique

variable {Θ : Type*} [Fintype Θ] [DecidableEq Θ]

lemma sum_cov_uniq (r : Θ → ℝ) (L : Finset Θ) :
    ∑ θ, r θ * cov VT.Zero.uniq θ L = ∑ θ ∈ L, r θ := by
  simp_rw [VT.Zero.cov_uniq, mul_ite, mul_one, mul_zero]
  rw [← Finset.sum_filter]
  congr 1
  ext θ
  simp

/-- **`V_n` for unique answers (Section 2).** For `r ≥ 0`, there is a set `L` of
`min (n + 1) |Θ|` answers, each at least as probable as every answer outside `L`, and
`V_n(r) = ∑_{θ ∈ L} r θ`. -/
theorem Vn_uniq_top (n : ℕ) (r : Θ → ℝ) (hr : ∀ θ, 0 ≤ r θ) :
    ∃ L : Finset Θ, L.card = min (n + 1) (Fintype.card Θ) ∧
      (∀ θ ∈ L, ∀ θ' ∉ L, r θ' ≤ r θ) ∧ Vn VT.Zero.uniq n r = ∑ θ ∈ L, r θ := by
  set m := min (n + 1) (Fintype.card Θ) with hm
  have hmc : m ≤ (univ : Finset Θ).card := by rw [card_univ]; exact min_le_right _ _
  obtain ⟨L, hLS, hLmax⟩ := exists_max_image (powersetCard m (univ : Finset Θ))
    (fun L => ∑ θ ∈ L, r θ) (powersetCard_nonempty.2 hmc)
  rw [mem_powersetCard] at hLS
  refine ⟨L, hLS.2, ?_, ?_⟩
  · intro θ hθ θ' hθ'
    by_contra hlt
    push Not at hlt
    have hθ'2 : θ' ∉ L.erase θ := fun h => hθ' (mem_of_mem_erase h)
    have hpos : 0 < L.card := card_pos.2 ⟨θ, hθ⟩
    have hcard : (insert θ' (L.erase θ)).card = m := by
      rw [card_insert_of_notMem hθ'2, card_erase_of_mem hθ, hLS.2]
      omega
    have hsum2 : ∑ x ∈ insert θ' (L.erase θ), r x = r θ' + (∑ x ∈ L, r x - r θ) := by
      rw [sum_insert hθ'2, ← add_sum_erase L r hθ]
      ring
    have := hLmax _ (mem_powersetCard.2 ⟨subset_univ _, hcard⟩)
    linarith
  · apply le_antisymm
    · unfold Vn
      apply Finset.sup'_le
      intro L' hL'
      rw [sum_cov_uniq]
      have hL'c : L'.card ≤ m :=
        le_min (by simpa [lists] using hL') (by rw [← card_univ]; exact card_le_univ L')
      obtain ⟨L'', hsub, -, hcard⟩ := exists_subsuperset_card_eq (subset_univ L') hL'c hmc
      calc ∑ θ ∈ L', r θ ≤ ∑ θ ∈ L'', r θ :=
            sum_le_sum_of_subset_of_nonneg hsub (fun θ _ _ => hr θ)
        _ ≤ ∑ θ ∈ L, r θ := hLmax L'' (mem_powersetCard.2 ⟨subset_univ _, hcard⟩)
    · rw [← sum_cov_uniq]
      exact le_Vn (by rw [hLS.2]; exact min_le_left _ _) r

end Unique

end VT.AS


==> anc/lean/VerificationTransfer/Attain.lean <==
import VerificationTransfer.Converse
import Mathlib.Analysis.SpecialFunctions.Log.NegMulLog

/-!
# The minimum in `R_n(q, s)` is attained

The paper: "The finite channel space is compact, mutual information is continuous there, and the
success constraint is closed. Thus the minimum is attained for every `s ∈ [0,1]`."

* `VT.Attain.mutInf_eq_negMulLog`: for nonnegative `q` and `W`,
  `I(Θ; L) = (H(L) - H(L | Θ)) / ln 2`, written with `Real.negMulLog`.
* `VT.Attain.continuousOn_mutInf`: hence `W ↦ I(Θ; L)` is continuous on nonnegative channels.
* `VT.Attain.isCompact_feas`: the feasible set `{W | W ∈ 𝓛_n-channels, s ≤ E c}` is compact.
* `VT.Attain.feas_nonempty`: it is nonempty when `s ≤ 1` and every world accepts some response.
* `VT.Rn_attained`: the infimum defining `R_n(q, s)` is a minimum.
-/

open Finset

set_option linter.unusedSectionVars false

namespace VT

variable {Θ Y : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y]

namespace Attain

/-- One term of the mutual information, split into natural logarithms. The hypothesis `hp` is the
absolute continuity `q_θ W_θL > 0 → p_L > 0`. -/
lemma term_eq {a w p : ℝ} (ha : 0 ≤ a) (hw : 0 ≤ w) (hp : 0 < a * w → 0 < p) :
    a * w * lg (w / p) = (a * (w * Real.log w) - a * w * Real.log p) / Real.log 2 := by
  rcases (mul_nonneg ha hw).eq_or_lt with h0 | hpos
  · have e : a * (w * Real.log w) = a * w * Real.log w := by ring
    rw [e, ← h0]; simp
  · have hw' : 0 < w := (pos_parts ha hw hpos).2
    have hp' := hp hpos
    unfold lg
    rw [Real.log_div hw'.ne' hp'.ne']
    ring

/-- **Mutual information via entropies.** For a nonnegative prior and a nonnegative channel,
`I(Θ; L) = (∑_L η(p_L) - ∑_θ q_θ ∑_L η(W_θL)) / ln 2` with `η = negMulLog`, `p_L = ∑_θ q_θ W_θL`. -/
theorem mutInf_eq_negMulLog (q : Θ → ℝ) (W : Θ → Finset Y → ℝ) (hq : ∀ θ, 0 ≤ q θ)
    (hW : ∀ θ L, 0 ≤ W θ L) :
    mutInf q W = (∑ L, Real.negMulLog (∑ θ, q θ * W θ L)
      - ∑ θ, q θ * ∑ L, Real.negMulLog (W θ L)) / Real.log 2 := by
  unfold mutInf
  have hterm : ∀ θ L, q θ * W θ L * lg (W θ L / ∑ θ', q θ' * W θ' L) =
      (q θ * (W θ L * Real.log (W θ L)) - q θ * W θ L * Real.log (∑ θ', q θ' * W θ' L))
        / Real.log 2 := by
    intro θ L
    apply term_eq (hq θ) (hW θ L)
    intro h
    exact lt_of_lt_of_le h (Finset.single_le_sum (f := fun θ' => q θ' * W θ' L)
      (fun θ' _ => mul_nonneg (hq θ') (hW θ' L)) (Finset.mem_univ θ))
  rw [Finset.sum_congr rfl (fun θ _ => Finset.sum_congr rfl (fun L _ => hterm θ L))]
  simp only [← Finset.sum_div, Finset.sum_sub_distrib]
  congr 1
  have e1 : ∑ θ, ∑ L, q θ * (W θ L * Real.log (W θ L)) =
      - ∑ θ, q θ * ∑ L, Real.negMulLog (W θ L) := by
    rw [← Finset.sum_neg_distrib]
    apply Finset.sum_congr rfl; intro θ _
    rw [Finset.mul_sum, ← Finset.sum_neg_distrib]
    apply Finset.sum_congr rfl; intro L _
    simp only [Real.negMulLog]; ring
  have e2 : ∑ θ, ∑ L, q θ * W θ L * Real.log (∑ θ', q θ' * W θ' L) =
      - ∑ L, Real.negMulLog (∑ θ, q θ * W θ L) := by
    rw [Finset.sum_comm, ← Finset.sum_neg_distrib]
    apply Finset.sum_congr rfl; intro L _
    rw [← Finset.sum_mul]
    simp only [Real.negMulLog]; ring
  rw [e1, e2]; ring

/-- The entropy expression is continuous in the channel (everywhere). -/
lemma continuous_entropyForm (q : Θ → ℝ) :
    Continuous (fun W : Θ → Finset Y → ℝ => (∑ L, Real.negMulLog (∑ θ, q θ * W θ L)
      - ∑ θ, q θ * ∑ L, Real.negMulLog (W θ L)) / Real.log 2) := by
  fun_prop

/-- **Continuity of mutual information** on the (closed) set of nonnegative channels. -/
theorem continuousOn_mutInf (q : Θ → ℝ) (hq : ∀ θ, 0 ≤ q θ) :
    ContinuousOn (mutInf q) {W : Θ → Finset Y → ℝ | ∀ θ L, 0 ≤ W θ L} :=
  (continuous_entropyForm q).continuousOn.congr (fun W hW => mutInf_eq_negMulLog q W hq hW)

variable (f : Θ → Y → Bool) (n : ℕ) (q : Θ → ℝ) (s : ℝ)

/-- The feasible set of the program (4) defining `R_n(q, s)`. -/
def feas : Set (Θ → Finset Y → ℝ) := {W | IsListChannel n W ∧ s ≤ coverage f q W}

lemma continuous_coverage : Continuous (fun W : Θ → Finset Y → ℝ => coverage f q W) := by
  unfold coverage; fun_prop

/-- The feasible set is closed. -/
lemma isClosed_feas : IsClosed (feas f n q s) := by
  have h1 : IsClosed {W : Θ → Finset Y → ℝ | IsKernel W} := by
    simp only [IsKernel, IsProb, Set.ofPred_forall, Set.ofPred_and]
    refine isClosed_iInter (fun θ => IsClosed.inter (isClosed_iInter (fun L => ?_)) ?_)
    · exact isClosed_le continuous_const (by fun_prop)
    · exact isClosed_eq (by fun_prop) continuous_const
  have h2 : IsClosed {W : Θ → Finset Y → ℝ | ∀ θ L, W θ L ≠ 0 → L.card ≤ n + 1} := by
    simp only [Set.ofPred_forall]
    refine isClosed_iInter (fun θ => isClosed_iInter (fun L => ?_))
    exact isClosed_imp (isOpen_ne_fun (by fun_prop) continuous_const) isClosed_const
  have h3 : IsClosed {W : Θ → Finset Y → ℝ | s ≤ coverage f q W} :=
    isClosed_le continuous_const (continuous_coverage f q)
  have : feas f n q s = ({W | IsKernel W} ∩ {W | ∀ θ L, W θ L ≠ 0 → L.card ≤ n + 1}) ∩
      {W | s ≤ coverage f q W} := by
    ext W; simp [feas, IsListChannel]
  rw [this]
  exact (h1.inter h2).inter h3

/-- Every list channel takes values in `[0, 1]`. -/
lemma feas_subset_box : feas f n q s ⊆
    Set.univ.pi (fun _ : Θ => Set.univ.pi (fun _ : Finset Y => Set.Icc (0 : ℝ) 1)) := by
  intro W hW
  simp only [Set.mem_pi, Set.mem_univ, true_implies, Set.mem_Icc]
  intro θ L
  obtain ⟨hnn, hsum⟩ := hW.1.1 θ
  refine ⟨hnn L, ?_⟩
  rw [← hsum]
  exact Finset.single_le_sum (fun L _ => hnn L) (Finset.mem_univ L)

/-- **Compactness** of the feasible set. -/
theorem isCompact_feas : IsCompact (feas f n q s) :=
  IsCompact.of_isClosed_subset
    (isCompact_univ_pi (fun _ => isCompact_univ_pi (fun _ => isCompact_Icc)))
    (isClosed_feas f n q s) (feas_subset_box f n q s)

/-- **Nonemptiness**: the deterministic channel `θ ↦ {y_θ}` with `f θ y_θ = true` has coverage one. -/
theorem feas_nonempty (hq : IsProb q) (hacc : ∀ θ, ∃ y, f θ y = true) (hs1 : s ≤ 1) :
    (feas f n q s).Nonempty := by
  let y : Θ → Y := fun θ => Classical.choose (hacc θ)
  have hy : ∀ θ, f θ (y θ) = true := fun θ => Classical.choose_spec (hacc θ)
  refine ⟨fun θ L => if L = {y θ} then 1 else 0, ⟨⟨fun θ => ⟨fun L => ?_, ?_⟩, fun θ L h => ?_⟩, ?_⟩⟩
  · dsimp only; split_ifs <;> norm_num
  · simp
  · have hL : L = {y θ} := by
      by_contra hc
      exact h (ite_eq_right hc)
    rw [hL, Finset.card_singleton]; omega
  · unfold coverage
    have hθ : ∀ θ, ∑ L, q θ * (if L = {y θ} then (1 : ℝ) else 0) * cov f θ L = q θ := by
      intro θ
      rw [Finset.sum_eq_single {y θ}]
      · rw [ite_eq_left rfl]
        have : cov f θ {y θ} = 1 := by
          unfold cov
          rw [ite_eq_left ⟨y θ, Finset.mem_singleton_self _, hy θ⟩]
        rw [this]; ring
      · intro L _ hL; rw [ite_eq_right hL]; ring
      · intro h; exact absurd (Finset.mem_univ _) h
    rw [Finset.sum_congr rfl (fun θ _ => hθ θ), hq.2]
    exact hs1

end Attain

open Attain in
/-- **The minimum in `R_n(q, s)` is attained**: for every `s ≤ 1` (in particular every
`s ∈ [0, 1]`), some list channel `W` for `𝓛_n` with `E c ≥ s` has `I(Θ; L) = R_n(q, s)`. -/
theorem Rn_attained (f : Θ → Y → Bool) (n : ℕ) (q : Θ → ℝ) (hq : IsProb q)
    (hacc : ∀ θ, ∃ y, f θ y = true) (s : ℝ) (hs1 : s ≤ 1) :
    ∃ W, IsListChannel n W ∧ s ≤ coverage f q W ∧ mutInf q W = Rn f n q s := by
  have hcont : ContinuousOn (mutInf q) (feas f n q s) :=
    (continuousOn_mutInf q hq.1).mono (fun W hW => fun θ L => (hW.1.1 θ).1 L)
  obtain ⟨W0, hW0, hmin⟩ :=
    (isCompact_feas f n q s).exists_isMinOn (feas_nonempty f n q s hq hacc hs1) hcont
  refine ⟨W0, hW0.1, hW0.2, ?_⟩
  have hlb : ∀ x ∈ {x | ∃ W, IsListChannel n W ∧ s ≤ coverage f q W ∧ x = mutInf q W},
      mutInf q W0 ≤ x := by
    rintro x ⟨W, hW1, hW2, rfl⟩
    exact isMinOn_iff.1 hmin W ⟨hW1, hW2⟩
  unfold Rn
  apply le_antisymm
  · exact le_csInf ⟨mutInf q W0, W0, hW0.1, hW0.2, rfl⟩ hlb
  · exact csInf_le ⟨mutInf q W0, hlb⟩ ⟨W0, hW0.1, hW0.2, rfl⟩

end VT


==> anc/lean/VerificationTransfer/Basic.lean <==
import Mathlib.Analysis.SpecialFunctions.Log.Base
import Mathlib.Analysis.SpecialFunctions.BinaryEntropy
import Mathlib.Analysis.SpecialFunctions.Log.NegMulLog
import Mathlib.Analysis.Convex.SpecificFunctions.Basic
import Mathlib.InformationTheory.Coding.Kraft
import Mathlib.LinearAlgebra.FiniteDimensional.Basic
import Mathlib.LinearAlgebra.Matrix.Rank
import Mathlib.Data.ZMod.Basic
import Mathlib.Data.Fintype.BigOperators


==> anc/lean/VerificationTransfer/Benchmark.lean <==
import VerificationTransfer.Model

/-!
# Proposition 1 (local benchmark) and the target-only value `V^G_n`

`Vg f G n w` is the best value of `∑_θ w_θ P(acc = 1, N ≤ n | θ)` over protocols without auxiliary
calls, computed by backward induction (stop now with the best response, or verify some `y` and
continue on each reply). For the exact verifier it equals `V_n(w)` (Proposition 1).
-/

open Finset

set_option linter.unusedSectionVars false

namespace VT

variable {Θ Y Z : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y] [Fintype Z]
variable [Nonempty Y]
variable (f : Θ → Y → Bool) (G : Bool → Bool → ℝ)

/-- Mass accepted by stopping now with the best single response. -/
noncomputable def stopVal (w : Θ → ℝ) : ℝ :=
  Finset.univ.sup' Finset.univ_nonempty (fun y : Y => ∑ θ, w θ * (if f θ y then 1 else 0))

/-- The best target-only value `V^G_n(w)` (backward induction). -/
noncomputable def Vg : ℕ → (Θ → ℝ) → ℝ
  | 0, w => stopVal f w
  | n + 1, w => max (stopVal f w)
      (Finset.univ.sup' Finset.univ_nonempty
        (fun y : Y => ∑ b : Bool, Vg n (fun θ => w θ * G (f θ y) b)))

variable {f G}

lemma stopVal_smul {c : ℝ} (hc : 0 ≤ c) (w : Θ → ℝ) :
    stopVal f (fun θ => c * w θ) = c * stopVal f w := by
  unfold stopVal
  apply le_antisymm
  · apply Finset.sup'_le
    intro y _
    have : ∑ θ, c * w θ * (if f θ y then (1 : ℝ) else 0) =
        c * ∑ θ, w θ * (if f θ y then (1 : ℝ) else 0) := by
      rw [Finset.mul_sum]; congr 1; ext θ; ring
    rw [this]
    exact mul_le_mul_of_nonneg_left (Finset.le_sup' (fun y : Y => ∑ θ, w θ * (if f θ y then (1:ℝ) else 0)) (Finset.mem_univ y)) hc
  · obtain ⟨y, _, hy⟩ := Finset.exists_mem_eq_sup' Finset.univ_nonempty
      (fun y : Y => ∑ θ, w θ * (if f θ y then (1:ℝ) else 0))
    rw [hy]
    have : c * ∑ θ, w θ * (if f θ y then (1 : ℝ) else 0) =
        ∑ θ, c * w θ * (if f θ y then (1 : ℝ) else 0) := by
      rw [Finset.mul_sum]; congr 1; ext θ; ring
    rw [this]
    exact Finset.le_sup' (fun y : Y => ∑ θ, c * w θ * (if f θ y then (1:ℝ) else 0)) (Finset.mem_univ y)

/-- `V^G_n` is positively homogeneous. -/
lemma Vg_smul {c : ℝ} (hc : 0 ≤ c) : ∀ (n : ℕ) (w : Θ → ℝ),
    Vg f G n (fun θ => c * w θ) = c * Vg f G n w
  | 0, w => by simp only [Vg]; exact stopVal_smul hc w
  | n + 1, w => by
    simp only [Vg]
    rw [stopVal_smul hc w, mul_max_of_nonneg _ _ hc]
    congr 1
    apply le_antisymm
    · apply Finset.sup'_le
      intro y _
      have : ∑ b : Bool, Vg f G n (fun θ => c * w θ * G (f θ y) b) =
          c * ∑ b : Bool, Vg f G n (fun θ => w θ * G (f θ y) b) := by
        rw [Finset.mul_sum]
        congr 1; ext b
        rw [← Vg_smul hc n]
        congr 1; ext θ; ring
      rw [this]
      exact mul_le_mul_of_nonneg_left (Finset.le_sup'
        (fun y : Y => ∑ b : Bool, Vg f G n (fun θ => w θ * G (f θ y) b)) (Finset.mem_univ y)) hc
    · obtain ⟨y, _, hy⟩ := Finset.exists_mem_eq_sup' Finset.univ_nonempty
        (fun y : Y => ∑ b : Bool, Vg f G n (fun θ => w θ * G (f θ y) b))
      rw [hy]
      have : c * ∑ b : Bool, Vg f G n (fun θ => w θ * G (f θ y) b) =
          ∑ b : Bool, Vg f G n (fun θ => c * w θ * G (f θ y) b) := by
        rw [Finset.mul_sum]
        congr 1; ext b
        rw [← Vg_smul hc n]
        congr 1; ext θ; ring
      rw [this]
      exact Finset.le_sup' (fun y : Y => ∑ b : Bool, Vg f G n (fun θ => c * w θ * G (f θ y) b))
        (Finset.mem_univ y)

lemma stopVal_nonneg {w : Θ → ℝ} (hw : ∀ θ, 0 ≤ w θ) : 0 ≤ stopVal f w := by
  unfold stopVal
  obtain ⟨y⟩ := (inferInstance : Nonempty Y)
  refine le_trans ?_ (Finset.le_sup' _ (Finset.mem_univ y))
  apply Finset.sum_nonneg
  intro θ _
  split_ifs <;> simp [hw θ]

lemma stopVal_le_Vg (w : Θ → ℝ) : ∀ n, stopVal f w ≤ Vg f G n w
  | 0 => le_refl _
  | _ + 1 => le_max_left _ _

lemma Vg_nonneg {w : Θ → ℝ} (hw : ∀ θ, 0 ≤ w θ) (n : ℕ) : 0 ≤ Vg f G n w :=
  le_trans (stopVal_nonneg hw) (stopVal_le_Vg w n)

/-- Bellman inequality: verifying `y` and continuing optimally is at most `V^G_{n+1}`. -/
lemma verify_le_Vg (w : Θ → ℝ) (n : ℕ) (y : Y) :
    ∑ b : Bool, Vg f G n (fun θ => w θ * G (f θ y) b) ≤ Vg f G (n + 1) w := by
  simp only [Vg]
  exact le_trans (Finset.le_sup' (fun y : Y => ∑ b : Bool, Vg f G n (fun θ => w θ * G (f θ y) b))
    (Finset.mem_univ y)) (le_max_right _ _)

lemma stop_le_stopVal (w : Θ → ℝ) (y : Y) :
    ∑ θ, w θ * (if f θ y then (1:ℝ) else 0) ≤ stopVal f w :=
  Finset.le_sup' (fun y : Y => ∑ θ, w θ * (if f θ y then (1:ℝ) else 0)) (Finset.mem_univ y)

/-! ## Protocols whose auxiliary calls carry no information about the world -/

/-- A protocol whose call kernels do not depend on the world (and hence reveal nothing about it). -/
def Proto.Blind : Proto Θ Y Z → Prop
  | .stop _ => True
  | .verify _ next => Blind (next true) ∧ Blind (next false)
  | .call K next => (∀ θ θ' z, K θ z = K θ' z) ∧ ∀ z, Blind (next z)
  | .rand _ next => ∀ z, Blind (next z)

/-- A protocol without auxiliary calls (it may still randomise). -/
def Proto.CallFree : Proto Θ Y Z → Prop
  | .stop _ => True
  | .verify _ next => CallFree (next true) ∧ CallFree (next false)
  | .call _ _ => False
  | .rand _ next => ∀ z, CallFree (next z)

lemma Proto.CallFree.blind : ∀ {t : Proto Θ Y Z}, t.CallFree → t.Blind
  | .stop _, _ => trivial
  | .verify _ _, h => ⟨Proto.CallFree.blind h.1, Proto.CallFree.blind h.2⟩
  | .call _ _, h => h.elim
  | .rand _ _, h => fun z => Proto.CallFree.blind (h z)

/-- The success mass `∑_θ w_θ P(acc = 1, N ≤ n | θ)`. -/
noncomputable def succMass (f : Θ → Y → Bool) (G : Bool → Bool → ℝ) (t : Proto Θ Y Z) (w : Θ → ℝ) (n : ℕ) : ℝ :=
  ∑ θ, w θ * t.succ f G θ n

omit [Nonempty Y] in
lemma sum_mul_sum_comm {α : Type*} [Fintype α] (w : Θ → ℝ) (g : Θ → α → ℝ) :
    ∑ θ, w θ * ∑ a, g θ a = ∑ a, ∑ θ, w θ * g θ a := by
  rw [Finset.sum_comm]
  congr 1; ext θ; rw [Finset.mul_sum]

/-- **Blind protocols are no better than target-only ones.** For a protocol whose auxiliary kernels do
not depend on the world, the success mass under any nonnegative weights is at most `V^G_n`.
This is the core of Proposition 1 and of the converse (under the reference law every auxiliary
observation can be simulated from the history). -/
theorem succMass_le_Vg (hG : IsVerifier G) :
    ∀ (t : Proto Θ Y Z), t.WF → t.Blind → ∀ (w : Θ → ℝ), (∀ θ, 0 ≤ w θ) → ∀ n,
      succMass f G t w n ≤ Vg f G n w := by
  intro t
  induction t with
  | stop out =>
    intro _ _ w hw n
    simp only [succMass, Proto.succ]
    exact le_trans (stop_le_stopVal w out) (stopVal_le_Vg w n)
  | verify y next ih =>
    intro hwf hbl w hw n
    cases n with
    | zero =>
      simp only [succMass, Proto.succ, mul_zero, Finset.sum_const_zero]
      exact Vg_nonneg hw 0
    | succ n =>
      simp only [succMass, Proto.succ]
      rw [sum_mul_sum_comm]
      refine le_trans ?_ (verify_le_Vg w n y)
      apply Finset.sum_le_sum
      intro b _
      have hwf' : (next b).WF := by cases b; exacts [hwf.2, hwf.1]
      have hbl' : (next b).Blind := by cases b; exacts [hbl.2, hbl.1]
      have := ih b hwf' hbl' (fun θ => w θ * G (f θ y) b)
        (fun θ => mul_nonneg (hw θ) ((hG _).1 b)) n
      simp only [succMass] at this
      convert this using 1
      congr 1; ext θ; ring
  | call K next ih =>
    intro hwf hbl w hw n
    obtain ⟨hK, hnext⟩ := hwf
    obtain ⟨hKc, hbnext⟩ := hbl
    rcases isEmpty_or_nonempty Θ with hΘ | ⟨⟨θ0⟩⟩
    · simp only [succMass, Finset.univ_eq_empty, Finset.sum_empty]
      exact Vg_nonneg hw n
    · simp only [succMass, Proto.succ]
      rw [sum_mul_sum_comm]
      calc ∑ z, ∑ θ, w θ * (K θ z * (next z).succ f G θ n)
          = ∑ z, succMass f G (next z) (fun θ => K θ0 z * w θ) n := by
            apply Finset.sum_congr rfl; intro z _
            simp only [succMass]
            apply Finset.sum_congr rfl; intro θ _
            rw [hKc θ θ0 z]; ring
        _ ≤ ∑ z, Vg f G n (fun θ => K θ0 z * w θ) := by
            apply Finset.sum_le_sum; intro z _
            exact ih z (hnext z) (hbnext z) _ (fun θ => mul_nonneg ((hK θ0).1 z) (hw θ)) n
        _ = ∑ z, K θ0 z * Vg f G n w := by
            apply Finset.sum_congr rfl; intro z _
            exact Vg_smul ((hK θ0).1 z) n w
        _ = Vg f G n w := by rw [← Finset.sum_mul, (hK θ0).2, one_mul]
  | rand μ next ih =>
    intro hwf hbl w hw n
    obtain ⟨hμ, hnext⟩ := hwf
    simp only [succMass, Proto.succ]
    rw [sum_mul_sum_comm]
    calc ∑ z, ∑ θ, w θ * (μ z * (next z).succ f G θ n)
        = ∑ z, succMass f G (next z) (fun θ => μ z * w θ) n := by
          apply Finset.sum_congr rfl; intro z _
          simp only [succMass]
          apply Finset.sum_congr rfl; intro θ _
          ring
      _ ≤ ∑ z, Vg f G n (fun θ => μ z * w θ) := by
          apply Finset.sum_le_sum; intro z _
          exact ih z (hnext z) (hbl z) _ (fun θ => mul_nonneg (hμ.1 z) (hw θ)) n
      _ = ∑ z, μ z * Vg f G n w := by
          apply Finset.sum_congr rfl; intro z _
          exact Vg_smul (hμ.1 z) n w
      _ = Vg f G n w := by rw [← Finset.sum_mul, hμ.2, one_mul]


/-! ## Exact verification: `V^G_n = V_n` (Proposition 1) -/

lemma exactG_isVerifier : IsVerifier exactG := by
  intro a
  refine ⟨fun b => by unfold exactG; split_ifs <;> norm_num, ?_⟩
  cases a <;> simp [exactG]

/-- Target-only values never exceed the total mass. -/
lemma Vg_le_mass (hG : IsVerifier G) : ∀ (n : ℕ) (w : Θ → ℝ), (∀ θ, 0 ≤ w θ) →
    Vg f G n w ≤ ∑ θ, w θ := by
  have hstop : ∀ w : Θ → ℝ, (∀ θ, 0 ≤ w θ) → stopVal f w ≤ ∑ θ, w θ := by
    intro w hw
    unfold stopVal
    apply Finset.sup'_le
    intro y _
    apply Finset.sum_le_sum
    intro θ _
    split_ifs <;> simp [hw θ]
  intro n
  induction n with
  | zero => intro w hw; exact hstop w hw
  | succ n ih =>
    intro w hw
    simp only [Vg]
    apply max_le (hstop w hw)
    apply Finset.sup'_le
    intro y _
    calc ∑ b : Bool, Vg f G n (fun θ => w θ * G (f θ y) b)
        ≤ ∑ b : Bool, ∑ θ, w θ * G (f θ y) b := by
          apply Finset.sum_le_sum; intro b _
          exact ih _ (fun θ => mul_nonneg (hw θ) ((hG _).1 b))
      _ = ∑ θ, w θ := by
          rw [Finset.sum_comm]
          apply Finset.sum_congr rfl; intro θ _
          simp only [Fintype.sum_bool]
          have h1 := (hG (f θ y)).2
          rw [← mul_add, h1, mul_one]

omit [Nonempty Y] in
lemma Vn_attained (n : ℕ) (w : Θ → ℝ) :
    ∃ L ∈ lists Y n, Vn f n w = ∑ θ, w θ * cov f θ L := by
  obtain ⟨L, hL, h⟩ := Finset.exists_mem_eq_sup' ⟨∅, empty_mem_lists n⟩
    (fun L => ∑ θ, w θ * cov f θ L)
  exact ⟨L, hL, h⟩

omit [Nonempty Y] in
lemma le_Vn {n : ℕ} {L : Finset Y} (hL : L.card ≤ n + 1) (w : Θ → ℝ) :
    ∑ θ, w θ * cov f θ L ≤ Vn f n w :=
  Finset.le_sup' (fun L => ∑ θ, w θ * cov f θ L) (by simp [lists, hL])


omit [Nonempty Y] [DecidableEq Θ] in
lemma cov_of_covers {θ : Θ} {L : Finset Y} (h : Covers f θ L) : cov f θ L = 1 := ite_eq_left h

omit [Nonempty Y] [DecidableEq Θ] in
lemma cov_of_not_covers {θ : Θ} {L : Finset Y} (h : ¬ Covers f θ L) : cov f θ L = 0 := ite_eq_right h

omit [Nonempty Y] [DecidableEq Θ] in
lemma cov_nonneg (θ : Θ) (L : Finset Y) : 0 ≤ cov f θ L := by
  by_cases h : Covers f θ L
  · rw [cov_of_covers h]; norm_num
  · rw [cov_of_not_covers h]

omit [Nonempty Y] [DecidableEq Θ] in
lemma cov_le_one (θ : Θ) (L : Finset Y) : cov f θ L ≤ 1 := by
  by_cases h : Covers f θ L
  · rw [cov_of_covers h]
  · rw [cov_of_not_covers h]; norm_num

omit [Nonempty Y] [DecidableEq Θ] in
lemma covers_mono {θ : Θ} {L L' : Finset Y} (h : Covers f θ L) (hsub : L ⊆ L') : Covers f θ L' := by
  obtain ⟨x, hx, hfx⟩ := h
  exact ⟨x, hsub hx, hfx⟩

omit [Nonempty Y] [DecidableEq Θ] in
lemma covers_singleton {θ : Θ} {y : Y} : Covers f θ {y} ↔ f θ y = true := by
  constructor
  · rintro ⟨x, hx, hfx⟩; rw [Finset.mem_singleton] at hx; exact hx ▸ hfx
  · intro h; exact ⟨y, Finset.mem_singleton_self y, h⟩

omit [Nonempty Y] [DecidableEq Θ] in
lemma cov_singleton (θ : Θ) (y : Y) : cov f θ {y} = if f θ y then 1 else 0 := by
  by_cases h : f θ y = true
  · rw [cov_of_covers (covers_singleton.2 h), ite_eq_left h]
  · rw [cov_of_not_covers (fun hc => h (covers_singleton.1 hc)), ite_eq_right h]

omit [Nonempty Y] in
lemma cov_insert_ge (θ : Θ) (y : Y) (L : Finset Y) : cov f θ L ≤ cov f θ (insert y L) := by
  by_cases h : Covers f θ L
  · rw [cov_of_covers h, cov_of_covers (covers_mono h (Finset.subset_insert y L))]
  · rw [cov_of_not_covers h]; exact cov_nonneg θ _

omit [Nonempty Y] in
lemma cov_insert_self (θ : Θ) (y : Y) (L : Finset Y) (hy : f θ y = true) :
    cov f θ (insert y L) = 1 :=
  cov_of_covers ⟨y, Finset.mem_insert_self y L, hy⟩

/-- **Proposition 1, upper bound (dynamic-programming form).** With exact verification, the best
target-only value is at most `V_n(w)`, the largest mass a list of `n + 1` responses covers. -/
theorem Vg_exact_le_Vn : ∀ (n : ℕ) (w : Θ → ℝ), (∀ θ, 0 ≤ w θ) → Vg f exactG n w ≤ Vn f n w := by
  intro n
  induction n with
  | zero =>
    intro w hw
    simp only [Vg]
    unfold stopVal
    apply Finset.sup'_le
    intro y _
    refine le_trans (le_of_eq ?_) (le_Vn (L := {y}) (by simp) w)
    apply Finset.sum_congr rfl; intro θ _
    rw [cov_singleton]
  | succ n ih =>
    intro w hw
    simp only [Vg]
    apply max_le
    · unfold stopVal
      apply Finset.sup'_le
      intro y _
      refine le_trans (le_of_eq ?_) (le_Vn (L := {y}) (by simp) w)
      apply Finset.sum_congr rfl; intro θ _
      rw [cov_singleton]
    · apply Finset.sup'_le
      intro y _
      -- rejected branch: an optimal list for the rejected mass
      set wr : Θ → ℝ := fun θ => w θ * exactG (f θ y) false
      set wa : Θ → ℝ := fun θ => w θ * exactG (f θ y) true
      have hwr : ∀ θ, 0 ≤ wr θ := fun θ => mul_nonneg (hw θ) ((exactG_isVerifier _).1 false)
      have hwa : ∀ θ, 0 ≤ wa θ := fun θ => mul_nonneg (hw θ) ((exactG_isVerifier _).1 true)
      obtain ⟨L, hL, hLv⟩ := Vn_attained (f := f) n wr
      have hLc : L.card ≤ n + 1 := by simpa [lists] using hL
      have hins : (insert y L).card ≤ n + 1 + 1 :=
        le_trans (Finset.card_insert_le y L) (by omega)
      rw [Fintype.sum_bool]
      calc Vg f exactG n wa + Vg f exactG n wr
          ≤ ∑ θ, wa θ + ∑ θ, wr θ * cov f θ L := by
            apply add_le_add (Vg_le_mass exactG_isVerifier n wa hwa)
            rw [← hLv]; exact ih wr hwr
        _ ≤ ∑ θ, w θ * cov f θ (insert y L) := by
            rw [← Finset.sum_add_distrib]
            apply Finset.sum_le_sum; intro θ _
            simp only [wa, wr, exactG]
            by_cases h : f θ y = true
            · rw [cov_insert_self θ y L h]; simp [h]
            · have hf : f θ y = false := by simpa using h
              simp only [hf, ite_true, ite_false, Bool.false_eq_true]
              have := cov_insert_ge (f := f) θ y L
              nlinarith [hw θ]
        _ ≤ Vn f (n + 1) w := le_Vn hins w

/-- **Proposition 1 (upper bound).** Without auxiliary calls and with exact verification, every
protocol (with any stopping rule and any private randomisation) has
`∑_θ r_θ P(acc = 1, N ≤ n | θ) ≤ V_n(r)`. -/
theorem prop1_upper (t : Proto Θ Y Z) (hwf : t.WF) (hcf : t.CallFree) (r : Θ → ℝ)
    (hr : ∀ θ, 0 ≤ r θ) (n : ℕ) :
    succMass f exactG t r n ≤ Vn f n r :=
  le_trans (succMass_le_Vg exactG_isVerifier t hwf hcf.blind r hr n) (Vg_exact_le_Vn n r hr)

/-- Verify the entries of a list in order and output the last one if none is accepted. -/
def listProto (d : Y) : List Y → Proto Θ Y Z
  | [] => .stop d
  | [y] => .stop y
  | y :: y' :: rest => .verify y (fun b => if b then .stop y else listProto d (y' :: rest))

omit [Nonempty Y] [DecidableEq Θ] in
lemma listProto_succ (d : Y) (θ : Θ) :
    ∀ (l : List Y) (n : ℕ), l ≠ [] → l.length ≤ n + 1 →
      (listProto (Θ := Θ) (Z := Z) d l).succ f exactG θ n =
        if ∃ y ∈ l, f θ y = true then 1 else 0
  | [], _, h, _ => (h rfl).elim
  | [y], n, _, _ => by
      simp only [listProto, Proto.succ, List.mem_singleton, exists_eq_left]
  | y :: y' :: rest, n, _, hlen => by
      obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by simp at hlen; omega⟩
      simp only [listProto, Proto.succ, Fintype.sum_bool, exactG]
      have ih := listProto_succ d θ (y' :: rest) m (List.cons_ne_nil _ _)
        (by simp at hlen ⊢; omega)
      by_cases h : f θ y = true
      · simp [h, Proto.succ]
      · have hf : f θ y = false := by simpa using h
        simp only [hf, Bool.false_eq_true, ite_false, ite_true, zero_mul, one_mul, zero_add]
        rw [ih]
        congr 1
        apply propext
        constructor
        · rintro ⟨x, hx, hfx⟩; exact ⟨x, List.mem_cons_of_mem _ hx, hfx⟩
        · rintro ⟨x, hx, hfx⟩
          rcases List.mem_cons.1 hx with rfl | hx'
          · exact absurd hfx h
          · exact ⟨x, hx', hfx⟩

omit [DecidableEq Θ] in
lemma listProto_callFree (d : Y) : ∀ l : List Y, (listProto (Θ := Θ) (Z := Z) d l).CallFree
  | [] => trivial
  | [_] => trivial
  | _ :: y' :: rest => ⟨by simp [Proto.CallFree], listProto_callFree d (y' :: rest)⟩

omit [DecidableEq Θ] in
lemma listProto_wf (d : Y) : ∀ l : List Y, (listProto (Θ := Θ) (Z := Z) d l).WF
  | [] => trivial
  | [_] => trivial
  | _ :: y' :: rest => ⟨by simp [Proto.WF], listProto_wf d (y' :: rest)⟩

omit [DecidableEq Θ] in
lemma listProto_vdepth (d : Y) : ∀ l : List Y, l ≠ [] →
    (listProto (Θ := Θ) (Z := Z) d l).vdepth ≤ l.length - 1
  | [], h => (h rfl).elim
  | [_], _ => by simp [listProto, Proto.vdepth]
  | _ :: y' :: rest, _ => by
      have ih := listProto_vdepth d (y' :: rest) (List.cons_ne_nil _ _)
      simp only [listProto, Proto.vdepth, ite_true, Bool.false_eq_true, ite_false] at ih ⊢
      simp at ih ⊢
      omega

omit [DecidableEq Θ] in
lemma listProto_succ_ge_cov (d : Y) (θ : Θ) (L : Finset Y) (n : ℕ) (hL : L.card ≤ n + 1) :
    cov f θ L ≤ (listProto (Θ := Θ) (Z := Z) d L.toList).succ f exactG θ n := by
  by_cases hne : L.toList = []
  · have hL0 : L = ∅ := by simpa using hne
    have : ¬ Covers f θ L := by rintro ⟨x, hx, _⟩; rw [hL0] at hx; simp at hx
    rw [cov_of_not_covers this, hne]
    simp only [listProto, Proto.succ]
    split_ifs <;> norm_num
  · rw [listProto_succ d θ L.toList n hne (by simpa using hL)]
    by_cases h : Covers f θ L
    · rw [cov_of_covers h, ite_eq_left]
      obtain ⟨x, hx, hfx⟩ := h
      exact ⟨x, Finset.mem_toList.2 hx, hfx⟩
    · rw [cov_of_not_covers h]
      split_ifs <;> norm_num

/-- **Proposition 1 (achievability).** With exact verification, verifying all but the last entry of
an optimal list and outputting the last entry attains `V_n(r)` with at most `n` verifications. -/
theorem prop1_attain (d : Y) (r : Θ → ℝ) (hr : ∀ θ, 0 ≤ r θ) (n : ℕ) :
    ∃ t : Proto Θ Y Z, t.WF ∧ t.CallFree ∧ t.vdepth ≤ n ∧ succMass f exactG t r n = Vn f n r := by
  obtain ⟨L, hL, hLv⟩ := Vn_attained (f := f) n r
  have hLc : L.card ≤ n + 1 := by simpa [lists] using hL
  refine ⟨listProto d L.toList, listProto_wf d _, listProto_callFree d _, ?_, ?_⟩
  · by_cases hne : L.toList = []
    · rw [hne]; simp [listProto, Proto.vdepth]
    · have := listProto_vdepth (Θ := Θ) (Z := Z) d L.toList hne
      simp at this
      omega
  · apply le_antisymm
    · exact prop1_upper _ (listProto_wf d _) (listProto_callFree d _) r hr n
    · rw [hLv]
      apply Finset.sum_le_sum; intro θ _
      exact mul_le_mul_of_nonneg_left (listProto_succ_ge_cov d θ L n hLc) (hr θ)

end VT


==> anc/lean/VerificationTransfer/Calls.lean <==
import VerificationTransfer.Converse
import Mathlib.Analysis.SpecialFunctions.Log.NegMulLog

/-!
# Theorem 4(i), information part: `B_aux ≤ log₂|Z| · E[Q]`

The paper: "Every protocol has `B_aux ≤ E ∑_t log₂|Z_t|` over its auxiliary observations." In our
model every auxiliary call has the same reply alphabet `Z`, so the claim reads
`B_aux ≤ log₂|Z| · E[Q]`, where `Q` is the number of auxiliary calls.

* `VT.charge_le_lg_card`: one call is charged at most `P(reach the node) · log₂|Z|`, because
  `∑_θ w_θ D(K_θ ‖ K̄) = ∑_θ w_θ (−H(K_θ)) + (∑ w) H(K̄) ≤ (∑ w) log₂|Z|`.
* `VT.baux_le_calls`: `B_aux ≤ log₂|Z| · ∑_θ w_θ E[Q | θ]`, by induction on the protocol.
* `VT.baux_le_calls_binary`: for binary replies, `B_aux ≤ E[Q]`.
-/

open Finset

set_option linter.unusedSectionVars false

namespace VT

variable {Θ Y Z : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y] [Fintype Z]

namespace Calls

/-- `∑_z p_z lg p_z ≤ 0` for `p` with entries in `[0, 1]` (the negative Shannon entropy). -/
lemma sum_mul_lg_nonpos {p : Z → ℝ} (hp : IsProb p) : ∑ z, p z * lg (p z) ≤ 0 := by
  apply Finset.sum_nonpos
  intro z _
  have h1 : p z ≤ 1 := by
    rw [← hp.2]
    exact Finset.single_le_sum (fun z _ => hp.1 z) (Finset.mem_univ z)
  unfold lg
  rw [← mul_div_assoc]
  exact div_nonpos_of_nonpos_of_nonneg (Real.mul_log_nonpos (hp.1 z) h1) log_two_pos'.le

/-- **Entropy bound**: `H(p) = −∑_z p_z lg p_z ≤ lg |Z|` (Gibbs against the uniform law). -/
lemma neg_sum_mul_lg_le {p : Z → ℝ} (hp : IsProb p) :
    -∑ z, p z * lg (p z) ≤ lg (Fintype.card Z) := by
  have hZ : Nonempty Z := by
    by_contra h
    rw [not_nonempty_iff] at h
    have := hp.2
    simp at this
  have hc : (0 : ℝ) < Fintype.card Z := by exact_mod_cast Fintype.card_pos
  have hmass : ∑ _z : Z, (Fintype.card Z : ℝ)⁻¹ ≤ ∑ z, p z := by
    rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, mul_inv_cancel₀ hc.ne', hp.2]
  have hg := gibbs Finset.univ p (fun _ => (Fintype.card Z : ℝ)⁻¹) (fun z _ => hp.1 z)
    (fun _ _ => by positivity) (fun _ _ _ => by positivity) hmass
  have hterm : ∀ z, p z * lg (p z / (Fintype.card Z : ℝ)⁻¹) =
      p z * lg (p z) + p z * lg (Fintype.card Z) := by
    intro z
    rcases (hp.1 z).eq_or_lt with h0 | h0
    · rw [← h0]; simp
    · rw [div_inv_eq_mul, lg_mul h0.ne' hc.ne']; ring
  rw [Finset.sum_congr rfl (fun z _ => hterm z), Finset.sum_add_distrib, ← Finset.sum_mul, hp.2,
    one_mul] at hg
  linarith

end Calls

open Calls

/-- **One call reveals at most `log₂|Z|` bits.** For nonnegative joint weights `w` and a stochastic
kernel `K`, the charge `∑_θ w_θ D(K(·|θ) ‖ K̄)` is at most `(∑_θ w_θ) · log₂|Z|`. -/
theorem charge_le_lg_card (w : Θ → ℝ) (K : Θ → Z → ℝ) (hw : ∀ θ, 0 ≤ w θ) (hK : IsKernel K) :
    charge w K ≤ (∑ θ, w θ) * lg (Fintype.card Z) := by
  rcases isEmpty_or_nonempty Z with hZ | hZ
  · simp [charge, lg]
  rcases (Finset.sum_nonneg (fun θ _ => hw θ) : 0 ≤ ∑ θ, w θ).eq_or_lt with h0 | hSpos
  · -- zero total weight: every weight vanishes and nothing is charged
    have hw0 : ∀ θ, w θ = 0 := fun θ =>
      (Finset.sum_eq_zero_iff_of_nonneg (fun θ _ => hw θ)).1 h0.symm θ (Finset.mem_univ θ)
    rw [← h0]
    simp [charge, hw0]
  · have hpred : ∀ z, ∑ θ, w θ * K θ z = (∑ θ, w θ) * pred w K z := by
      intro z
      unfold pred
      rw [ite_eq_right hSpos.ne']
      field_simp
    have hterm : ∀ θ z, w θ * K θ z * lg (K θ z / pred w K z) =
        w θ * (K θ z * lg (K θ z)) - w θ * K θ z * lg (pred w K z) := by
      intro θ z
      rcases (mul_nonneg (hw θ) ((hK θ).1 z)).eq_or_lt with h0 | hpos
      · have e : w θ * (K θ z * lg (K θ z)) = w θ * K θ z * lg (K θ z) := by ring
        rw [e, ← h0]; ring
      · have hKpos : 0 < K θ z := (pos_parts (hw θ) ((hK θ).1 z) hpos).2
        have hp := pred_pos hw hK hpos
        rw [lg_div hKpos.ne' hp.ne']; ring
    have e : charge w K = ∑ θ, w θ * ∑ z, K θ z * lg (K θ z)
        - (∑ θ, w θ) * ∑ z, pred w K z * lg (pred w K z) := by
      unfold charge
      rw [Finset.sum_congr rfl (fun θ _ => Finset.sum_congr rfl (fun z _ => hterm θ z))]
      simp only [Finset.sum_sub_distrib]
      congr 1
      · apply Finset.sum_congr rfl; intro θ _
        rw [Finset.mul_sum]
      · rw [Finset.sum_comm, Finset.mul_sum]
        apply Finset.sum_congr rfl; intro z _
        rw [← Finset.sum_mul, hpred z]; ring
    rw [e]
    have h1 : ∑ θ, w θ * ∑ z, K θ z * lg (K θ z) ≤ 0 :=
      Finset.sum_nonpos (fun θ _ => mul_nonpos_of_nonneg_of_nonpos (hw θ) (sum_mul_lg_nonpos (hK θ)))
    have h2 := mul_le_mul_of_nonneg_left
      (neg_sum_mul_lg_le (⟨pred_nonneg hw hK, pred_sum hw hK⟩ : IsProb (pred w K))) hSpos.le
    linarith

variable (f : Θ → Y → Bool) (G : Bool → Bool → ℝ)

/-- **Theorem 4(i), information part.** For every well-formed protocol and nonnegative joint
weights `w` at the root, `B_aux ≤ log₂|Z| · ∑_θ w_θ E[Q | θ]`; with `w = q` this is
`B_aux ≤ log₂|Z| · E[Q]`. -/
theorem baux_le_calls (hG : IsVerifier G) (t : Proto Θ Y Z) (hwf : t.WF) (w : Θ → ℝ)
    (hw : ∀ θ, 0 ≤ w θ) :
    t.baux f G w ≤ lg (Fintype.card Z) * ∑ θ, w θ * t.ecalls f G θ := by
  induction t generalizing w with
  | stop out => simp [Proto.baux, Proto.ecalls]
  | verify y next ih =>
    simp only [Proto.baux, Proto.ecalls]
    calc ∑ b, (next b).baux f G (fun θ => w θ * G (f θ y) b)
        ≤ ∑ b, lg (Fintype.card Z) * ∑ θ, w θ * G (f θ y) b * (next b).ecalls f G θ :=
          Finset.sum_le_sum (fun b _ => ih b (by cases b; exacts [hwf.2, hwf.1]) _
            (fun θ => mul_nonneg (hw θ) ((hG _).1 b)))
      _ = lg (Fintype.card Z) * ∑ θ, w θ * ∑ b, G (f θ y) b * (next b).ecalls f G θ := by
          rw [← Finset.mul_sum, Finset.sum_comm]
          congr 1
          apply Finset.sum_congr rfl; intro θ _
          rw [Finset.mul_sum]
          apply Finset.sum_congr rfl; intro b _
          ring
  | call K next ih =>
    obtain ⟨hK, hnext⟩ := hwf
    simp only [Proto.baux, Proto.ecalls]
    have hc := charge_le_lg_card w K hw hK
    have hs : ∑ z, (next z).baux f G (fun θ => w θ * K θ z) ≤
        ∑ z, lg (Fintype.card Z) * ∑ θ, w θ * K θ z * (next z).ecalls f G θ :=
      Finset.sum_le_sum (fun z _ => ih z (hnext z) _ (fun θ => mul_nonneg (hw θ) ((hK θ).1 z)))
    have e : lg (Fintype.card Z) * ∑ θ, w θ * (1 + ∑ z, K θ z * (next z).ecalls f G θ) =
        (∑ θ, w θ) * lg (Fintype.card Z) +
          ∑ z, lg (Fintype.card Z) * ∑ θ, w θ * K θ z * (next z).ecalls f G θ := by
      simp only [mul_add, mul_one, Finset.sum_add_distrib, Finset.mul_sum, Finset.sum_mul]
      conv_rhs => rw [Finset.sum_comm (s := Finset.univ) (t := Finset.univ)]
      congr 1
      · apply Finset.sum_congr rfl; intro θ _; ring
      · apply Finset.sum_congr rfl; intro θ _
        apply Finset.sum_congr rfl; intro z _
        ring
    rw [e]
    linarith
  | rand μ next ih =>
    obtain ⟨hμ, hnext⟩ := hwf
    simp only [Proto.baux, Proto.ecalls]
    calc ∑ z, (next z).baux f G (fun θ => w θ * μ z)
        ≤ ∑ z, lg (Fintype.card Z) * ∑ θ, w θ * μ z * (next z).ecalls f G θ :=
          Finset.sum_le_sum (fun z _ => ih z (hnext z) _ (fun θ => mul_nonneg (hw θ) (hμ.1 z)))
      _ = lg (Fintype.card Z) * ∑ θ, w θ * ∑ z, μ z * (next z).ecalls f G θ := by
          rw [← Finset.mul_sum, Finset.sum_comm]
          congr 1
          apply Finset.sum_congr rfl; intro θ _
          rw [Finset.mul_sum]
          apply Finset.sum_congr rfl; intro z _
          ring

/-- **Binary replies.** If `|Z| = 2`, then `B_aux ≤ E[Q]` (with `q` the prior, or any nonnegative
root weights). -/
theorem baux_le_calls_binary (hG : IsVerifier G) (hZ : Fintype.card Z = 2) (t : Proto Θ Y Z)
    (hwf : t.WF) (q : Θ → ℝ) (hq : ∀ θ, 0 ≤ q θ) :
    t.baux f G q ≤ ∑ θ, q θ * t.ecalls f G θ := by
  have h := baux_le_calls f G hG t hwf q hq
  rwa [hZ, Nat.cast_ofNat, lg_two, one_mul] at h

end VT


==> anc/lean/VerificationTransfer/CallsAlphabets.lean <==
import VerificationTransfer.Calls

/-!
# Theorem 4(i), first sentence, with one alphabet per call

The paper: "Every protocol has `B_aux ≤ E ∑_t log₂|Z_t|` over its auxiliary observations." The
Lean model gives every call of a protocol the same reply type `Z`, and `VT.baux_le_calls` proves
`B_aux ≤ log₂|Z| · E Q`, which is weaker when the calls' alphabets differ in size. Here the bound is
proved call by call: the alphabet of a call is the set of replies its kernel can produce,
`replies K = {z : K θ z ≠ 0 for some θ}`, and

  `B_aux ≤ E ∑_t log₂ |replies K_t|`  (`baux_le_alphabets`).

A call whose observation takes values in an alphabet `Z_t` has `replies K_t ⊆ Z_t`, so
`log₂ |replies K_t| ≤ log₂ |Z_t|` and this implies the paper's bound for any choice of alphabets.
`elgcalls_le` recovers the common-alphabet bound `B_aux ≤ log₂|Z| · E Q`.
-/

open Finset

set_option linter.unusedSectionVars false

namespace VT.CallsAlph

variable {Θ Y Z : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y] [Fintype Z]
  [DecidableEq Z]

/-- The replies a call kernel can produce: its alphabet `Z_t`. -/
noncomputable def replies (K : Θ → Z → ℝ) : Finset Z :=
  univ.filter fun z => ∃ θ, K θ z ≠ 0

variable (f : Θ → Y → Bool) (G : Bool → Bool → ℝ)

/-- `E[∑_t log₂ |Z_t| | θ]`: the expected sum, over the auxiliary calls made, of the log-size of
each call's alphabet. -/
noncomputable def elgcalls : Proto Θ Y Z → Θ → ℝ
  | .stop _, _ => 0
  | .verify y next, θ => ∑ b : Bool, G (f θ y) b * elgcalls (next b) θ
  | .call K next, θ => lg ((replies K).card) + ∑ z, K θ z * elgcalls (next z) θ
  | .rand μ next, θ => ∑ z, μ z * elgcalls (next z) θ

variable {f G}

/-- **Entropy bound on a support**: if `p` vanishes outside `S`, then `H(p) ≤ log₂ |S|`. -/
lemma neg_sum_mul_lg_le_card {p : Z → ℝ} (hp : IsProb p) (S : Finset Z)
    (hS : ∀ z ∉ S, p z = 0) :
    -∑ z, p z * lg (p z) ≤ lg S.card := by
  have hsum : ∑ z ∈ S, p z = 1 := by
    rw [← hp.2]
    exact (Finset.sum_subset (Finset.subset_univ S) (fun z _ hz => hS z hz))
  have hSne : S.Nonempty := by
    by_contra h
    rw [Finset.not_nonempty_iff_eq_empty] at h
    rw [h, Finset.sum_empty] at hsum
    exact zero_ne_one hsum
  have hc : (0 : ℝ) < S.card := by exact_mod_cast hSne.card_pos
  have hmass : ∑ _z ∈ S, (S.card : ℝ)⁻¹ ≤ ∑ z ∈ S, p z := by
    rw [Finset.sum_const, nsmul_eq_mul, mul_inv_cancel₀ hc.ne', hsum]
  have hg := gibbs S p (fun _ => (S.card : ℝ)⁻¹) (fun z _ => hp.1 z)
    (fun _ _ => by positivity) (fun _ _ _ => by positivity) hmass
  have hterm : ∀ z, p z * lg (p z / (S.card : ℝ)⁻¹) = p z * lg (p z) + p z * lg S.card := by
    intro z
    rcases (hp.1 z).eq_or_lt with h0 | h0
    · rw [← h0]; simp
    · rw [div_inv_eq_mul, lg_mul h0.ne' hc.ne']; ring
  rw [Finset.sum_congr rfl (fun z _ => hterm z), Finset.sum_add_distrib, ← Finset.sum_mul, hsum,
    one_mul] at hg
  have hsub : ∑ z, p z * lg (p z) = ∑ z ∈ S, p z * lg (p z) :=
    (Finset.sum_subset (Finset.subset_univ S) (fun z _ hz => by rw [hS z hz, zero_mul])).symm
  rw [hsub]
  linarith

/-- **One call reveals at most `log₂ |Z_t|` bits**, where `Z_t` is the set of replies of its kernel. -/
theorem charge_le_lg_replies (w : Θ → ℝ) (K : Θ → Z → ℝ) (hw : ∀ θ, 0 ≤ w θ) (hK : IsKernel K) :
    charge w K ≤ (∑ θ, w θ) * lg ((replies K).card) := by
  rcases isEmpty_or_nonempty Z with hZ | hZ
  · simp [charge, lg, replies]
  rcases (Finset.sum_nonneg (fun θ _ => hw θ) : 0 ≤ ∑ θ, w θ).eq_or_lt with h0 | hSpos
  · have hw0 : ∀ θ, w θ = 0 := fun θ =>
      (Finset.sum_eq_zero_iff_of_nonneg (fun θ _ => hw θ)).1 h0.symm θ (Finset.mem_univ θ)
    rw [← h0]
    simp [charge, hw0]
  · have hpred : ∀ z, ∑ θ, w θ * K θ z = (∑ θ, w θ) * pred w K z := by
      intro z
      unfold pred
      rw [ite_eq_right hSpos.ne']
      field_simp
    have hterm : ∀ θ z, w θ * K θ z * lg (K θ z / pred w K z) =
        w θ * (K θ z * lg (K θ z)) - w θ * K θ z * lg (pred w K z) := by
      intro θ z
      rcases (mul_nonneg (hw θ) ((hK θ).1 z)).eq_or_lt with h0 | hpos
      · have e : w θ * (K θ z * lg (K θ z)) = w θ * K θ z * lg (K θ z) := by ring
        rw [e, ← h0]; ring
      · have hKpos : 0 < K θ z := (pos_parts (hw θ) ((hK θ).1 z) hpos).2
        have hp := pred_pos hw hK hpos
        rw [lg_div hKpos.ne' hp.ne']; ring
    have e : charge w K = ∑ θ, w θ * ∑ z, K θ z * lg (K θ z)
        - (∑ θ, w θ) * ∑ z, pred w K z * lg (pred w K z) := by
      unfold charge
      rw [Finset.sum_congr rfl (fun θ _ => Finset.sum_congr rfl (fun z _ => hterm θ z))]
      simp only [Finset.sum_sub_distrib]
      congr 1
      · apply Finset.sum_congr rfl; intro θ _
        rw [Finset.mul_sum]
      · rw [Finset.sum_comm, Finset.mul_sum]
        apply Finset.sum_congr rfl; intro z _
        rw [← Finset.sum_mul, hpred z]; ring
    rw [e]
    have h1 : ∑ θ, w θ * ∑ z, K θ z * lg (K θ z) ≤ 0 :=
      Finset.sum_nonpos (fun θ _ =>
        mul_nonpos_of_nonneg_of_nonpos (hw θ) (Calls.sum_mul_lg_nonpos (hK θ)))
    -- the predictive law vanishes off the replies of `K`
    have hsupp : ∀ z ∉ replies K, pred w K z = 0 := by
      intro z hz
      have hK0 : ∀ θ, K θ z = 0 := by
        intro θ
        by_contra h
        exact hz (Finset.mem_filter.mpr ⟨Finset.mem_univ z, θ, h⟩)
      have := hpred z
      simp only [hK0, mul_zero, Finset.sum_const_zero] at this
      exact (mul_eq_zero.mp this.symm).resolve_left hSpos.ne'
    have h2 := mul_le_mul_of_nonneg_left
      (neg_sum_mul_lg_le_card (⟨pred_nonneg hw hK, pred_sum hw hK⟩ : IsProb (pred w K))
        (replies K) hsupp) hSpos.le
    linarith

variable (f G)

/-- **Theorem 4(i), first sentence, one alphabet per call.** For every well-formed protocol and
nonnegative root weights `w`, `B_aux ≤ ∑_θ w_θ E[∑_t log₂ |Z_t| | θ]`, where `Z_t` is the alphabet
(set of possible replies) of the `t`-th call; with `w = q` this is `B_aux ≤ E ∑_t log₂ |Z_t|`. -/
theorem baux_le_alphabets (hG : IsVerifier G) (t : Proto Θ Y Z) (hwf : t.WF) (w : Θ → ℝ)
    (hw : ∀ θ, 0 ≤ w θ) :
    t.baux f G w ≤ ∑ θ, w θ * elgcalls f G t θ := by
  induction t generalizing w with
  | stop out => simp [Proto.baux, elgcalls]
  | verify y next ih =>
    simp only [Proto.baux, elgcalls]
    calc ∑ b, (next b).baux f G (fun θ => w θ * G (f θ y) b)
        ≤ ∑ b, ∑ θ, w θ * G (f θ y) b * elgcalls f G (next b) θ :=
          Finset.sum_le_sum (fun b _ => ih b (by cases b; exacts [hwf.2, hwf.1]) _
            (fun θ => mul_nonneg (hw θ) ((hG _).1 b)))
      _ = ∑ θ, w θ * ∑ b, G (f θ y) b * elgcalls f G (next b) θ := by
          rw [Finset.sum_comm]
          apply Finset.sum_congr rfl; intro θ _
          rw [Finset.mul_sum]
          apply Finset.sum_congr rfl; intro b _
          ring
  | call K next ih =>
    obtain ⟨hK, hnext⟩ := hwf
    simp only [Proto.baux, elgcalls]
    have hc := charge_le_lg_replies w K hw hK
    have hs : ∑ z, (next z).baux f G (fun θ => w θ * K θ z) ≤
        ∑ z, ∑ θ, w θ * K θ z * elgcalls f G (next z) θ :=
      Finset.sum_le_sum (fun z _ => ih z (hnext z) _ (fun θ => mul_nonneg (hw θ) ((hK θ).1 z)))
    have e : ∑ θ, w θ * (lg ((replies K).card) + ∑ z, K θ z * elgcalls f G (next z) θ) =
        (∑ θ, w θ) * lg ((replies K).card) +
          ∑ z, ∑ θ, w θ * K θ z * elgcalls f G (next z) θ := by
      simp only [mul_add, Finset.sum_add_distrib, Finset.mul_sum, Finset.sum_mul]
      conv_rhs => rw [Finset.sum_comm (s := Finset.univ) (t := Finset.univ)]
      congr 1
      apply Finset.sum_congr rfl; intro θ _
      apply Finset.sum_congr rfl; intro z _
      ring
    rw [e]
    linarith
  | rand μ next ih =>
    obtain ⟨hμ, hnext⟩ := hwf
    simp only [Proto.baux, elgcalls]
    calc ∑ z, (next z).baux f G (fun θ => w θ * μ z)
        ≤ ∑ z, ∑ θ, w θ * μ z * elgcalls f G (next z) θ :=
          Finset.sum_le_sum (fun z _ => ih z (hnext z) _ (fun θ => mul_nonneg (hw θ) (hμ.1 z)))
      _ = ∑ θ, w θ * ∑ z, μ z * elgcalls f G (next z) θ := by
          rw [Finset.sum_comm]
          apply Finset.sum_congr rfl; intro θ _
          rw [Finset.mul_sum]
          apply Finset.sum_congr rfl; intro z _
          ring

/-- The common-alphabet bound is a special case: `E[∑_t log₂|Z_t| | θ] ≤ log₂|Z| · E[Q | θ]`. -/
theorem elgcalls_le (hG : IsVerifier G) (t : Proto Θ Y Z) (hwf : t.WF) (θ : Θ) :
    elgcalls f G t θ ≤ lg (Fintype.card Z) * t.ecalls f G θ := by
  induction t with
  | stop out => simp [elgcalls, Proto.ecalls]
  | verify y next ih =>
    simp only [elgcalls, Proto.ecalls, Finset.mul_sum]
    apply Finset.sum_le_sum; intro b _
    have := ih b (by cases b; exacts [hwf.2, hwf.1])
    have hG0 := (hG (f θ y)).1 b
    nlinarith
  | call K next ih =>
    obtain ⟨hK, hnext⟩ := hwf
    simp only [elgcalls, Proto.ecalls, mul_add, mul_one, Finset.mul_sum]
    have hr : lg ((replies K).card) ≤ lg (Fintype.card Z) := by
      rcases Nat.eq_zero_or_pos (replies K).card with h0 | hpos
      · rw [h0, Nat.cast_zero]
        simp only [lg, Real.log_zero, zero_div]
        exact div_nonneg (Real.log_natCast_nonneg _) (Real.log_nonneg one_le_two)
      · unfold lg
        have h1 : (0 : ℝ) < (replies K).card := by exact_mod_cast hpos
        have h2 : ((replies K).card : ℝ) ≤ Fintype.card Z := by
          exact_mod_cast Finset.card_le_univ _
        exact div_le_div_of_nonneg_right (Real.log_le_log h1 h2) (Real.log_nonneg one_le_two)
    have hs : ∀ z, K θ z * elgcalls f G (next z) θ ≤
        lg (Fintype.card Z) * (K θ z * (next z).ecalls f G θ) := by
      intro z
      have := ih z (hnext z)
      have hK0 := (hK θ).1 z
      nlinarith
    linarith [Finset.sum_le_sum (fun z (_ : z ∈ Finset.univ) => hs z)]
  | rand μ next ih =>
    obtain ⟨hμ, hnext⟩ := hwf
    simp only [elgcalls, Proto.ecalls, Finset.mul_sum]
    apply Finset.sum_le_sum; intro z _
    have := ih z (hnext z)
    have hμ0 := hμ.1 z
    nlinarith

end VT.CallsAlph


==> anc/lean/VerificationTransfer/CallsEveryS.lean <==
import VerificationTransfer.CallsUnique
import VerificationTransfer.Frontier
import VerificationTransfer.Attain
import VerificationTransfer.ZeroError
import VerificationTransfer.FixedSources

/-!
# Theorem 4(ii), every success level, unique answers

Unique answers (`f = VT.Zero.uniq`, responses `Y = Θ`), exact verification, binary replies.

## Main results

* `mutInf_convex`: `W ↦ I(q, W)` is convex along mixtures of channels (for a fixed nonnegative prior),
  from the two-term log-sum inequality (joint convexity of relative entropy).
* `grouping`: for a channel `W` of coverage exactly `s > 0`, with `c_θ = ∑_L W(L|θ) c_{θL}`,
  `q₁ = q c / s` and `W₁(L|θ) = W(L|θ) c_{θL} / c_θ`, `I(q, W) ≥ s · I(q₁, W₁) - h₂(s)`.
  The proof splits the sum defining `I(q, W)` into covered and uncovered pairs; the leftover terms
  are a nonnegative relative entropy (`I(Θ; C) ≥ 0`) and `-H(C | L) ≥ -h₂(s)` (log-sum twice).
* `zero_error_lower_supp`, `exists_tau_supp`: the zero-error lower bound
  `∑_{θ ∈ supp q} q_θ lg (1 / a_θ) ≤ I(q, W)` with the water-filling vector
  `a = min (1, q / τ)` on the support, for priors that may vanish.
* `coverage_protocol`: achievability from a coverage profile: a coverage source
  `C' ∼ Bernoulli(p_Θ)` followed, on `C' = 1`, by the zero-error code-reading protocol for the
  posterior `q₁ = q p / s`.
* `h2_add_two_mul_le`: `h₂(s) + 2 s ≤ lg 5` on `[0, 1]` (with equality at `s = 4/5`,
  `h2_add_two_mul_four_fifths`).
* `every_s_calls` (**Theorem 4(ii), every success level**): for every `0 ≤ s ≤ 1`, designed binary
  sources that ignore every history, and no private randomness in the protocol (`NoRand`), support a
  source-first protocol with `N ≤ n`, `P(acc = 1) ≥ s`, a bounded number of calls on every path and
  `E Q < R_n(q, s) + 1 + h₂(s) + 2 s ≤ R_n(q, s) + 1 + lg 5`.

Instead of the paper's argument that `R_n(q, ·)` is strictly increasing on `[V_n(q), 1]`, an optimal
channel for `R_n(q, s)` (`Rn_attained`) is mixed with the constant channel on a maximum-coverage
list (information `0`, coverage `V_n(q) < s`) to bring its coverage down to exactly `s`; by
`mutInf_convex` the information stays at most `R_n(q, s)`. No axiom is used.
-/

open Finset

set_option linter.unusedSectionVars false

namespace VT.CallsS

open VT.Zero VT.Fixed VT.CallsU

/-- Binary entropy in bits, `h₂(x) = -x lg x - (1 - x) lg (1 - x)`. -/
noncomputable def h2 (x : ℝ) : ℝ := Real.binEntropy x / Real.log 2

lemma h2_eq (x : ℝ) : h2 x = -(x * lg x) - (1 - x) * lg (1 - x) := by
  unfold h2 lg Real.binEntropy
  rw [Real.log_inv, Real.log_inv]
  ring

lemma h2_nonneg {x : ℝ} (h0 : 0 ≤ x) (h1 : x ≤ 1) : 0 ≤ h2 x :=
  div_nonneg (Real.binEntropy_nonneg h0 h1) log_two_pos'.le

/-- `h₂(s) + 2 s ≤ lg 5` on `[0, 1]` (equality at `s = 4/5`). -/
theorem h2_add_two_mul_le {s : ℝ} (h0 : 0 ≤ s) (h1 : s ≤ 1) : h2 s + 2 * s ≤ lg 5 := by
  have hl2 := log_two_pos'
  rcases h0.eq_or_lt with hs | hs
  · rw [← hs]
    simp only [h2, Real.binEntropy_zero, zero_div, mul_zero, add_zero]
    exact lg_nonneg (by norm_num)
  rcases h1.eq_or_lt with hs' | hs'
  · rw [hs']
    simp only [h2, Real.binEntropy_one, zero_div, zero_add, mul_one]
    have : lg 4 = 2 := by
      have := lg_pow_two 2
      norm_num at this
      exact this
    rw [← this]
    exact lg_le_lg (by norm_num) (by norm_num)
  · have hs1 : 0 < 1 - s := by linarith
    have e1 := Real.log_le_sub_one_of_pos (show 0 < 4 / (5 * s) by positivity)
    have e2 := Real.log_le_sub_one_of_pos (show 0 < 1 / (5 * (1 - s)) by positivity)
    rw [Real.log_div (by norm_num) (by positivity), Real.log_mul (by norm_num) hs.ne'] at e1
    rw [Real.log_div (by norm_num) (by positivity), Real.log_mul (by norm_num) hs1.ne',
      Real.log_one] at e2
    have e1' := mul_le_mul_of_nonneg_left e1 hs.le
    have e2' := mul_le_mul_of_nonneg_left e2 hs1.le
    have k1 : s * (4 / (5 * s) - 1) = 4 / 5 - s := by field_simp
    have k2 : (1 - s) * (1 / (5 * (1 - s)) - 1) = 1 / 5 - (1 - s) := by field_simp
    rw [k1] at e1'
    rw [k2] at e2'
    have h4 : Real.log 4 = 2 * Real.log 2 := by
      rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]
      norm_num
    have key : Real.binEntropy s + 2 * s * Real.log 2 ≤ Real.log 5 := by
      unfold Real.binEntropy
      rw [Real.log_inv, Real.log_inv]
      nlinarith
    unfold h2 lg
    rw [div_add' _ _ _ hl2.ne']
    exact div_le_div_of_nonneg_right (by linarith) hl2.le

/-- Equality in `h2_add_two_mul_le` at `s = 4/5`. -/
lemma h2_add_two_mul_four_fifths : h2 (4 / 5) + 2 * (4 / 5) = lg 5 := by
  have hl2 := log_two_pos'
  have h4 : Real.log (4 / 5) = 2 * Real.log 2 - Real.log 5 := by
    rw [Real.log_div (by norm_num) (by norm_num), show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]
    norm_num
  have h1 : Real.log (1 - 4 / 5) = - Real.log 5 := by
    rw [show (1 : ℝ) - 4 / 5 = 5⁻¹ by norm_num, Real.log_inv]
  unfold h2 lg Real.binEntropy
  rw [Real.log_inv, Real.log_inv, h4, h1]
  field_simp
  ring

/-! ## Convexity of mutual information in the channel -/

section Convex

variable {Θ Y : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y]

/-- The log-sum inequality for two terms. -/
lemma log_sum_two {a₁ a₂ b₁ b₂ : ℝ} (ha₁ : 0 ≤ a₁) (ha₂ : 0 ≤ a₂) (hb₁ : 0 ≤ b₁) (hb₂ : 0 ≤ b₂)
    (h₁ : 0 < a₁ → 0 < b₁) (h₂ : 0 < a₂ → 0 < b₂) :
    (a₁ + a₂) * lg ((a₁ + a₂) / (b₁ + b₂)) ≤ a₁ * lg (a₁ / b₁) + a₂ * lg (a₂ / b₂) := by
  have := log_sum_le_lg (univ : Finset Bool) (fun i => if i then a₁ else a₂)
    (fun i => if i then b₁ else b₂) (fun i _ => by cases i <;> simp [ha₁, ha₂])
    (fun i _ => by cases i <;> simp [hb₁, hb₂])
    (fun i _ hi => by
      cases i
      · simp only [Bool.false_eq_true, ite_false] at hi ⊢; exact h₂ hi
      · simp only [ite_true] at hi ⊢; exact h₁ hi)
  simpa [Fintype.sum_bool] using this

/-- `k u lg (k u / (k v)) = k (u lg (u / v))`. -/
lemma mul_lg_cancel (k u v : ℝ) : k * u * lg (k * u / (k * v)) = k * (u * lg (u / v)) := by
  by_cases hk : k = 0
  · simp [hk]
  · rw [mul_div_mul_left _ _ hk]
    ring

/-- One term of the convexity inequality. -/
lemma term_convex {a q w w' m m' : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) (hq : 0 ≤ q) (hw : 0 ≤ w)
    (hw' : 0 ≤ w') (hm : q * w ≤ m) (hm' : q * w' ≤ m') :
    q * (a * w + (1 - a) * w') * lg ((a * w + (1 - a) * w') / (a * m + (1 - a) * m')) ≤
      a * (q * w * lg (w / m)) + (1 - a) * (q * w' * lg (w' / m')) := by
  have hb : 0 ≤ 1 - a := by linarith
  have hm0 : 0 ≤ m := le_trans (mul_nonneg hq hw) hm
  have hm0' : 0 ≤ m' := le_trans (mul_nonneg hq hw') hm'
  have h := log_sum_two (a₁ := a * q * w) (a₂ := (1 - a) * q * w') (b₁ := a * q * m)
    (b₂ := (1 - a) * q * m') (by positivity) (by positivity) (by positivity) (by positivity)
    (fun h => by
      have h1 : 0 < a * q := lt_of_le_of_ne (by positivity)
        (fun h0 => by rw [← h0, zero_mul] at h; exact lt_irrefl _ h)
      have h2 : 0 < w := lt_of_le_of_ne hw (fun h0 => by rw [← h0, mul_zero] at h; exact lt_irrefl _ h)
      have h3 : 0 < q := lt_of_le_of_ne hq
        (fun h0 => by rw [← h0, mul_zero] at h1; exact lt_irrefl _ h1)
      exact mul_pos h1 (lt_of_lt_of_le (mul_pos h3 h2) hm))
    (fun h => by
      have h1 : 0 < (1 - a) * q := lt_of_le_of_ne (by positivity)
        (fun h0 => by rw [← h0, zero_mul] at h; exact lt_irrefl _ h)
      have h2 : 0 < w' := lt_of_le_of_ne hw'
        (fun h0 => by rw [← h0, mul_zero] at h; exact lt_irrefl _ h)
      have h3 : 0 < q := lt_of_le_of_ne hq
        (fun h0 => by rw [← h0, mul_zero] at h1; exact lt_irrefl _ h1)
      exact mul_pos h1 (lt_of_lt_of_le (mul_pos h3 h2) hm'))
  rw [mul_lg_cancel, mul_lg_cancel] at h
  have e1 : a * q * w + (1 - a) * q * w' = q * (a * w + (1 - a) * w') := by ring
  have e2 : a * q * m + (1 - a) * q * m' = q * (a * m + (1 - a) * m') := by ring
  rw [e1, e2, mul_lg_cancel] at h
  have e3 : a * (q * w * lg (w / m)) = a * q * (w * lg (w / m)) := by ring
  have e4 : (1 - a) * (q * w' * lg (w' / m')) = (1 - a) * q * (w' * lg (w' / m')) := by ring
  rw [e3, e4]
  linarith

/-- **Convexity of mutual information in the channel** (for a fixed prior). For a nonnegative prior
`q`, nonnegative channels `W`, `W'` and `0 ≤ a ≤ 1`,
`I(q, a W + (1 - a) W') ≤ a I(q, W) + (1 - a) I(q, W')`. -/
theorem mutInf_convex {q : Θ → ℝ} (hq : ∀ θ, 0 ≤ q θ) {W W' : Θ → Finset Y → ℝ}
    (hW : ∀ θ L, 0 ≤ W θ L) (hW' : ∀ θ L, 0 ≤ W' θ L) {a : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) :
    mutInf q (fun θ L => a * W θ L + (1 - a) * W' θ L) ≤
      a * mutInf q W + (1 - a) * mutInf q W' := by
  unfold mutInf
  rw [mul_sum, mul_sum, ← sum_add_distrib]
  apply sum_le_sum
  intro θ _
  rw [mul_sum, mul_sum, ← sum_add_distrib]
  apply sum_le_sum
  intro L _
  have hmarg : ∑ θ', q θ' * (a * W θ' L + (1 - a) * W' θ' L) =
      a * ∑ θ', q θ' * W θ' L + (1 - a) * ∑ θ', q θ' * W' θ' L := by
    rw [mul_sum, mul_sum, ← sum_add_distrib]
    exact sum_congr rfl fun θ' _ => by ring
  rw [hmarg]
  exact term_convex ha0 ha1 (hq θ) (hW θ L) (hW' θ L)
    (single_le_sum (f := fun θ' => q θ' * W θ' L) (fun θ' _ => mul_nonneg (hq θ') (hW θ' L))
      (mem_univ θ))
    (single_le_sum (f := fun θ' => q θ' * W' θ' L) (fun θ' _ => mul_nonneg (hq θ') (hW' θ' L))
      (mem_univ θ))

end Convex

/-! ## The grouping inequality -/

section Grouping

variable {Θ Y : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y]

/-- The coverage profile `c_θ = ∑_L W(L|θ) c_{θL} = P(C = 1 | Θ = θ)`. -/
noncomputable def cprof (f : Θ → Y → Bool) (W : Θ → Finset Y → ℝ) (θ : Θ) : ℝ :=
  ∑ L, W θ L * cov f θ L

/-- `q₁ = q c / s`, the law of `Θ` given `C = 1` when the coverage is `s`. -/
noncomputable def condPrior (f : Θ → Y → Bool) (q : Θ → ℝ) (W : Θ → Finset Y → ℝ) (s : ℝ)
    (θ : Θ) : ℝ :=
  q θ * cprof f W θ / s

/-- `W₁(L|θ) = W(L|θ) c_{θL} / c_θ`, the channel given `C = 1` (it is `0` where `c_θ = 0`, which
happens only where `q₁` vanishes). -/
noncomputable def condChan (f : Θ → Y → Bool) (W : Θ → Finset Y → ℝ) (θ : Θ) (L : Finset Y) :
    ℝ :=
  W θ L * cov f θ L / cprof f W θ

variable {f : Θ → Y → Bool}

lemma cov_cases (θ : Θ) (L : Finset Y) : cov f θ L = 0 ∨ cov f θ L = 1 := by
  by_cases h : Covers f θ L
  · exact Or.inr (cov_of_covers h)
  · exact Or.inl (cov_of_not_covers h)

lemma cprof_nonneg {W : Θ → Finset Y → ℝ} (hW : ∀ θ L, 0 ≤ W θ L) (θ : Θ) : 0 ≤ cprof f W θ :=
  sum_nonneg fun L _ => mul_nonneg (hW θ L) (cov_nonneg θ L)

lemma le_cprof {W : Θ → Finset Y → ℝ} (hW : ∀ θ L, 0 ≤ W θ L) (θ : Θ) (L : Finset Y) :
    W θ L * cov f θ L ≤ cprof f W θ :=
  single_le_sum (f := fun L => W θ L * cov f θ L) (fun L _ => mul_nonneg (hW θ L) (cov_nonneg θ L))
    (mem_univ L)

lemma cprof_le_one {W : Θ → Finset Y → ℝ} (hW : IsKernel W) (θ : Θ) : cprof f W θ ≤ 1 := by
  unfold cprof
  calc ∑ L, W θ L * cov f θ L ≤ ∑ L, W θ L :=
        sum_le_sum fun L _ => mul_le_of_le_one_right ((hW θ).1 L) (cov_le_one θ L)
    _ = 1 := (hW θ).2

lemma sum_q_cprof (q : Θ → ℝ) (W : Θ → Finset Y → ℝ) :
    ∑ θ, q θ * cprof f W θ = coverage f q W := by
  unfold coverage cprof
  exact sum_congr rfl fun θ _ => by rw [mul_sum]; exact sum_congr rfl fun L _ => by ring

lemma condPrior_mul_condChan {q : Θ → ℝ} {W : Θ → Finset Y → ℝ} (hW : ∀ θ L, 0 ≤ W θ L) {s : ℝ}
    (hs : s ≠ 0) (θ : Θ) (L : Finset Y) :
    condPrior f q W s θ * condChan f W θ L = q θ * W θ L * cov f θ L / s := by
  unfold condPrior condChan
  by_cases hc : cprof f W θ = 0
  · have h0 : W θ L * cov f θ L = 0 :=
      le_antisymm (hc ▸ le_cprof hW θ L) (mul_nonneg (hW θ L) (cov_nonneg θ L))
    rw [mul_assoc (q θ), h0, hc]
    simp
  · field_simp

/-- Coverage is linear along mixtures of channels. -/
lemma coverage_mix (q : Θ → ℝ) (W W' : Θ → Finset Y → ℝ) (a : ℝ) :
    coverage f q (fun θ L => a * W θ L + (1 - a) * W' θ L) =
      a * coverage f q W + (1 - a) * coverage f q W' := by
  unfold coverage
  rw [mul_sum, mul_sum, ← sum_add_distrib]
  refine sum_congr rfl fun θ _ => ?_
  rw [mul_sum, mul_sum, ← sum_add_distrib]
  exact sum_congr rfl fun L _ => by ring

/-- **Grouping inequality.** Let `W` be a channel with coverage exactly `s > 0`, let
`c_θ = ∑_L W(L|θ) c_{θL}`, `q₁ = q c / s` and `W₁(L|θ) = W(L|θ) c_{θL} / c_θ` (the law of `Θ` and
the channel given the coverage event `C = 1`). Then `I(q, W) ≥ s · I(q₁, W₁) - h₂(s)`. -/
theorem grouping {q : Θ → ℝ} (hq : IsProb q) {W : Θ → Finset Y → ℝ} (hW : IsKernel W) {s : ℝ}
    (hs : coverage f q W = s) (hs0 : 0 < s) :
    s * mutInf (condPrior f q W s) (condChan f W) - h2 s ≤ mutInf q W := by
  have hW0 : ∀ θ L, 0 ≤ W θ L := fun θ L => (hW θ).1 L
  set m : Finset Y → ℝ := fun L => ∑ θ, q θ * W θ L with hm_def
  set mp : Finset Y → ℝ := fun L => ∑ θ, q θ * W θ L * cov f θ L with hmp_def
  set mm : Finset Y → ℝ := fun L => ∑ θ, q θ * W θ L * (1 - cov f θ L) with hmm_def
  have hJ : ∀ θ L, 0 ≤ q θ * W θ L := fun θ L => mul_nonneg (hq.1 θ) (hW0 θ L)
  have hm1 : ∑ L, m L = 1 := by
    simp only [hm_def]
    rw [sum_comm, ← hq.2]
    exact sum_congr rfl fun θ _ => by rw [← mul_sum, (hW θ).2, mul_one]
  have hmp1 : ∑ L, mp L = s := by
    rw [← hs]
    unfold coverage
    simp only [hmp_def]
    rw [sum_comm]
  have hmm_eq : ∀ L, mm L = m L - mp L := by
    intro L
    simp only [hmm_def, hm_def, hmp_def]
    rw [← sum_sub_distrib]
    exact sum_congr rfl fun θ _ => by ring
  have hmm1 : ∑ L, mm L = 1 - s := by
    simp_rw [hmm_eq]
    rw [sum_sub_distrib, hm1, hmp1]
  have hmge : ∀ θ L, q θ * W θ L ≤ m L := fun θ L =>
    single_le_sum (f := fun θ => q θ * W θ L) (fun θ _ => hJ θ L) (mem_univ θ)
  have hmpge : ∀ θ L, q θ * W θ L * cov f θ L ≤ mp L := fun θ L =>
    single_le_sum (f := fun θ => q θ * W θ L * cov f θ L)
      (fun θ _ => mul_nonneg (hJ θ L) (cov_nonneg θ L)) (mem_univ θ)
  have hm0 : ∀ L, 0 ≤ m L := fun L => sum_nonneg fun θ _ => hJ θ L
  have hmp0 : ∀ L, 0 ≤ mp L := fun L => sum_nonneg fun θ _ => mul_nonneg (hJ θ L) (cov_nonneg θ L)
  have hmm0 : ∀ L, 0 ≤ mm L := fun L =>
    sum_nonneg fun θ _ => mul_nonneg (hJ θ L) (sub_nonneg.2 (cov_le_one θ L))
  -- `s · I(q₁, W₁)` as a sum over covered pairs
  have hmarg1 : ∀ L, ∑ θ, condPrior f q W s θ * condChan f W θ L = mp L / s := by
    intro L
    simp_rw [condPrior_mul_condChan hW0 hs0.ne']
    rw [← sum_div]
  have hI1 : s * mutInf (condPrior f q W s) (condChan f W) =
      ∑ θ, ∑ L, q θ * W θ L * cov f θ L * lg (condChan f W θ L / (mp L / s)) := by
    unfold mutInf
    rw [mul_sum]
    refine sum_congr rfl fun θ _ => ?_
    rw [mul_sum]
    refine sum_congr rfl fun L _ => ?_
    rw [hmarg1 L, condPrior_mul_condChan hW0 hs0.ne']
    field_simp
  -- the per-term identity on covered pairs
  have hterm : ∀ θ L, q θ * W θ L * cov f θ L * lg (condChan f W θ L / (mp L / s)) =
      q θ * W θ L * cov f θ L * lg (W θ L / m L)
        - q θ * W θ L * cov f θ L * lg (cprof f W θ / s)
        - q θ * W θ L * cov f θ L * lg (mp L / m L) := by
    intro θ L
    by_cases h0 : q θ * W θ L * cov f θ L = 0
    · simp [h0]
    · have hcv : cov f θ L = 1 := (cov_cases θ L).resolve_left (fun h => h0 (by rw [h, mul_zero]))
      have hqW : 0 < q θ * W θ L :=
        lt_of_le_of_ne (hJ θ L) (fun h => h0 (by rw [← h, zero_mul]))
      have hWpos : 0 < W θ L :=
        lt_of_le_of_ne (hW0 θ L) (fun h => by rw [← h, mul_zero] at hqW; exact lt_irrefl _ hqW)
      have hc : 0 < cprof f W θ :=
        lt_of_lt_of_le (by rw [hcv, mul_one]; exact hWpos) (le_cprof hW0 θ L)
      have hmpp : 0 < mp L := lt_of_lt_of_le (by rw [hcv, mul_one]; exact hqW) (hmpge θ L)
      have hmpos : 0 < m L := lt_of_lt_of_le hqW (hmge θ L)
      unfold condChan
      simp only [hcv, mul_one]
      rw [lg_div (div_pos hWpos hc).ne' (div_pos hmpp hs0).ne',
        lg_div hWpos.ne' hc.ne', lg_div hmpp.ne' hs0.ne', lg_div hWpos.ne' hmpos.ne',
        lg_div hc.ne' hs0.ne', lg_div hmpp.ne' hmpos.ne']
      ring
  -- split `I(q, W)` into covered and uncovered pairs
  have hsplit : mutInf q W = ∑ θ, ∑ L, q θ * W θ L * cov f θ L * lg (W θ L / m L) +
      ∑ θ, ∑ L, q θ * W θ L * (1 - cov f θ L) * lg (W θ L / m L) := by
    unfold mutInf
    rw [← sum_add_distrib]
    refine sum_congr rfl fun θ _ => ?_
    rw [← sum_add_distrib]
    refine sum_congr rfl fun L _ => ?_
    simp only [hm_def]
    ring
  -- the relative entropy `I(Θ; C) ≥ 0` part
  have hC : 0 ≤ ∑ θ, ∑ L, q θ * W θ L * cov f θ L * lg (cprof f W θ / s) := by
    have e : ∀ θ, ∑ L, q θ * W θ L * cov f θ L * lg (cprof f W θ / s) =
        q θ * cprof f W θ * lg (q θ * cprof f W θ / (q θ * s)) := by
      intro θ
      rw [← sum_mul, mul_lg_cancel, ← mul_assoc]
      congr 1
      unfold cprof
      rw [mul_sum]
      exact sum_congr rfl fun L _ => by ring
    simp_rw [e]
    apply gibbs univ (fun θ => q θ * cprof f W θ) (fun θ => q θ * s)
      (fun θ _ => mul_nonneg (hq.1 θ) (cprof_nonneg hW0 θ)) (fun θ _ => mul_nonneg (hq.1 θ) hs0.le)
    · intro θ _ h
      have : 0 < q θ := lt_of_le_of_ne (hq.1 θ)
        (fun h' => by rw [← h', zero_mul] at h; exact lt_irrefl _ h)
      exact mul_pos this hs0
    · rw [← sum_mul, hq.2, one_mul, sum_q_cprof, hs]
  -- the `-H(C | L)` part, covered side
  have hD : s * lg s ≤ ∑ θ, ∑ L, q θ * W θ L * cov f θ L * lg (mp L / m L) := by
    rw [sum_comm]
    have e : ∀ L, ∑ θ, q θ * W θ L * cov f θ L * lg (mp L / m L) = mp L * lg (mp L / m L) := by
      intro L
      rw [← sum_mul]
    simp_rw [e]
    have h := log_sum_le_lg univ mp m (fun L _ => hmp0 L) (fun L _ => hm0 L)
      (fun L _ h => lt_of_lt_of_le h (sum_le_sum fun θ _ =>
        mul_le_of_le_one_right (hJ θ L) (cov_le_one θ L)))
    rwa [hmp1, hm1, div_one] at h
  -- uncovered side
  have hB : (1 - s) * lg (1 - s) ≤
      ∑ θ, ∑ L, q θ * W θ L * (1 - cov f θ L) * lg (W θ L / m L) := by
    rw [sum_comm]
    have hL : ∀ L, mm L * lg (mm L / m L) ≤
        ∑ θ, q θ * W θ L * (1 - cov f θ L) * lg (W θ L / m L) := by
      intro L
      have h := log_sum_le_lg univ (fun θ => q θ * W θ L * (1 - cov f θ L)) (fun θ => q θ * m L)
        (fun θ _ => mul_nonneg (hJ θ L) (sub_nonneg.2 (cov_le_one θ L)))
        (fun θ _ => mul_nonneg (hq.1 θ) (hm0 L))
        (by
          intro θ _ h
          have hqW : 0 < q θ * W θ L := by
            rcases cov_cases (f := f) θ L with hc | hc
            · rwa [hc, sub_zero, mul_one] at h
            · rw [hc, sub_self, mul_zero] at h; exact absurd h (lt_irrefl 0)
          have hq0 : 0 < q θ := lt_of_le_of_ne (hq.1 θ)
            (fun h' => by rw [← h', zero_mul] at hqW; exact lt_irrefl _ hqW)
          exact mul_pos hq0 (lt_of_lt_of_le hqW (hmge θ L)))
      rw [← sum_mul, hq.2, one_mul] at h
      refine le_of_le_of_eq h (sum_congr rfl fun θ _ => ?_)
      rcases cov_cases (f := f) θ L with hc | hc
      · simp only [hc, sub_zero, mul_one]
        rw [mul_lg_cancel]
        ring
      · simp only [hc, sub_self, mul_zero, zero_mul]
    have h := log_sum_le_lg univ mm m (fun L _ => hmm0 L) (fun L _ => hm0 L)
      (fun L _ h => lt_of_lt_of_le h (by rw [hmm_eq]; linarith [hmp0 L]))
    rw [hmm1, hm1, div_one] at h
    exact le_trans h (sum_le_sum fun L _ => hL L)
  have hA := hI1
  simp_rw [hterm, sum_sub_distrib] at hA
  rw [hsplit, h2_eq]
  linarith

end Grouping

/-! ## The zero-error lower bound for a prior that may vanish (unique answers) -/

section Unique

variable {Θ : Type*} [Fintype Θ] [DecidableEq Θ]

/-- **Zero-error lower bound on the support.** Let `q ≥ 0` with `∑ q = 1` and support `S`, and let
`W` be a list channel that has zero error on the support (`W(L|θ) > 0` and `q_θ > 0` imply
`θ ∈ L` and `|L| ≤ n + 1`). If `τ > 0` satisfies `∑_{θ ∈ S} min (1, q_θ / τ) = n + 1`, then
`∑_{θ ∈ S} q_θ lg (1 / min (1, q_θ / τ)) ≤ I(q, W)`. (Nothing is assumed about `W(·|θ)` off the
support.) -/
theorem zero_error_lower_supp {n : ℕ} {q : Θ → ℝ} (hq0 : ∀ θ, 0 ≤ q θ) (hq1 : ∑ θ, q θ = 1)
    {S : Finset Θ} (hS : ∀ θ, θ ∈ S ↔ 0 < q θ)
    {W : Θ → Finset Θ → ℝ} (hW0 : ∀ θ L, 0 ≤ W θ L) (hW1 : ∀ θ, 0 < q θ → ∑ L, W θ L = 1)
    (hWz : ∀ θ L, 0 < q θ → W θ L ≠ 0 → θ ∈ L ∧ L.card ≤ n + 1)
    {τ : ℝ} (hτ : 0 < τ) (hsum : ∑ θ ∈ S, min 1 (q θ / τ) = n + 1) :
    ∑ θ ∈ S, q θ * lg (1 / min 1 (q θ / τ)) ≤ mutInf q W := by
  have hJ : ∀ θ L, 0 ≤ q θ * W θ L := fun θ L => mul_nonneg (hq0 θ) (hW0 θ L)
  have hqW : ∀ θ, q θ * ∑ L, W θ L = q θ := by
    intro θ
    rcases (hq0 θ).eq_or_lt with h | h
    · rw [← h, zero_mul]
    · rw [hW1 θ h, mul_one]
  have hmge : ∀ θ L, q θ * W θ L ≤ marg q W L := fun θ L =>
    single_le_sum (f := fun θ => q θ * W θ L) (fun θ _ => hJ θ L) (mem_univ θ)
  have hcov1 : ∀ θ L, 0 < q θ → W θ L ≠ 0 → cov uniq θ L = 1 := fun θ L hq h => by
    rw [cov_uniq, ite_eq_left (hWz θ L hq h).1]
  have hadm : Admissible n (marg q W) := by
    refine ⟨fun L => sum_nonneg fun θ _ => hJ θ L, ?_, ?_⟩
    · unfold marg
      rw [sum_comm, ← hq1]
      exact sum_congr rfl fun θ _ => by rw [← mul_sum, hqW θ]
    · intro L hL
      obtain ⟨θ, _, hθ⟩ := exists_ne_zero_of_sum_ne_zero hL
      have hq : 0 < q θ := lt_of_le_of_ne (hq0 θ) (fun h => hθ (by rw [← h, zero_mul]))
      exact (hWz θ L hq (right_ne_zero_of_mul hθ)).2
  have ha'ge : ∀ θ ∈ S, q θ ≤ covVec uniq (marg q W) θ := by
    intro θ hθ
    have hq := (hS θ).1 hθ
    calc q θ = q θ * ∑ L, W θ L := (hqW θ).symm
      _ = ∑ L, q θ * W θ L * cov uniq θ L := by
          rw [mul_sum]
          refine sum_congr rfl fun L _ => ?_
          by_cases h : W θ L = 0
          · simp [h]
          · rw [hcov1 θ L hq h, mul_one]
      _ ≤ covVec uniq (marg q W) θ :=
          sum_le_sum fun L _ => mul_le_mul_of_nonneg_right (hmge θ L) (cov_nonneg θ L)
  -- Step A: `∑_{S} q lg (1 / a') ≤ I`, with `a'` the coverage vector of the output marginal
  have hA : ∑ θ ∈ S, q θ * lg (1 / covVec uniq (marg q W) θ) ≤ mutInf q W := by
    have e : mutInf q W = ∑ θ, q θ * ∑ L, W θ L * lg (W θ L / marg q W L) := by
      unfold mutInf marg
      exact sum_congr rfl fun θ _ => by rw [mul_sum]; exact sum_congr rfl fun L _ => by ring
    have e2 : ∑ θ, q θ * ∑ L, W θ L * lg (W θ L / marg q W L) =
        ∑ θ ∈ S, q θ * ∑ L, W θ L * lg (W θ L / marg q W L) := by
      symm
      apply sum_subset (subset_univ S)
      intro θ _ hθ
      have : q θ = 0 := le_antisymm (not_lt.1 (fun h => hθ ((hS θ).2 h))) (hq0 θ)
      rw [this, zero_mul]
    rw [e, e2]
    apply sum_le_sum
    intro θ hθ
    have hq := (hS θ).1 hθ
    apply mul_le_mul_of_nonneg_left _ hq.le
    have hls := log_sum_le_lg univ (fun L => W θ L) (fun L => marg q W L * cov uniq θ L)
      (fun L _ => hW0 θ L) (fun L _ => mul_nonneg (hadm.1 L) (cov_nonneg θ L))
      (fun L _ hL => by
        rw [hcov1 θ L hq hL.ne', mul_one]
        exact lt_of_lt_of_le (mul_pos hq hL) (hmge θ L))
    rw [hW1 θ hq, one_mul] at hls
    have heq : ∀ L, W θ L * lg (W θ L / (marg q W L * cov uniq θ L)) =
        W θ L * lg (W θ L / marg q W L) := by
      intro L
      by_cases h : W θ L = 0
      · simp [h]
      · rw [hcov1 θ L hq h, mul_one]
    simp_rw [heq] at hls
    exact hls
  -- Step B: the clipped vector beats `a'` on the support
  have hB : ∑ θ ∈ S, q θ * lg (1 / min 1 (q θ / τ)) ≤
      ∑ θ ∈ S, q θ * lg (1 / covVec uniq (marg q W) θ) := by
    have key : ∀ θ ∈ S, τ * (min 1 (q θ / τ) - covVec uniq (marg q W) θ) / Real.log 2 ≤
        q θ * lg (1 / covVec uniq (marg q W) θ) - q θ * lg (1 / min 1 (q θ / τ)) := by
      intro θ hθ
      have hq := (hS θ).1 hθ
      have h := clip_term hq hτ (lt_of_lt_of_le hq (ha'ge θ hθ)) (covVec_le_one hadm θ)
      have e : q θ * lg (1 / covVec uniq (marg q W) θ) - q θ * lg (1 / min 1 (q θ / τ)) =
          q θ * (Real.log (min 1 (q θ / τ)) - Real.log (covVec uniq (marg q W) θ)) /
            Real.log 2 := by
        simp only [one_div, lg, Real.log_inv]
        ring
      rw [e]
      exact div_le_div_of_nonneg_right h log_two_pos'.le
    have hs := sum_le_sum key
    rw [← sum_div, ← mul_sum, sum_sub_distrib, hsum, sum_sub_distrib] at hs
    have h2 : ∑ θ ∈ S, covVec uniq (marg q W) θ ≤ n + 1 :=
      le_trans (sum_le_sum_of_subset_of_nonneg (subset_univ S)
        (fun θ _ _ => covVec_nonneg hadm θ)) (sum_covVec_uniq_le hadm)
    have h3 : 0 ≤ τ * ((n : ℝ) + 1 - ∑ θ ∈ S, covVec uniq (marg q W) θ) / Real.log 2 :=
      div_nonneg (mul_nonneg hτ.le (by linarith)) log_two_pos'.le
    linarith
  linarith

/-- Existence of the water level on the support: if the support `S` of `q` has at least `n + 1`
elements, some `0 < τ ≤ 1` satisfies `∑_{θ ∈ S} min (1, q_θ / τ) = n + 1`. -/
theorem exists_tau_supp {n : ℕ} {q : Θ → ℝ} (hq0 : ∀ θ, 0 ≤ q θ) (hq1 : ∑ θ, q θ = 1)
    {S : Finset Θ} (hS : ∀ θ, θ ∈ S ↔ 0 < q θ) (hle : n + 1 ≤ S.card) :
    ∃ τ, 0 < τ ∧ τ ≤ 1 ∧ ∑ θ ∈ S, min 1 (q θ / τ) = n + 1 := by
  have hsumS : ∑ θ ∈ S, q θ = 1 := by
    rw [← hq1]
    apply sum_subset (subset_univ S)
    intro θ _ hθ
    exact le_antisymm (not_lt.1 (fun h => hθ ((hS θ).2 h))) (hq0 θ)
  let q' : S → ℝ := fun x => q x.1
  have hq' : IsProb q' := ⟨fun x => hq0 x.1, by rw [sum_coe_sort S q]; exact hsumS⟩
  have hpos' : ∀ x, 0 < q' x := fun x => (hS x.1).1 x.2
  have hcard : n + 1 ≤ Fintype.card S := by rw [Fintype.card_coe]; exact hle
  obtain ⟨τ, hτ, hτs⟩ := exists_tau hq' hpos' hcard
  have hτs' : ∑ θ ∈ S, min 1 (q θ / τ) = n + 1 := by
    rw [← sum_coe_sort S]
    exact hτs
  refine ⟨τ, hτ, ?_, hτs'⟩
  by_contra h
  push Not at h
  have h1 : ∑ θ ∈ S, min 1 (q θ / τ) ≤ 1 / τ := by
    calc ∑ θ ∈ S, min 1 (q θ / τ) ≤ ∑ θ ∈ S, q θ / τ := sum_le_sum fun θ _ => min_le_right _ _
      _ = 1 / τ := by rw [← sum_div, hsumS]
  have h2 : 1 / τ < 1 := by rw [div_lt_one hτ]; exact h
  have h3 : (0 : ℝ) ≤ n := n.cast_nonneg
  linarith

end Unique

/-! ## Protocols without shared randomness -/

/-- **No shared randomness**: the protocol has no `rand` node (the learner never draws private
randomness, so every randomisation happens inside the sources). -/
def NoRand {Θ Y Z : Type*} : Proto Θ Y Z → Prop
  | .stop _ => True
  | .verify _ next => NoRand (next true) ∧ NoRand (next false)
  | .call _ next => ∀ z, NoRand (next z)
  | .rand _ _ => False

section Protocols

variable {Θ : Type*} [Fintype Θ] [DecidableEq Θ]

lemma listProto_noRand (d : Θ) : ∀ l : List Θ, NoRand (listProto (Θ := Θ) (Z := Bool) d l)
  | [] => trivial
  | [_] => trivial
  | _ :: y' :: rest => ⟨by simp [NoRand], listProto_noRand d (y' :: rest)⟩

lemma readTree_noRand (S : Finset Θ) (c : Θ → List Bool) (d : Θ) :
    ∀ k u, NoRand (readTree S c d k u) := by
  intro k
  induction k with
  | zero => intro u; exact listProto_noRand d _
  | succ k ih =>
    intro u
    simp only [readTree]
    split_ifs
    · exact listProto_noRand d _
    · exact fun b => ih _

/-- The designed source mechanism. Requests are `Option ℕ`: request `none` is the *coverage
source*, which reports `C' ∼ Bernoulli(p θ)` (a stochastic kernel of the world alone), and request
`some j` returns the `j`-th bit of the codeword `code θ` (a deterministic function of the world).
No reply kernel depends on the source transcript. -/
noncomputable def covSrc (p : Θ → ℝ) (code : Θ → List Bool) (_tr : List (Option ℕ × Bool)) :
    Option ℕ → Θ → Bool → ℝ
  | none => fun θ b => if b then p θ else 1 - p θ
  | some j => fun θ b => if (code θ).getD j false = b then 1 else 0

lemma covSrc_isKernel {p : Θ → ℝ} (hp : ∀ θ, 0 ≤ p θ ∧ p θ ≤ 1) (code : Θ → List Bool)
    (tr : List (Option ℕ × Bool)) (c : Option ℕ) : IsKernel (covSrc p code tr c) := by
  intro θ
  cases c with
  | none =>
    refine ⟨fun b => ?_, ?_⟩
    · cases b
      · simp only [covSrc, Bool.false_eq_true, ite_false]; linarith [(hp θ).2]
      · simp only [covSrc, ite_true]; exact (hp θ).1
    · simp [covSrc]
  | some j =>
    refine ⟨fun b => by simp only [covSrc]; split_ifs <;> norm_num, ?_⟩
    simp only [covSrc]
    cases (code θ).getD j false <;> simp

/-- A protocol running against a bit source runs against `covSrc` (with requests `some j`). -/
lemma fixed_lift (p : Θ → ℝ) (code : Θ → List Bool) :
    ∀ (t : Proto Θ Θ Bool) (tr : List (ℕ × Bool)) (tr' : List (Option ℕ × Bool)),
      FixedAgainst (bitSrc code) tr t → FixedAgainst (covSrc p code) tr' t := by
  intro t
  induction t with
  | stop y => intro _ _ _; trivial
  | verify y next ih => intro tr tr' h; exact ⟨ih true tr tr' h.1, ih false tr tr' h.2⟩
  | call K next ih =>
    intro tr tr' h
    obtain ⟨c, hK, hn⟩ := h
    exact ⟨some c, by rw [hK]; rfl, fun z => ih z _ _ (hn z)⟩
  | rand μ next ih => intro tr tr' h; exact fun z => ih z tr tr' (h z)

/-- **Zero error from inclusion probabilities, explicit tree.** The protocol of
`VT.CallsU.zero_error_code`, together with the fact that it uses no private randomness. -/
theorem zero_error_tree [Nonempty Θ] (S : Finset Θ) (a : Θ → ℝ) (ha0 : ∀ θ ∈ S, 0 < a θ)
    (ha1 : ∀ θ ∈ S, a θ ≤ 1) (n : ℕ) (hsum : ∑ θ ∈ S, a θ ≤ n + 1) :
    ∃ (c : Θ → List Bool) (t : Proto Θ Θ Bool), t.WF ∧ NoRand t ∧ t.vdepth ≤ n ∧ SourceFirst t ∧
      FixedAgainst (bitSrc c) [] t ∧ t.qdepth ≤ S.sup (fun θ => ⌈lg (1 / a θ)⌉₊ + 1) ∧
      ∀ θ ∈ S, t.acc uniq exactG θ = 1 ∧ t.ecalls uniq exactG θ < lg (1 / a θ) + 2 := by
  have hkr : ∑ θ ∈ S, (1 / 2 : ℝ) ^ (⌈lg (1 / a θ)⌉₊ + 1) ≤ ((n + 1 : ℕ) : ℝ) / 2 := by
    calc ∑ θ ∈ S, (1 / 2 : ℝ) ^ (⌈lg (1 / a θ)⌉₊ + 1) ≤ ∑ θ ∈ S, a θ / 2 :=
          sum_le_sum fun θ hθ => by
            rw [pow_succ]
            have := Coding.half_pow_ceil_lg_le (ha0 θ hθ)
            linarith
      _ = (∑ θ ∈ S, a θ) / 2 := by rw [sum_div]
      _ ≤ ((n + 1 : ℕ) : ℝ) / 2 := by push_cast; linarith
  obtain ⟨c, hlen, hpf, hblk⟩ := exists_list_code S (n + 1) (by omega)
    (fun θ => ⌈lg (1 / a θ)⌉₊ + 1) (fun θ _ => by omega) hkr
  obtain ⟨h1, h2, h3, h4, h5, h6⟩ := code_protocol S c (Classical.arbitrary Θ) n
    (S.sup (fun θ => (c θ).length)) hpf hblk
    (fun θ hθ => le_sup (f := fun θ => (c θ).length) hθ)
  refine ⟨c, _, h1, readTree_noRand _ _ _ _ _, h2, h3, h4,
    le_trans h5 (sup_mono_fun fun θ hθ => hlen θ hθ), fun θ hθ => ⟨(h6 θ hθ).1, ?_⟩⟩
  rw [(h6 θ hθ).2]
  have hlg : 0 ≤ lg (1 / a θ) := lg_one_div_nonneg (ha0 θ hθ) (ha1 θ hθ)
  have h7 := Nat.ceil_lt_add_one hlg
  have h8 : ((c θ).length : ℝ) ≤ (⌈lg (1 / a θ)⌉₊ : ℝ) + 1 := by exact_mod_cast hlen θ hθ
  linarith

/-- The coverage-first tree: call the coverage source; on `C' = 1` run `t₁`, on `C' = 0` output
`d`. -/
noncomputable def covTree (p : Θ → ℝ) (code : Θ → List Bool) (t₁ : Proto Θ Θ Bool) (d : Θ) :
    Proto Θ Θ Bool :=
  .call (covSrc p code [] none) (fun b => cond b t₁ (.stop d))

lemma covTree_acc (p : Θ → ℝ) (code : Θ → List Bool) (t₁ : Proto Θ Θ Bool) (d θ : Θ) :
    (covTree p code t₁ d).acc uniq exactG θ =
      p θ * t₁.acc uniq exactG θ + (1 - p θ) * (if uniq θ d then 1 else 0) := by
  simp [covTree, Proto.acc, covSrc]

lemma covTree_ecalls (p : Θ → ℝ) (code : Θ → List Bool) (t₁ : Proto Θ Θ Bool) (d θ : Θ) :
    (covTree p code t₁ d).ecalls uniq exactG θ = 1 + p θ * t₁.ecalls uniq exactG θ := by
  simp [covTree, Proto.ecalls, covSrc]

/-- **Achievability from a coverage profile.** Let `q > 0` be a prior and `0 ≤ p ≤ 1` a coverage
profile with `∑_θ q_θ p_θ = s > 0`; write `S = {θ | p_θ > 0}` and `q₁ = q p / s` (the posterior
given `C' = 1`). Let `a` satisfy `0 < a ≤ 1`, `q₁ ≤ a` on `S` and `∑_{S} a ≤ n + 1`. The coverage
source is called first; on `C' = 1` the zero-error code-reading protocol for `a` runs, on
`C' = 0` an arbitrary response is output. The protocol is well formed, runs against
`covSrc p code`, is source-first, uses no private randomness, makes at most `n` verifications and
at most `1 + max_{θ ∈ S} (⌈lg (s / (q_θ p_θ))⌉ + 1)` calls on every path, succeeds with
probability at least `s`, and `E Q < 1 + ∑_{θ ∈ S} q_θ p_θ lg (1 / a_θ) + 2 s`. -/
theorem coverage_protocol {q : Θ → ℝ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) (n : ℕ)
    {p : Θ → ℝ} (hp : ∀ θ, 0 ≤ p θ ∧ p θ ≤ 1) {s : ℝ} (hps : ∑ θ, q θ * p θ = s) (hs0 : 0 < s)
    (a : Θ → ℝ) (ha0 : ∀ θ, 0 < p θ → 0 < a θ) (ha1 : ∀ θ, 0 < p θ → a θ ≤ 1)
    (hqa : ∀ θ, 0 < p θ → q θ * p θ / s ≤ a θ)
    (hsum : ∑ θ ∈ univ.filter (fun θ => 0 < p θ), a θ ≤ n + 1) :
    ∃ (code : Θ → List Bool) (t : Proto Θ Θ Bool),
      t.WF ∧ FixedAgainst (covSrc p code) [] t ∧ SourceFirst t ∧ NoRand t ∧ t.vdepth ≤ n ∧
      t.qdepth ≤ 1 + (univ.filter (fun θ => 0 < p θ)).sup
        (fun θ => ⌈lg (s / (q θ * p θ))⌉₊ + 1) ∧
      s ≤ ∑ θ, q θ * t.acc uniq exactG θ ∧
      ∑ θ, q θ * t.ecalls uniq exactG θ <
        1 + ∑ θ ∈ univ.filter (fun θ => 0 < p θ), q θ * p θ * lg (1 / a θ) + 2 * s := by
  set S := univ.filter (fun θ => 0 < p θ) with hS_def
  have hmem : ∀ θ, θ ∈ S ↔ 0 < p θ := fun θ => by simp [hS_def]
  obtain ⟨θ0, hθ0⟩ : ∃ θ, 0 < p θ := by
    by_contra h
    push Not at h
    have : ∑ θ, q θ * p θ ≤ 0 :=
      sum_nonpos fun θ _ => mul_nonpos_of_nonneg_of_nonpos (hq.1 θ) (h θ)
    linarith
  have hne : Nonempty Θ := ⟨θ0⟩
  obtain ⟨code, t₁, hwf, hnr, hvd, hsf, hfx, hqd, hspec⟩ :=
    zero_error_tree S a (fun θ hθ => ha0 θ ((hmem θ).1 hθ)) (fun θ hθ => ha1 θ ((hmem θ).1 hθ))
      n hsum
  set d := Classical.arbitrary Θ
  refine ⟨code, covTree p code t₁ d, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · -- well formed
    refine ⟨covSrc_isKernel hp code [] none, fun b => ?_⟩
    cases b
    · trivial
    · exact hwf
  · -- runs against the designed sources
    refine ⟨none, rfl, fun b => ?_⟩
    cases b
    · trivial
    · exact fixed_lift p code t₁ [] _ hfx
  · intro b
    cases b
    · trivial
    · exact hsf
  · intro b
    cases b
    · trivial
    · exact hnr
  · -- verifications
    simp only [covTree, Proto.vdepth]
    apply Finset.sup_le
    intro b _
    cases b
    · simp [Proto.vdepth]
    · exact hvd
  · -- calls on every path
    simp only [covTree, Proto.qdepth]
    apply Nat.add_le_add_left
    apply Finset.sup_le
    intro b _
    cases b
    · simp [Proto.qdepth]
    · refine le_trans hqd (sup_mono_fun fun θ hθ => ?_)
      have hpθ := (hmem θ).1 hθ
      have hq1 : 0 < q θ * p θ / s := div_pos (mul_pos (hpos θ) hpθ) hs0
      apply Nat.add_le_add_right
      apply Nat.ceil_mono
      have : 1 / a θ ≤ s / (q θ * p θ) :=
        calc 1 / a θ ≤ 1 / (q θ * p θ / s) := one_div_le_one_div_of_le hq1 (hqa θ hpθ)
          _ = s / (q θ * p θ) := one_div_div _ _
      exact lg_le_lg (one_div_pos.2 (ha0 θ hpθ)) this
  · -- success
    have hacc : ∀ θ, p θ ≤ (covTree p code t₁ d).acc uniq exactG θ := by
      intro θ
      rw [covTree_acc]
      have h2 : 0 ≤ (1 - p θ) * (if uniq θ d = true then (1 : ℝ) else 0) :=
        mul_nonneg (by linarith [(hp θ).2]) (by split_ifs <;> norm_num)
      rcases (hp θ).1.eq_or_lt with h | h
      · rw [← h, zero_mul, zero_add, sub_zero, one_mul]
        split_ifs <;> norm_num
      · rw [(hspec θ ((hmem θ).2 h)).1, mul_one]
        linarith
    calc s = ∑ θ, q θ * p θ := hps.symm
      _ ≤ _ := sum_le_sum fun θ _ => mul_le_mul_of_nonneg_left (hacc θ) (hq.1 θ)
  · -- expected calls
    simp_rw [covTree_ecalls, mul_add, sum_add_distrib, mul_one, hq.2]
    have hsub : ∑ θ, q θ * (p θ * t₁.ecalls uniq exactG θ) =
        ∑ θ ∈ S, q θ * p θ * t₁.ecalls uniq exactG θ := by
      symm
      rw [sum_congr rfl fun θ _ => mul_assoc (q θ) (p θ) _]
      apply sum_subset (subset_univ S)
      intro θ _ hθ
      have : p θ = 0 := le_antisymm (not_lt.1 (fun h => hθ ((hmem θ).2 h))) (hp θ).1
      rw [this, zero_mul, mul_zero]
    have hSs : ∑ θ ∈ S, q θ * p θ = s := by
      rw [← hps]
      apply sum_subset (subset_univ S)
      intro θ _ hθ
      have : p θ = 0 := le_antisymm (not_lt.1 (fun h => hθ ((hmem θ).2 h))) (hp θ).1
      rw [this, mul_zero]
    have hlt : ∑ θ ∈ S, q θ * p θ * t₁.ecalls uniq exactG θ <
        ∑ θ ∈ S, q θ * p θ * (lg (1 / a θ) + 2) :=
      sum_lt_sum_of_nonempty ⟨θ0, (hmem θ0).2 hθ0⟩ fun θ hθ =>
        mul_lt_mul_of_pos_left (hspec θ hθ).2 (mul_pos (hpos θ) ((hmem θ).1 hθ))
    have e : ∑ θ ∈ S, q θ * p θ * (lg (1 / a θ) + 2) =
        ∑ θ ∈ S, q θ * p θ * lg (1 / a θ) + 2 * s := by
      rw [← hSs, mul_sum, ← sum_add_distrib]
      exact sum_congr rfl fun θ _ => by ring
    rw [hsub]
    linarith

end Protocols

/-! ## The main theorem -/

section Main

variable {Θ : Type*} [Fintype Θ] [DecidableEq Θ]

/-- **Theorem 4(ii), every success level, unique answers.** Let `q` be a full-support prior on the
worlds, `n` a verification budget and `0 ≤ s ≤ 1`. There are a coverage profile `p`, a codeword
assignment `code`, a source mechanism `src` and a protocol `t` such that

* the sources ignore the source transcript (`src tr c = src tr' c`); request `none` is the coverage
  source `C' ∼ Bernoulli(p θ)`, a stochastic kernel of the world alone; request `some j` returns
  the `j`-th bit of `code θ`, a deterministic function of the world;
* `t` is well formed, runs against `src`, is source-first, uses no private (shared) randomness
  (`NoRand`), makes at most `n` verifications and at most
  `1 + max_{p θ > 0} (⌈lg (s / (q θ p θ))⌉ + 1)` calls on every path;
* `P(acc = 1) ≥ s` and `E Q < R_n(q, s) + 1 + h₂(s) + 2 s ≤ R_n(q, s) + 1 + lg 5`. -/
theorem every_s_calls {q : Θ → ℝ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) (n : ℕ) {s : ℝ}
    (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    ∃ (p : Θ → ℝ) (code : Θ → List Bool)
      (src : List (Option ℕ × Bool) → Option ℕ → Θ → Bool → ℝ) (t : Proto Θ Θ Bool),
      (∀ tr tr' c, src tr c = src tr' c) ∧
      (∀ θ, 0 ≤ p θ ∧ p θ ≤ 1) ∧
      (∀ tr θ b, src tr none θ b = if b then p θ else 1 - p θ) ∧
      (∀ tr j θ b, src tr (some j) θ b = if (code θ).getD j false = b then 1 else 0) ∧
      t.WF ∧ FixedAgainst src [] t ∧ SourceFirst t ∧ NoRand t ∧ t.vdepth ≤ n ∧
      t.qdepth ≤ 1 + (univ.filter (fun θ => 0 < p θ)).sup
        (fun θ => ⌈lg (s / (q θ * p θ))⌉₊ + 1) ∧
      s ≤ ∑ θ, q θ * t.acc uniq exactG θ ∧
      ∑ θ, q θ * t.ecalls uniq exactG θ < Rn uniq n q s + 1 + h2 s + 2 * s ∧
      Rn uniq n q s + 1 + h2 s + 2 * s ≤ Rn uniq n q s + 1 + lg 5 := by
  have hR0 : 0 ≤ Rn uniq n q s := Frontier.Rn_nonneg hq uniq_acc n hs1
  have hh2 := h2_nonneg hs0 hs1
  have hlast : Rn uniq n q s + 1 + h2 s + 2 * s ≤ Rn uniq n q s + 1 + lg 5 := by
    have := h2_add_two_mul_le hs0 hs1
    linarith
  suffices H : ∃ (p : Θ → ℝ) (code : Θ → List Bool) (t : Proto Θ Θ Bool),
      (∀ θ, 0 ≤ p θ ∧ p θ ≤ 1) ∧
      t.WF ∧ FixedAgainst (covSrc p code) [] t ∧ SourceFirst t ∧ NoRand t ∧ t.vdepth ≤ n ∧
      t.qdepth ≤ 1 + (univ.filter (fun θ => 0 < p θ)).sup
        (fun θ => ⌈lg (s / (q θ * p θ))⌉₊ + 1) ∧
      s ≤ ∑ θ, q θ * t.acc uniq exactG θ ∧
      ∑ θ, q θ * t.ecalls uniq exactG θ < Rn uniq n q s + 1 + h2 s + 2 * s by
    obtain ⟨p, code, t, hp, h1, h2', h3, h4, h5, h6, h7, h8⟩ := H
    exact ⟨p, code, covSrc p code, t, fun _ _ _ => rfl, hp, fun _ _ _ => rfl,
      fun _ _ _ _ => rfl, h1, h2', h3, h4, h5, h6, h7, h8, hlast⟩
  have hne : Nonempty Θ := Frontier.nonempty_of_prob hq
  obtain ⟨L₀, hL₀, hV⟩ := Vn_attained (f := uniq) n q
  have hL₀c : L₀.card ≤ n + 1 := by simpa [lists] using hL₀
  rcases le_or_gt s (Vn uniq n q) with hsV | hsV
  · -- `s ≤ V_n(q)`: verify an optimal list, no call
    set d := Classical.arbitrary Θ
    have hcf := listProto_callFree (Θ := Θ) (Z := Bool) d L₀.toList
    have hvd : (listProto (Θ := Θ) (Z := Bool) d L₀.toList).vdepth ≤ n := by
      by_cases hne' : L₀.toList = []
      · rw [hne']; simp [listProto, Proto.vdepth]
      · have := listProto_vdepth (Θ := Θ) (Z := Bool) d L₀.toList hne'
        simp at this
        omega
    refine ⟨fun _ => 0, fun _ => [], listProto d L₀.toList, fun _ => ⟨le_refl _, zero_le_one⟩,
      listProto_wf d _, fixed_of_callFree _ _ hcf [], sourceFirst_of_callFree _ hcf,
      listProto_noRand d _, hvd, ?_, ?_, ?_⟩
    · rw [callFree_qdepth _ hcf]
      exact Nat.zero_le _
    · calc s ≤ Vn uniq n q := hsV
        _ = ∑ θ, q θ * cov uniq θ L₀ := hV
        _ ≤ _ := sum_le_sum fun θ _ => mul_le_mul_of_nonneg_left (by
              rw [← Fixed.succ_eq_acc_of_vdepth exactG _ θ n hvd]
              exact listProto_succ_ge_cov d θ L₀ n hL₀c) (hq.1 θ)
    · rw [sum_eq_zero fun θ _ => by rw [ecalls_callFree _ _ _ hcf θ, mul_zero]]
      linarith
  · -- `s > V_n(q)`: mix an optimal channel down to coverage exactly `s`
    have hVpos : 0 < Vn uniq n q := Frontier.Vn_pos uniq_acc n hq
    have hs : 0 < s := lt_trans hVpos hsV
    obtain ⟨W, hWl, hWcov, hWinf⟩ := Rn_attained uniq n q hq uniq_acc s hs1
    have hσV : 0 < coverage uniq q W - Vn uniq n q := by linarith
    set lam := (s - Vn uniq n q) / (coverage uniq q W - Vn uniq n q) with hlam
    have hlam0 : 0 ≤ lam := div_nonneg (by linarith) hσV.le
    have hlam1 : lam ≤ 1 := (div_le_one hσV).2 (by linarith)
    set W₀ : Θ → Finset Θ → ℝ := fun _ L => if L = L₀ then 1 else 0 with hW₀
    set W' : Θ → Finset Θ → ℝ := fun θ L => lam * W θ L + (1 - lam) * W₀ θ L with hW'
    have hW₀0 : ∀ θ L, 0 ≤ W₀ θ L := fun θ L => by simp only [hW₀]; split_ifs <;> norm_num
    have hW0 : ∀ θ L, 0 ≤ W θ L := fun θ L => (hWl.1 θ).1 L
    have hW'0 : ∀ θ L, 0 ≤ W' θ L := fun θ L =>
      add_nonneg (mul_nonneg hlam0 (hW0 θ L)) (mul_nonneg (by linarith) (hW₀0 θ L))
    have hW'l : IsListChannel n W' := by
      refine ⟨fun θ => ⟨hW'0 θ, ?_⟩, fun θ L hL => ?_⟩
      · simp only [hW', sum_add_distrib, ← mul_sum, (hWl.1 θ).2, hW₀]
        simp
      · by_cases h : W θ L = 0
        · have h' : W₀ θ L ≠ 0 := by
            intro h'
            apply hL
            simp only [hW']
            rw [h, h']
            ring
          simp only [hW₀] at h'
          split_ifs at h' with h''
          · rw [h'']; exact hL₀c
          · exact absurd rfl h'
        · exact hWl.2 θ L h
    have hcov₀ : coverage uniq q W₀ = Vn uniq n q := by
      rw [hV]
      unfold coverage
      simp [hW₀]
    have hW'cov : coverage uniq q W' = s := by
      rw [hW', coverage_mix, hcov₀, hlam]
      field_simp
      ring
    have hmut₀ : mutInf q W₀ = 0 := by
      unfold mutInf
      refine sum_eq_zero fun θ _ => sum_eq_zero fun L _ => ?_
      by_cases h : L = L₀
      · simp [hW₀, h, hq.2, lg_one]
      · simp [hW₀, h]
    have hW'inf : mutInf q W' ≤ Rn uniq n q s := by
      have := mutInf_convex hq.1 hW0 hW₀0 hlam0 hlam1
      rw [hmut₀, hWinf] at this
      nlinarith
    -- the coverage profile and the conditional prior
    set p := cprof uniq W' with hp_def
    have hp : ∀ θ, 0 ≤ p θ ∧ p θ ≤ 1 := fun θ => ⟨cprof_nonneg hW'0 θ, cprof_le_one hW'l.1 θ⟩
    have hps : ∑ θ, q θ * p θ = s := by rw [sum_q_cprof, hW'cov]
    set q₁ := condPrior uniq q W' s with hq₁_def
    have hq₁ : ∀ θ, q₁ θ = q θ * p θ / s := fun θ => rfl
    have hq₁0 : ∀ θ, 0 ≤ q₁ θ := fun θ => by
      rw [hq₁]; exact div_nonneg (mul_nonneg (hq.1 θ) (hp θ).1) hs.le
    have hq₁1 : ∑ θ, q₁ θ = 1 := by
      simp only [hq₁]
      rw [← sum_div, hps, div_self hs.ne']
    have hq₁le : ∀ θ, q₁ θ ≤ 1 := fun θ => by
      rw [← hq₁1]
      exact single_le_sum (fun θ _ => hq₁0 θ) (mem_univ θ)
    have hmem : ∀ θ, θ ∈ univ.filter (fun θ => 0 < p θ) ↔ 0 < q₁ θ := by
      intro θ
      rw [mem_filter, hq₁]
      simp only [mem_univ, true_and]
      rw [div_pos_iff_of_pos_right hs]
      exact (mul_pos_iff_of_pos_left (hpos θ)).symm
    rcases le_or_gt (univ.filter (fun θ => 0 < p θ)).card (n + 1) with hS | hS
    · -- small support: no water-filling needed, `a = 1`
      obtain ⟨code, t, h1, h2', h3, h4, h5, h6, h7, h8⟩ := coverage_protocol hq hpos n hp hps hs
        (fun _ => 1) (fun _ _ => one_pos) (fun _ _ => le_refl _) (fun θ _ => hq₁le θ)
        (by rw [sum_const, nsmul_eq_mul, mul_one]; exact_mod_cast hS)
      refine ⟨p, code, t, hp, h1, h2', h3, h4, h5, h6, h7, ?_⟩
      simp only [div_one, lg_one, mul_zero, sum_const_zero, add_zero] at h8
      linarith
    · -- water-filling on the support
      obtain ⟨τ, hτ, hτ1, hτs⟩ := exists_tau_supp hq₁0 hq₁1 hmem hS.le
      have hWz : ∀ θ L, 0 < q₁ θ → condChan uniq W' θ L ≠ 0 → θ ∈ L ∧ L.card ≤ n + 1 := by
        intro θ L _ h
        have hnum : W' θ L * cov uniq θ L ≠ 0 := by
          intro h0
          apply h
          unfold condChan
          rw [h0, zero_div]
        refine ⟨?_, hW'l.2 θ L (left_ne_zero_of_mul hnum)⟩
        by_contra hθL
        apply hnum
        rw [cov_uniq, ite_eq_right hθL, mul_zero]
      have hW1 : ∀ θ, 0 < q₁ θ → ∑ L, condChan uniq W' θ L = 1 := by
        intro θ hθ
        have hpθ : 0 < p θ := (mem_filter.1 ((hmem θ).2 hθ)).2
        unfold condChan
        rw [← sum_div]
        exact div_self hpθ.ne'
      have hZ := zero_error_lower_supp (W := condChan uniq W') hq₁0 hq₁1 hmem
        (fun θ L => div_nonneg (mul_nonneg (hW'0 θ L) (cov_nonneg θ L)) (cprof_nonneg hW'0 θ))
        hW1 hWz hτ hτs
      have hgr : s * mutInf q₁ (condChan uniq W') - h2 s ≤ mutInf q W' :=
        grouping hq hW'l.1 hW'cov hs
      obtain ⟨code, t, h1, h2', h3, h4, h5, h6, h7, h8⟩ := coverage_protocol hq hpos n hp hps hs
        (fun θ => min 1 (q₁ θ / τ))
        (fun θ hθ => lt_min one_pos (div_pos ((hmem θ).1 (mem_filter.2 ⟨mem_univ θ, hθ⟩)) hτ))
        (fun _ _ => min_le_left _ _)
        (fun θ _ => le_min (hq₁le θ) (le_div_self (hq₁0 θ) hτ hτ1)) hτs.le
      refine ⟨p, code, t, hp, h1, h2', h3, h4, h5, h6, h7, ?_⟩
      have e : ∑ θ ∈ univ.filter (fun θ => 0 < p θ), q θ * p θ * lg (1 / min 1 (q₁ θ / τ)) =
          s * ∑ θ ∈ univ.filter (fun θ => 0 < p θ), q₁ θ * lg (1 / min 1 (q₁ θ / τ)) := by
        rw [mul_sum]
        refine sum_congr rfl fun θ _ => ?_
        rw [hq₁]
        field_simp
      have hZs := mul_le_mul_of_nonneg_left hZ hs.le
      rw [e] at h8
      linarith

end Main

end VT.CallsS


==> anc/lean/VerificationTransfer/CallsUnique.lean <==
import VerificationTransfer.ZeroError
import VerificationTransfer.FixedSources
import VerificationTransfer.Coding
import Mathlib.Analysis.SpecialFunctions.BinaryEntropy

/-!
# Theorem 4(ii), zero error with unique answers

Unique answers (`f = VT.Zero.uniq`, responses `Y = Θ`), exact verification, binary replies.

The sources are *bit sources*: for a codeword assignment `c : Θ → List Bool`, request `j : ℕ`
returns the `j`-th bit of `c θ` (`bitSrc c`), a deterministic function of the world and the request
which ignores every history.

## Main results

* `code_protocol`: for any assignment `c` that is prefix-free up to equality on a set `S` of worlds
  and shares each codeword among at most `n + 1` worlds, the code-reading tree `readTree` reads the
  codeword bit by bit, then verifies all but one world of the decoded block; it is source-first,
  runs against `bitSrc c`, makes at most `n` verifications, has zero error on `S`, and
  `E[Q | θ] = |c θ|` for `θ ∈ S`.
* `exists_list_code`: the list-Kraft code of the paper (sort by length, cut into blocks of `ℓ`
  worlds, `VT.Coding.block_kraft`, `VT.Coding.kraft_converse`).
* `zero_error_code`: for any `0 < a ≤ 1` on `S` with `∑_{S} a ≤ n + 1`, a zero-error protocol on
  `S` with `E[Q | θ] ≤ ⌈lg (1 / a θ)⌉ + 1 < lg (1 / a θ) + 2` for every `θ ∈ S`.
* `zero_error_calls` (**Theorem 4(ii), zero error**): full-support prior, any `n`:
  `∑_θ q_θ E[Q | θ] < R_n(q, 1) + 2`, with `Q ≤ max_θ (⌈lg (1 / q_θ)⌉ + 1)` on every path.
* `zero_error_calls_of_nonneg`, `zero_error_small_support`: the general-prior version (zero error on
  the support; the bound is stated through the water-filling vector on the support).
* `ecalls_ge_one_of_zero_error`: with `n = 0` and at least two worlds, every zero-error protocol makes
  at least one call in expectation in every world.
* `no_constant_below_one`: no additive constant below `1` is possible in `zero_error_calls`.
-/

open Finset

set_option linter.unusedSectionVars false

namespace VT.CallsU

open VT.Zero VT.Fixed

universe u

variable {Θ : Type*} [Fintype Θ] [DecidableEq Θ]

/-! ## Bit sources -/

/-- The bit source of a codeword assignment `c`: request `j` returns the `j`-th bit of `c θ`
(`false` past the end), deterministically, ignoring the source transcript. -/
noncomputable def bitSrc (c : Θ → List Bool) : List (ℕ × Bool) → ℕ → Θ → Bool → ℝ :=
  fun _ j θ z => if (c θ).getD j false = z then 1 else 0

lemma bitSrc_isKernel (c : Θ → List Bool) (tr : List (ℕ × Bool)) (j : ℕ) :
    IsKernel (bitSrc c tr j) := by
  intro θ
  refine ⟨fun z => by unfold bitSrc; split_ifs <;> norm_num, ?_⟩
  unfold bitSrc
  cases (c θ).getD j false <;> simp

/-- Averaging against a bit source picks the bit. -/
lemma sum_bitSrc (c : Θ → List Bool) (tr : List (ℕ × Bool)) (j : ℕ) (θ : Θ) (g : Bool → ℝ) :
    ∑ z, bitSrc c tr j θ z * g z = g ((c θ).getD j false) := by
  unfold bitSrc
  cases (c θ).getD j false <;> simp

/-! ## Generic facts about expected calls -/

section Generic

variable {Y Z : Type*} [Fintype Y] [DecidableEq Y] [Fintype Z]

/-- Call-free protocols make no calls. -/
lemma ecalls_callFree (f : Θ → Y → Bool) (G : Bool → Bool → ℝ) :
    ∀ (t : Proto Θ Y Z), t.CallFree → ∀ θ, t.ecalls f G θ = 0 := by
  intro t
  induction t with
  | stop y => intro _ θ; rfl
  | verify y next ih =>
    intro h θ
    simp only [Proto.ecalls, Fintype.sum_bool, ih true h.1, ih false h.2, mul_zero, add_zero]
  | call K next ih => intro h; exact h.elim
  | rand μ next ih =>
    intro h θ
    simp only [Proto.ecalls]
    exact Finset.sum_eq_zero fun z _ => by rw [ih z (h z) θ, mul_zero]

/-- Expected numbers of calls are nonnegative. -/
lemma ecalls_nonneg (f : Θ → Y → Bool) {G : Bool → Bool → ℝ} (hG : IsVerifier G) :
    ∀ (t : Proto Θ Y Z), t.WF → ∀ θ, 0 ≤ t.ecalls f G θ := by
  intro t
  induction t with
  | stop y => intro _ θ; exact le_refl _
  | verify y next ih =>
    intro h θ
    simp only [Proto.ecalls, Fintype.sum_bool]
    exact add_nonneg (mul_nonneg ((hG _).1 true) (ih true h.1 θ))
      (mul_nonneg ((hG _).1 false) (ih false h.2 θ))
  | call K next ih =>
    intro h θ
    simp only [Proto.ecalls]
    have : 0 ≤ ∑ z, K θ z * (next z).ecalls f G θ :=
      Finset.sum_nonneg fun z _ => mul_nonneg ((h.1 θ).1 z) (ih z (h.2 z) θ)
    linarith
  | rand μ next ih =>
    intro h θ
    simp only [Proto.ecalls]
    exact Finset.sum_nonneg fun z _ => mul_nonneg (h.1.1 z) (ih z (h.2 z) θ)

end Generic

/-! ## The code-reading tree -/

/-- The worlds of `S` whose codeword is `u` (a block), as a list. -/
noncomputable def blockOf (S : Finset Θ) (c : Θ → List Bool) (u : List Bool) : List Θ :=
  (S.filter (fun θ => c θ = u)).toList

/-- The code-reading tree with fuel `k`, after the bits `u` have been read: if `u` is the codeword
of some world of `S`, verify all but the last world of its block and output the last one;
otherwise request bit number `|u|` from the bit source and continue. -/
noncomputable def readTree (S : Finset Θ) (c : Θ → List Bool) (d : Θ) :
    ℕ → List Bool → Proto Θ Θ Bool
  | 0, u => listProto d (blockOf S c u)
  | k + 1, u =>
    if ∃ θ ∈ S, c θ = u then listProto d (blockOf S c u)
    else .call (bitSrc c [] u.length) (fun b => readTree S c d k (u ++ [b]))

section Tree

variable (S : Finset Θ) (c : Θ → List Bool) (d : Θ)

lemma readTree_wf : ∀ k u, (readTree S c d k u).WF := by
  have : Nonempty Θ := ⟨d⟩
  intro k
  induction k with
  | zero => intro u; exact listProto_wf d _
  | succ k ih =>
    intro u
    simp only [readTree]
    split_ifs
    · exact listProto_wf d _
    · exact ⟨bitSrc_isKernel c [] _, fun b => ih _⟩

lemma readTree_fixed : ∀ k u tr, FixedAgainst (bitSrc c) tr (readTree S c d k u) := by
  have : Nonempty Θ := ⟨d⟩
  intro k
  induction k with
  | zero => intro u tr; exact fixed_of_callFree _ _ (listProto_callFree d _) tr
  | succ k ih =>
    intro u tr
    simp only [readTree]
    split_ifs
    · exact fixed_of_callFree _ _ (listProto_callFree d _) tr
    · exact ⟨u.length, rfl, fun z => ih _ _⟩

lemma readTree_sourceFirst : ∀ k u, SourceFirst (readTree S c d k u) := by
  have : Nonempty Θ := ⟨d⟩
  intro k
  induction k with
  | zero => intro u; exact sourceFirst_of_callFree _ (listProto_callFree d _)
  | succ k ih =>
    intro u
    simp only [readTree]
    split_ifs
    · exact sourceFirst_of_callFree _ (listProto_callFree d _)
    · exact fun b => ih _

lemma readTree_qdepth : ∀ k u, (readTree S c d k u).qdepth ≤ k := by
  have : Nonempty Θ := ⟨d⟩
  intro k
  induction k with
  | zero => intro u; exact le_of_eq (callFree_qdepth _ (listProto_callFree d _))
  | succ k ih =>
    intro u
    simp only [readTree]
    split_ifs
    · rw [callFree_qdepth _ (listProto_callFree d _)]
      exact Nat.zero_le _
    · simp only [Proto.qdepth]
      have := Finset.sup_le (s := univ) (f := fun b => (readTree S c d k (u ++ [b])).qdepth)
        (a := k) fun b _ => ih _
      omega

lemma block_vdepth {n : ℕ} (hblk : ∀ u, (S.filter (fun θ => c θ = u)).card ≤ n + 1)
    (u : List Bool) : (listProto (Θ := Θ) (Z := Bool) d (blockOf S c u)).vdepth ≤ n := by
  have : Nonempty Θ := ⟨d⟩
  by_cases h : blockOf S c u = []
  · rw [h]
    simp [listProto, Proto.vdepth]
  · have h1 := listProto_vdepth (Θ := Θ) (Z := Bool) d _ h
    have h2 : (blockOf S c u).length ≤ n + 1 := by
      unfold blockOf
      rw [Finset.length_toList]
      exact hblk u
    omega

lemma readTree_vdepth {n : ℕ} (hblk : ∀ u, (S.filter (fun θ => c θ = u)).card ≤ n + 1) :
    ∀ k u, (readTree S c d k u).vdepth ≤ n := by
  intro k
  induction k with
  | zero => intro u; exact block_vdepth S c d hblk u
  | succ k ih =>
    intro u
    simp only [readTree]
    split_ifs
    · exact block_vdepth S c d hblk u
    · simp only [Proto.vdepth]
      exact Finset.sup_le fun b _ => ih _

/-- The block of a world of `S` is decoded with certainty. -/
lemma block_spec {θ : Θ} (hθ : θ ∈ S) :
    (listProto (Θ := Θ) (Z := Bool) d (blockOf S c (c θ))).acc uniq exactG θ = 1 ∧
      (listProto (Θ := Θ) (Z := Bool) d (blockOf S c (c θ))).ecalls uniq exactG θ = 0 := by
  have : Nonempty Θ := ⟨d⟩
  have hmem : θ ∈ blockOf S c (c θ) := by simp [blockOf, hθ]
  refine ⟨?_, ecalls_callFree _ _ _ (listProto_callFree d _) θ⟩
  rw [listProto_acc (f := uniq) d θ _ (List.ne_nil_of_mem hmem)]
  exact ite_eq_left ⟨θ, hmem, by simp [uniq]⟩

/-- **Correctness of the code-reading tree.** For a world `θ ∈ S`, if the bits `u` read so far are a
prefix of its codeword and the fuel suffices, the tree accepts surely and reads exactly the
remaining bits of the codeword. -/
lemma readTree_spec (hpf : ∀ θ ∈ S, ∀ θ' ∈ S, c θ' <+: c θ → c θ' = c θ) {θ : Θ} (hθ : θ ∈ S) :
    ∀ k u, u <+: c θ → (c θ).length ≤ u.length + k →
      (readTree S c d k u).acc uniq exactG θ = 1 ∧
        (readTree S c d k u).ecalls uniq exactG θ + u.length = (c θ).length := by
  intro k
  induction k with
  | zero =>
    intro u hu hlen
    have hu' : u = c θ := hu.eq_of_length (le_antisymm hu.length_le (by omega))
    subst hu'
    simp only [readTree]
    obtain ⟨h1, h2⟩ := block_spec S c d hθ
    exact ⟨h1, by rw [h2, zero_add]⟩
  | succ k ih =>
    intro u hu hlen
    by_cases hex : ∃ θ' ∈ S, c θ' = u
    · obtain ⟨θ', hθ', hc'⟩ := hex
      have hu' : u = c θ := by
        rw [← hc']
        exact hpf θ hθ θ' hθ' (hc' ▸ hu)
      have hex' : ∃ θ' ∈ S, c θ' = u := ⟨θ', hθ', hc'⟩
      simp only [readTree, ite_eq_left hex']
      subst hu'
      obtain ⟨h1, h2⟩ := block_spec S c d hθ
      exact ⟨h1, by rw [h2, zero_add]⟩
    · have hne : c θ ≠ u := fun h => hex ⟨θ, hθ, h⟩
      simp only [readTree, ite_eq_right hex]
      obtain ⟨r, hr⟩ := hu
      obtain ⟨b, r', rfl⟩ : ∃ b r', r = b :: r' := by
        cases r with
        | nil => exact absurd (by simpa using hr.symm) hne
        | cons b r' => exact ⟨b, r', rfl⟩
      have hbit : (c θ).getD u.length false = b := by
        rw [← hr]
        simp [List.getD_eq_getElem?_getD]
      have hpre : u ++ [b] <+: c θ := ⟨r', by rw [← hr]; simp⟩
      have hlen' : (c θ).length ≤ (u ++ [b]).length + k := by
        simp only [List.length_append, List.length_singleton]
        omega
      obtain ⟨h1, h2⟩ := ih (u ++ [b]) hpre hlen'
      simp only [List.length_append, List.length_singleton, Nat.cast_add, Nat.cast_one] at h2
      refine ⟨?_, ?_⟩
      · simp only [Proto.acc]
        rw [sum_bitSrc, hbit, h1]
      · simp only [Proto.ecalls]
        rw [sum_bitSrc, hbit]
        linarith

/-- **The code-reading protocol.** Let `c` be prefix-free up to equality on `S`, share each
codeword among at most `n + 1` worlds of `S`, and have codewords of length at most `K` on `S`.
Then `readTree S c d K []` is well formed, makes at most `n` verifications and at most `K` calls on
every path, is source-first, runs against the bit source of `c`, and for every `θ ∈ S` it accepts
surely with `E[Q | θ] = |c θ|`. -/
theorem code_protocol (n K : ℕ) (hpf : ∀ θ ∈ S, ∀ θ' ∈ S, c θ' <+: c θ → c θ' = c θ)
    (hblk : ∀ u, (S.filter (fun θ => c θ = u)).card ≤ n + 1)
    (hK : ∀ θ ∈ S, (c θ).length ≤ K) :
    (readTree S c d K []).WF ∧ (readTree S c d K []).vdepth ≤ n ∧
      SourceFirst (readTree S c d K []) ∧ FixedAgainst (bitSrc c) [] (readTree S c d K []) ∧
      (readTree S c d K []).qdepth ≤ K ∧
      ∀ θ ∈ S, (readTree S c d K []).acc uniq exactG θ = 1 ∧
        (readTree S c d K []).ecalls uniq exactG θ = (c θ).length := by
  refine ⟨readTree_wf S c d K [], readTree_vdepth S c d hblk K [], readTree_sourceFirst S c d K [],
    readTree_fixed S c d K [] [], readTree_qdepth S c d K [], fun θ hθ => ?_⟩
  obtain ⟨h1, h2⟩ := readTree_spec S c d hpf hθ K [] List.nil_prefix (by simpa using hK θ hθ)
  simp only [List.length_nil, Nat.cast_zero, add_zero] at h2
  exact ⟨h1, h2⟩

end Tree

/-! ## The list-Kraft code -/

/-- A finite type can be enumerated in order of a natural-number key. -/
lemma exists_sorted_equiv {T : Type*} [Fintype T] [DecidableEq T] (key : T → ℕ) :
    ∃ (N : ℕ) (e : Fin N ≃ T), Monotone (fun i => key (e i)) := by
  let le : T → T → Bool := fun a b => decide (key a ≤ key b)
  let l : List T := (univ : Finset T).toList.mergeSort le
  have hperm : l.Perm (univ : Finset T).toList := List.mergeSort_perm _ _
  have hnd : l.Nodup := hperm.nodup_iff.2 (Finset.nodup_toList _)
  have hall : ∀ x, x ∈ l := fun x => hperm.mem_iff.2 (Finset.mem_toList.2 (mem_univ x))
  have hsort : l.Pairwise (fun a b => le a b = true) :=
    List.pairwise_mergeSort
      (fun a b c hab hbc => by
        simp only [le, decide_eq_true_eq] at hab hbc ⊢
        omega)
      (fun a b => by
        simp only [le, Bool.or_eq_true, decide_eq_true_eq]
        exact le_total _ _) _
  refine ⟨l.length, List.Nodup.getEquivOfForallMemList l hnd hall, ?_⟩
  intro i j hij
  rcases hij.lt_or_eq with h | h
  · have := List.pairwise_iff_get.1 hsort i j h
    simp only [le, decide_eq_true_eq] at this
    exact this
  · rw [h]

/-- **List-Kraft code** (the construction in the proof of Theorem 4(ii)). Let `ℓ ≥ 1` and let the
lengths `L θ ≥ 1` on a finite set `S` of worlds satisfy `∑_{θ ∈ S} 2^{-L θ} ≤ ℓ / 2`. Order `S` by
increasing `L`, cut the order into consecutive blocks of `ℓ` worlds, give each block the smallest
length in it, and take a prefix-free code for these block lengths. The resulting codeword
assignment `c` satisfies, on `S`: `|c θ| ≤ L θ`, codewords are prefix-free up to equality, and each
codeword is shared by at most `ℓ` worlds. -/
theorem exists_list_code (S : Finset Θ) (ℓ : ℕ) (hℓ : 1 ≤ ℓ) (L : Θ → ℕ)
    (hL1 : ∀ θ ∈ S, 1 ≤ L θ) (hsum : ∑ θ ∈ S, (1 / 2 : ℝ) ^ (L θ) ≤ ℓ / 2) :
    ∃ c : Θ → List Bool, (∀ θ ∈ S, (c θ).length ≤ L θ) ∧
      (∀ θ ∈ S, ∀ θ' ∈ S, c θ' <+: c θ → c θ' = c θ) ∧
      ∀ u, (S.filter (fun θ => c θ = u)).card ≤ ℓ := by
  obtain ⟨N, e, hmono⟩ := exists_sorted_equiv (T := {x // x ∈ S}) (fun x => L x.1)
  let LN : Fin N → ℕ := fun i => L (e i).1
  have hLN1 : ∀ i, 1 ≤ LN i := fun i => hL1 _ (e i).2
  have hsumN : ∑ i, (1 / 2 : ℝ) ^ (LN i) ≤ ℓ / 2 := by
    calc ∑ i, (1 / 2 : ℝ) ^ (LN i) = ∑ x : {x // x ∈ S}, (1 / 2 : ℝ) ^ (L x.1) :=
          Equiv.sum_comp e (fun x => (1 / 2 : ℝ) ^ (L x.1))
      _ = ∑ θ ∈ S, (1 / 2 : ℝ) ^ (L θ) := Finset.sum_coe_sort S (fun θ => (1 / 2 : ℝ) ^ (L θ))
      _ ≤ ℓ / 2 := hsum
  obtain ⟨w, hwlen, hwpf⟩ := Coding.kraft_converse
    (fun j : Fin ((N + ℓ - 1) / ℓ) => LN ⟨j * ℓ, Coding.block_start_lt hℓ j.2⟩)
    (Coding.block_kraft hℓ LN hmono hLN1 hsumN)
  have hwinj : ∀ j j', w j = w j' → j = j' := by
    intro j j' h
    by_contra hne
    exact hwpf j j' hne (h ▸ List.prefix_refl (w j))
  -- the position of a world of `S` in the sorted enumeration
  let pos : Θ → ℕ := fun θ => if h : θ ∈ S then (e.symm ⟨θ, h⟩).val else 0
  have hpos_lt : ∀ θ ∈ S, pos θ < N := by
    intro θ h
    simp only [pos, dite_eq_left h]
    exact (e.symm ⟨θ, h⟩).2
  have hpos_e : ∀ θ (h : θ ∈ S), (e ⟨pos θ, hpos_lt θ h⟩).1 = θ := by
    intro θ h
    have : (⟨pos θ, hpos_lt θ h⟩ : Fin N) = e.symm ⟨θ, h⟩ := by
      ext
      simp only [pos, dite_eq_left h]
    rw [this, Equiv.apply_symm_apply]
  have hblk_lt : ∀ θ ∈ S, pos θ / ℓ < (N + ℓ - 1) / ℓ := by
    intro θ h
    have h1 := hpos_lt θ h
    have h2 : (pos θ + ℓ) / ℓ ≤ (N + ℓ - 1) / ℓ := Nat.div_le_div_right (by omega)
    rw [Nat.add_div_right _ (by omega)] at h2
    omega
  let wN : ℕ → List Bool := fun j => if h : j < (N + ℓ - 1) / ℓ then w ⟨j, h⟩ else []
  have hc : ∀ θ (h : θ ∈ S), wN (pos θ / ℓ) = w ⟨pos θ / ℓ, hblk_lt θ h⟩ := by
    intro θ h
    simp only [wN, dite_eq_left (hblk_lt θ h)]
  refine ⟨fun θ => wN (pos θ / ℓ), ?_, ?_, ?_⟩
  · -- lengths
    intro θ h
    simp only [hc θ h, hwlen]
    have hle : (⟨pos θ / ℓ * ℓ, Coding.block_start_lt hℓ (hblk_lt θ h)⟩ : Fin N) ≤
        ⟨pos θ, hpos_lt θ h⟩ := Fin.mk_le_mk.2 (Nat.div_mul_le_self _ _)
    have := hmono hle
    simp only [hpos_e θ h] at this
    exact this
  · -- prefix-free up to equality
    intro θ h θ' h' hpre
    simp only [hc θ h, hc θ' h'] at hpre ⊢
    by_cases hj : (⟨pos θ' / ℓ, hblk_lt θ' h'⟩ : Fin ((N + ℓ - 1) / ℓ)) = ⟨pos θ / ℓ, hblk_lt θ h⟩
    · rw [hj]
    · exact absurd hpre (hwpf _ _ hj)
  · -- block sizes
    intro u
    rcases (S.filter (fun θ => wN (pos θ / ℓ) = u)).eq_empty_or_nonempty with h0 | ⟨θ0, hθ0⟩
    · rw [h0, card_empty]
      exact Nat.zero_le _
    · rw [mem_filter] at hθ0
      set J := pos θ0 / ℓ with hJ
      have hmaps : Set.MapsTo pos (S.filter (fun θ => wN (pos θ / ℓ) = u) : Set Θ)
          (Finset.Ico (J * ℓ) (J * ℓ + ℓ) : Set ℕ) := by
        intro θ hθ
        rw [Finset.mem_coe, mem_filter] at hθ
        have heq : pos θ / ℓ = J := by
          have h1 := hθ.2.trans hθ0.2.symm
          rw [hc θ hθ.1, hc θ0 hθ0.1] at h1
          exact congrArg Fin.val (hwinj _ _ h1)
        rw [Finset.mem_coe, Finset.mem_Ico, ← heq]
        exact ⟨Nat.div_mul_le_self _ _, Nat.lt_div_mul_add (by omega)⟩
      have hinj : Set.InjOn pos (S.filter (fun θ => wN (pos θ / ℓ) = u) : Set Θ) := by
        intro θ1 h1 θ2 h2 h12
        rw [Finset.mem_coe, mem_filter] at h1 h2
        rw [← hpos_e θ1 h1.1, ← hpos_e θ2 h2.1]
        congr 2
        exact Fin.ext h12
      calc (S.filter (fun θ => wN (pos θ / ℓ) = u)).card ≤ (Finset.Ico (J * ℓ) (J * ℓ + ℓ)).card :=
            Finset.card_le_card_of_injOn pos hmaps hinj
        _ = ℓ := by rw [Nat.card_Ico]; omega

/-! ## Zero-error protocols from a vector of inclusion probabilities -/

/-- **Zero error from inclusion probabilities.** Let `S` be a finite set of worlds and `0 < a ≤ 1`
on `S` with `∑_{θ ∈ S} a θ ≤ n + 1`, and let `L θ = ⌈lg (1 / a θ)⌉ + 1`. There are a codeword
assignment `c` and a protocol `t` that is well formed, source-first, runs against the bit source of
`c`, makes at most `n` verifications and at most `max_{θ ∈ S} |c θ| ≤ max_{θ ∈ S} L θ` calls on
every path, and for every `θ ∈ S` accepts surely with `E[Q | θ] = |c θ| ≤ L θ < lg (1 / a θ) + 2`.
(Worlds outside `S` are not constrained.) -/
theorem zero_error_code [Nonempty Θ] (S : Finset Θ) (a : Θ → ℝ) (ha0 : ∀ θ ∈ S, 0 < a θ)
    (ha1 : ∀ θ ∈ S, a θ ≤ 1) (n : ℕ) (hsum : ∑ θ ∈ S, a θ ≤ n + 1) :
    ∃ (c : Θ → List Bool) (t : Proto Θ Θ Bool), t.WF ∧ t.vdepth ≤ n ∧ SourceFirst t ∧
      FixedAgainst (bitSrc c) [] t ∧ t.qdepth ≤ S.sup (fun θ => (c θ).length) ∧
      t.qdepth ≤ S.sup (fun θ => ⌈lg (1 / a θ)⌉₊ + 1) ∧
      ∀ θ ∈ S, t.acc uniq exactG θ = 1 ∧ t.ecalls uniq exactG θ = (c θ).length ∧
        (c θ).length ≤ ⌈lg (1 / a θ)⌉₊ + 1 ∧ t.ecalls uniq exactG θ < lg (1 / a θ) + 2 := by
  have hkr : ∑ θ ∈ S, (1 / 2 : ℝ) ^ (⌈lg (1 / a θ)⌉₊ + 1) ≤ ((n + 1 : ℕ) : ℝ) / 2 := by
    calc ∑ θ ∈ S, (1 / 2 : ℝ) ^ (⌈lg (1 / a θ)⌉₊ + 1) ≤ ∑ θ ∈ S, a θ / 2 :=
          sum_le_sum fun θ hθ => by
            rw [pow_succ]
            have := Coding.half_pow_ceil_lg_le (ha0 θ hθ)
            linarith
      _ = (∑ θ ∈ S, a θ) / 2 := by rw [sum_div]
      _ ≤ ((n + 1 : ℕ) : ℝ) / 2 := by push_cast; linarith
  obtain ⟨c, hlen, hpf, hblk⟩ := exists_list_code S (n + 1) (by omega)
    (fun θ => ⌈lg (1 / a θ)⌉₊ + 1) (fun θ _ => by omega) hkr
  obtain ⟨h1, h2, h3, h4, h5, h6⟩ := code_protocol S c (Classical.arbitrary Θ) n
    (S.sup (fun θ => (c θ).length)) hpf hblk
    (fun θ hθ => le_sup (f := fun θ => (c θ).length) hθ)
  refine ⟨c, _, h1, h2, h3, h4, h5, le_trans h5 (sup_mono_fun fun θ hθ => hlen θ hθ),
    fun θ hθ => ⟨(h6 θ hθ).1, (h6 θ hθ).2, hlen θ hθ, ?_⟩⟩
  rw [(h6 θ hθ).2]
  have hlg : 0 ≤ lg (1 / a θ) := lg_one_div_nonneg (ha0 θ hθ) (ha1 θ hθ)
  have h7 := Nat.ceil_lt_add_one hlg
  have h8 : ((c θ).length : ℝ) ≤ (⌈lg (1 / a θ)⌉₊ : ℝ) + 1 := by exact_mod_cast hlen θ hθ
  linarith

/-- The clipping formula of Corollary 12 in the form `R_n(q, 1) = ∑_θ q_θ lg (1 / a_θ)`,
`a_θ = min (1, q_θ / τ)`. -/
lemma Rn_uniq_eq_sum {q : Θ → ℝ} {n : ℕ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ)
    (hle : n + 1 ≤ Fintype.card Θ) {τ : ℝ} (hτ : 0 < τ) (hsum : ∑ i, min 1 (q i / τ) = n + 1) :
    Rn uniq n q 1 = ∑ θ, q θ * lg (1 / min 1 (q θ / τ)) := by
  rw [clip_formula hq hpos hle hτ hsum]
  apply sum_congr rfl
  intro i _
  split_ifs with h
  · have : q i / τ < 1 := by rwa [div_lt_one hτ]
    rw [min_eq_right this.le, one_div_div]
  · have : 1 ≤ q i / τ := by
      rw [le_div_iff₀ hτ]
      linarith
    rw [min_eq_left this, div_one, lg_one, mul_zero]

/-- The water level satisfies `τ ≤ 1` (since `∑_i min (1, q_i / τ) ≥ 1 = ∑_i q_i`), hence
`a_θ = min (1, q_θ / τ) ≥ q_θ`. -/
lemma tau_le_one {q : Θ → ℝ} {n : ℕ} (hq : IsProb q) {τ : ℝ} (hτ : 0 < τ)
    (hsum : ∑ i, min 1 (q i / τ) = n + 1) : τ ≤ 1 := by
  by_contra h
  push Not at h
  have h1 : ∑ i, min 1 (q i / τ) ≤ 1 / τ := by
    calc ∑ i, min 1 (q i / τ) ≤ ∑ i, q i / τ := sum_le_sum fun i _ => min_le_right _ _
      _ = 1 / τ := by rw [← sum_div, hq.2]
  have h2 : 1 / τ < 1 := by rw [div_lt_one hτ]; exact h
  have h3 : (0 : ℝ) ≤ n := n.cast_nonneg
  linarith

/-- **Theorem 4(ii), zero error with unique answers.** For a full-support prior `q` and any
verification budget `n`, there are a codeword assignment `c` and a protocol `t` such that `t` is
well formed, makes at most `n` verifications on every path, is source-first, runs against the
bit source of `c` (the `j`-th source returns the `j`-th bit of `c θ`, a deterministic function of the
world and the request), has zero error in every world, makes `E[Q | θ] = |c θ|` calls, at most
`max_θ |c θ| ≤ max_θ (⌈lg (1 / q_θ)⌉ + 1)` calls on every path, and
`E Q = ∑_θ q_θ E[Q | θ] < R_n(q, 1) + 2`. -/
theorem zero_error_calls {q : Θ → ℝ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) (n : ℕ) :
    ∃ (c : Θ → List Bool) (t : Proto Θ Θ Bool), t.WF ∧ t.vdepth ≤ n ∧ SourceFirst t ∧
      FixedAgainst (bitSrc c) [] t ∧ (∀ θ, t.acc uniq exactG θ = 1) ∧
      (∀ θ, t.ecalls uniq exactG θ = (c θ).length) ∧
      t.qdepth ≤ univ.sup (fun θ => (c θ).length) ∧
      t.qdepth ≤ univ.sup (fun θ => ⌈lg (1 / q θ)⌉₊ + 1) ∧
      ∑ θ, q θ * t.ecalls uniq exactG θ < Rn uniq n q 1 + 2 := by
  have hne : Nonempty Θ := by
    by_contra h
    rw [not_nonempty_iff] at h
    have := hq.2
    rw [univ_eq_empty, sum_empty] at this
    exact zero_ne_one this
  rcases le_or_gt (Fintype.card Θ) (n + 1) with hsmall | hlarge
  · -- `ℓ ≥ M`: a single block, no call
    obtain ⟨h1, h2, h3, h4, h5, h6⟩ := code_protocol univ (fun _ => []) (Classical.arbitrary Θ) n 0
      (fun _ _ _ _ _ => rfl)
      (fun u => le_trans (card_filter_le _ _) (by rw [card_univ]; exact hsmall))
      (fun _ _ => le_refl _)
    refine ⟨fun _ => [], _, h1, h2, h3, h4, fun θ => (h6 θ (mem_univ θ)).1,
      fun θ => (h6 θ (mem_univ θ)).2, le_trans h5 (Nat.zero_le _), le_trans h5 (Nat.zero_le _),
      ?_⟩
    rw [Rn_uniq_eq_zero hq hpos hsmall]
    have : ∑ θ, q θ * (readTree univ (fun _ => []) (Classical.arbitrary Θ) 0 []).ecalls
        uniq exactG θ = 0 :=
      sum_eq_zero fun θ _ => by rw [(h6 θ (mem_univ θ)).2]; simp
    rw [this]
    norm_num
  · obtain ⟨τ, hτ, hsum⟩ := exists_tau hq hpos hlarge.le
    have hτ1 := tau_le_one hq hτ hsum
    have ha0 : ∀ θ, 0 < min 1 (q θ / τ) := fun θ => lt_min one_pos (div_pos (hpos θ) hτ)
    have hqa : ∀ θ, q θ ≤ min 1 (q θ / τ) := fun θ =>
      le_min (by rw [← hq.2]; exact single_le_sum (fun i _ => hq.1 i) (mem_univ θ))
        (le_div_self (hq.1 θ) hτ hτ1)
    obtain ⟨c, t, h1, h2, h3, h4, h5, h5', h6⟩ := zero_error_code univ
      (fun θ => min 1 (q θ / τ)) (fun θ _ => ha0 θ) (fun θ _ => min_le_left _ _) n hsum.le
    refine ⟨c, t, h1, h2, h3, h4, fun θ => (h6 θ (mem_univ θ)).1,
      fun θ => (h6 θ (mem_univ θ)).2.1, h5, le_trans h5' (sup_mono_fun fun θ _ => ?_), ?_⟩
    · apply Nat.add_le_add_right
      apply Nat.ceil_mono
      exact lg_le_lg (one_div_pos.2 (ha0 θ)) (one_div_le_one_div_of_le (hpos θ) (hqa θ))
    · rw [Rn_uniq_eq_sum hq hpos hlarge.le hτ hsum]
      calc ∑ θ, q θ * t.ecalls uniq exactG θ < ∑ θ, q θ * (lg (1 / min 1 (q θ / τ)) + 2) :=
            sum_lt_sum_of_nonempty univ_nonempty fun θ _ =>
              mul_lt_mul_of_pos_left (h6 θ (mem_univ θ)).2.2.2 (hpos θ)
        _ = ∑ θ, q θ * lg (1 / min 1 (q θ / τ)) + 2 := by
            simp only [mul_add, sum_add_distrib, ← sum_mul, hq.2, one_mul]

/-- **Zero error for a general prior (water-filling on the support).** Let `q ≥ 0` with `∑ q = 1`,
let `supp q = {θ | 0 < q θ}`, and let `τ > 0` be a water level with
`∑_{θ ∈ supp q} min (1, q_θ / τ) ≤ n + 1` (the paper's `a_θ = min (1, q_θ / τ)` on the support with
`∑ a = ℓ`). Then the code-reading protocol has zero error on the support, makes at most `n`
verifications, and `∑_θ q_θ E[Q | θ] < ∑_{θ ∈ supp q} q_θ (lg (1 / a_θ) + 2)`. When the support has
at most `n + 1` worlds no call is needed (`zero_error_small_support`). -/
theorem zero_error_calls_of_nonneg {q : Θ → ℝ} (hq0 : ∀ θ, 0 ≤ q θ) (hq1 : ∑ θ, q θ = 1)
    (n : ℕ) {τ : ℝ} (hτ : 0 < τ)
    (hsum : ∑ θ ∈ univ.filter (fun θ => 0 < q θ), min 1 (q θ / τ) ≤ n + 1) :
    ∃ (c : Θ → List Bool) (t : Proto Θ Θ Bool), t.WF ∧ t.vdepth ≤ n ∧ SourceFirst t ∧
      FixedAgainst (bitSrc c) [] t ∧ (∀ θ, 0 < q θ → t.acc uniq exactG θ = 1) ∧
      (∀ θ, 0 < q θ → t.ecalls uniq exactG θ = (c θ).length) ∧
      t.qdepth ≤ (univ.filter (fun θ => 0 < q θ)).sup (fun θ => (c θ).length) ∧
      t.qdepth ≤ (univ.filter (fun θ => 0 < q θ)).sup
        (fun θ => ⌈lg (1 / min 1 (q θ / τ))⌉₊ + 1) ∧
      ∑ θ, q θ * t.ecalls uniq exactG θ <
        ∑ θ ∈ univ.filter (fun θ => 0 < q θ), q θ * (lg (1 / min 1 (q θ / τ)) + 2) := by
  obtain ⟨θ0, hθ0⟩ : ∃ θ0, 0 < q θ0 := by
    by_contra h
    push Not at h
    have : ∑ θ, q θ ≤ 0 := sum_nonpos fun θ _ => h θ
    linarith
  have hne : Nonempty Θ := ⟨θ0⟩
  have hmem : ∀ θ, θ ∈ univ.filter (fun θ => 0 < q θ) ↔ 0 < q θ := fun θ => by simp
  have hSne : (univ.filter (fun θ => 0 < q θ)).Nonempty := ⟨θ0, (hmem θ0).2 hθ0⟩
  obtain ⟨c, t, h1, h2, h3, h4, h5, h5', h6⟩ := zero_error_code (univ.filter (fun θ => 0 < q θ))
    (fun θ => min 1 (q θ / τ)) (fun θ hθ => lt_min one_pos (div_pos ((hmem θ).1 hθ) hτ))
    (fun θ _ => min_le_left _ _) n hsum
  refine ⟨c, t, h1, h2, h3, h4, fun θ hθ => (h6 θ ((hmem θ).2 hθ)).1,
    fun θ hθ => (h6 θ ((hmem θ).2 hθ)).2.1, h5, h5', ?_⟩
  have hsplit : ∑ θ, q θ * t.ecalls uniq exactG θ =
      ∑ θ ∈ univ.filter (fun θ => 0 < q θ), q θ * t.ecalls uniq exactG θ := by
    rw [sum_filter]
    apply sum_congr rfl
    intro θ _
    split_ifs with h
    · rfl
    · have : q θ = 0 := le_antisymm (not_lt.1 h) (hq0 θ)
      rw [this, zero_mul]
  rw [hsplit]
  exact sum_lt_sum_of_nonempty hSne fun θ hθ =>
    mul_lt_mul_of_pos_left (h6 θ hθ).2.2.2 ((hmem θ).1 hθ)

/-- **No call is needed for a small support.** If at most `n + 1` worlds have positive prior, verifying
all but the last of them and outputting the last one has zero error on the support, at most `n`
verifications and no calls. -/
theorem zero_error_small_support [Nonempty Θ] {q : Θ → ℝ} (n : ℕ)
    (hS : (univ.filter (fun θ => 0 < q θ)).card ≤ n + 1) :
    ∃ t : Proto Θ Θ Bool, t.WF ∧ t.CallFree ∧ t.vdepth ≤ n ∧ t.qdepth = 0 ∧ SourceFirst t ∧
      (∀ c : Θ → List Bool, FixedAgainst (bitSrc c) [] t) ∧ (∀ θ, t.ecalls uniq exactG θ = 0) ∧
      ∀ θ, 0 < q θ → t.acc uniq exactG θ = 1 := by
  have hcf := listProto_callFree (Θ := Θ) (Z := Bool) (Classical.arbitrary Θ)
    (univ.filter (fun θ => 0 < q θ)).toList
  refine ⟨_, listProto_wf _ _, hcf, ?_, callFree_qdepth _ hcf, sourceFirst_of_callFree _ hcf,
    fun c => fixed_of_callFree _ _ hcf [], ecalls_callFree _ _ _ hcf, ?_⟩
  · by_cases h : (univ.filter (fun θ => 0 < q θ)).toList = []
    · rw [h]
      simp [listProto, Proto.vdepth]
    · have := listProto_vdepth (Θ := Θ) (Z := Bool) (Classical.arbitrary Θ) _ h
      rw [Finset.length_toList] at this
      omega
  · intro θ hθ
    have hmem : θ ∈ (univ.filter (fun θ => 0 < q θ)).toList := by simp [hθ]
    rw [listProto_acc (f := uniq) _ θ _ (List.ne_nil_of_mem hmem)]
    exact ite_eq_left ⟨θ, hmem, by simp [uniq]⟩

/-! ## With `n = 0`, one call is unavoidable, and no constant below one is possible -/

/-- **One call is unavoidable.** With unique answers and at least two worlds, every well-formed
protocol (any finite reply alphabet) with no verification (`vdepth = 0`) and zero error in every world
makes at least one call in expectation, in every world. -/
theorem ecalls_ge_one_of_zero_error {Z : Type*} [Fintype Z] (hcard : 2 ≤ Fintype.card Θ) :
    ∀ (t : Proto Θ Θ Z), t.WF → t.vdepth = 0 → (∀ θ, t.acc uniq exactG θ = 1) →
      ∀ θ, 1 ≤ t.ecalls uniq exactG θ := by
  intro t
  induction t with
  | stop y =>
    intro _ _ hacc θ
    exfalso
    obtain ⟨a, b, hab⟩ := Fintype.exists_pair_of_one_lt_card (by omega : 1 < Fintype.card Θ)
    have ha := hacc a
    have hb := hacc b
    simp only [Proto.acc, uniq] at ha hb
    by_cases h1 : a = y
    · have h2 : b ≠ y := fun h => hab (h1.trans h.symm)
      simp [h2] at hb
    · simp [h1] at ha
  | verify y next ih =>
    intro _ hv
    simp only [Proto.vdepth] at hv
    omega
  | call K next ih =>
    intro hwf _ _ θ
    simp only [Proto.ecalls]
    have : 0 ≤ ∑ z, K θ z * (next z).ecalls uniq exactG θ :=
      sum_nonneg fun z _ =>
        mul_nonneg ((hwf.1 θ).1 z) (ecalls_nonneg _ exactG_isVerifier _ (hwf.2 z) θ)
    linarith
  | rand μ next ih =>
    intro hwf hv hacc θ
    have hvz : ∀ z, (next z).vdepth = 0 := by
      intro z
      have := Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z)
      simp only [Proto.vdepth] at hv
      omega
    -- children of positive weight are again zero-error
    have hchild : ∀ z, 0 < μ z → ∀ θ, (next z).acc uniq exactG θ = 1 := by
      intro z hz θ'
      have hsum : ∑ z, μ z * (1 - (next z).acc uniq exactG θ') = 0 := by
        have h := hacc θ'
        simp only [Proto.acc] at h
        simp only [mul_sub, mul_one, sum_sub_distrib, hwf.1.2, h, sub_self]
      have hnn : ∀ z, 0 ≤ μ z * (1 - (next z).acc uniq exactG θ') := fun z =>
        mul_nonneg (hwf.1.1 z) (sub_nonneg.2 (acc_mem_unit exactG_isVerifier _ (hwf.2 z) θ').2)
      have := (sum_eq_zero_iff_of_nonneg fun z _ => hnn z).1 hsum z (mem_univ z)
      rcases mul_eq_zero.1 this with h | h
      · linarith
      · linarith
    simp only [Proto.ecalls]
    calc (1 : ℝ) = ∑ z, μ z * 1 := by rw [← sum_mul, hwf.1.2, one_mul]
      _ ≤ ∑ z, μ z * (next z).ecalls uniq exactG θ := sum_le_sum fun z _ => by
          rcases (hwf.1.1 z).eq_or_lt with h | h
          · rw [← h, zero_mul, zero_mul]
          · exact mul_le_mul_of_nonneg_left (ih z (hwf.2 z) (hvz z) (hchild z h) θ) h.le

/-- The prior `(1 - ε, ε)` on two worlds. -/
lemma isProb_two {ε : ℝ} (h0 : 0 < ε) (h1 : ε < 1) :
    IsProb (![1 - ε, ε] : Fin 2 → ℝ) ∧ ∀ i, 0 < (![1 - ε, ε] : Fin 2 → ℝ) i := by
  refine ⟨⟨fun i => ?_, by simp [Fin.sum_univ_two]⟩, fun i => ?_⟩
  · fin_cases i <;> simp <;> linarith
  · fin_cases i <;> simp <;> linarith

/-- For `q = (1 - ε, ε)` and `n = 0` (a single answer, no verification),
`R_0(q, 1) = h₂(ε)` in bits (clipping formula with `τ = 1`). -/
lemma Rn_two {ε : ℝ} (h0 : 0 < ε) (h1 : ε < 1) :
    Rn (uniq (Θ := Fin 2)) 0 ![1 - ε, ε] 1 = Real.binEntropy ε / Real.log 2 := by
  obtain ⟨hq, hpos⟩ := isProb_two h0 h1
  have hmin1 : min 1 (1 - ε) = 1 - ε := min_eq_right (by linarith)
  have hmin2 : min 1 ε = ε := min_eq_right h1.le
  rw [clip_formula (τ := 1) hq hpos (by simp) one_pos
    (by simp [Fin.sum_univ_two, hmin1, hmin2])]
  have e1 : (1 - ε) < 1 := by linarith
  simp only [Fin.sum_univ_two, Matrix.cons_val_zero, Matrix.cons_val_one, e1, h1, ite_true,
    one_div, lg, Real.binEntropy]
  ring

/-- **No constant below one.** For every `c < 1` there is a full-support prior `q` on two worlds such
that every zero-error protocol with `n = 0` (any finite reply alphabet, any kernels) has
`E Q > R_0(q, 1) + c`: one call is unavoidable, while `R_0(q, 1) = h₂(q_2) → 0` as `q_2 → 0`. -/
theorem no_constant_below_one (c : ℝ) (hc : c < 1) :
    ∃ q : Fin 2 → ℝ, IsProb q ∧ (∀ θ, 0 < q θ) ∧
      ∀ (Z : Type u) [Fintype Z] (t : Proto (Fin 2) (Fin 2) Z), t.WF → t.vdepth = 0 →
        (∀ θ, t.acc uniq exactG θ = 1) →
        Rn uniq 0 q 1 + c < ∑ θ, q θ * t.ecalls uniq exactG θ := by
  have hδ : 0 < (1 - c) * Real.log 2 := mul_pos (by linarith) log_two_pos'
  obtain ⟨r, hr, hball⟩ := Metric.continuous_iff.1 Real.binEntropy_continuous 0 _ hδ
  set ε := min (r / 2) (1 / 2) with hε
  have hε0 : 0 < ε := lt_min (by linarith) (by norm_num)
  have hε1 : ε < 1 := lt_of_le_of_lt (min_le_right _ _) (by norm_num)
  have hεr : dist ε 0 < r := by
    rw [Real.dist_eq, sub_zero, abs_of_pos hε0]
    exact lt_of_le_of_lt (min_le_left _ _) (by linarith)
  have hh := hball ε hεr
  rw [Real.binEntropy_zero, Real.dist_eq, sub_zero] at hh
  have hH : Real.binEntropy ε / Real.log 2 < 1 - c := by
    rw [div_lt_iff₀ log_two_pos']
    exact lt_of_le_of_lt (le_abs_self _) hh
  obtain ⟨hq, hpos⟩ := isProb_two hε0 hε1
  refine ⟨![1 - ε, ε], hq, hpos, ?_⟩
  intro Z _ t hwf hv hacc
  rw [Rn_two hε0 hε1]
  have h1 : ∀ θ, 1 ≤ t.ecalls uniq exactG θ :=
    ecalls_ge_one_of_zero_error (by simp) t hwf hv hacc
  have h2 : (1 : ℝ) ≤ ∑ θ, (![1 - ε, ε] : Fin 2 → ℝ) θ * t.ecalls uniq exactG θ := by
    calc (1 : ℝ) = ∑ θ, (![1 - ε, ε] : Fin 2 → ℝ) θ * 1 := by
          rw [← sum_mul, hq.2, one_mul]
      _ ≤ _ := sum_le_sum fun θ _ => mul_le_mul_of_nonneg_left (h1 θ) (hq.1 θ)
  linarith

end VT.CallsU


==> anc/lean/VerificationTransfer/Coding.lean <==
import VerificationTransfer.Prelim
import Mathlib.InformationTheory.Coding.Kraft

/-!
# Binary prefix-free codes

Binary codewords are `List Bool`; a family `c : ι → List Bool` is *prefix-free* when, for all
`i ≠ j`, `c i` is not a prefix (`<+:`) of `c j` (in particular `c` is injective).

## Main results

* `VT.Coding.kraft_converse` (C1): lengths with Kraft sum `≤ 1` are realised by a prefix-free code.
* `VT.Coding.block_kraft` (C2): the list-Kraft block lemma used in Theorem 4(ii).
* `VT.Coding.kraft_sum_le_one`: Kraft's inequality for a prefix-free family (from Mathlib).
* `VT.Coding.entropy_le_expected_length` (C3): the source-coding converse `H(p) ≤ E|c|`.
* `VT.Coding.shannon_code` (C4): the Shannon code, with `E|c| < H(p) + 1`.
-/

open Finset

namespace VT.Coding

/-! ## C1: the converse of Kraft's inequality -/

/-- Auxiliary counting lemma: if the binary words `c x` (for `x ∈ s`) all have length at most `n`
and their Kraft sum `∑ 2^{-|c x|}` is strictly less than one, then there is a word `w` of length
exactly `n` which has none of the words `c x` (`x ∈ s`) as a prefix. -/
theorem exists_word_avoiding {ι : Type*} (n : ℕ) :
    ∀ (s : Finset ι) (c : ι → List Bool), (∀ x ∈ s, (c x).length ≤ n) →
      ∑ x ∈ s, (1 / 2 : ℝ) ^ (c x).length < 1 →
      ∃ w : List Bool, w.length = n ∧ ∀ x ∈ s, ¬ (c x <+: w) := by
  classical
  induction n with
  | zero =>
    intro s c _ hsum
    refine ⟨[], rfl, ?_⟩
    intro x hx hpre
    rw [List.prefix_nil] at hpre
    have h1 : (1 / 2 : ℝ) ^ (c x).length ≤ ∑ y ∈ s, (1 / 2 : ℝ) ^ (c y).length :=
      Finset.single_le_sum (f := fun y => (1 / 2 : ℝ) ^ (c y).length)
        (fun y _ => by positivity) hx
    rw [hpre] at h1
    simp only [List.length_nil, pow_zero] at h1
    linarith
  | succ n ih =>
    intro s c hlen hsum
    -- no codeword is empty, since an empty codeword alone has Kraft weight `1`
    have hne : ∀ x ∈ s, c x ≠ [] := by
      intro x hx hx0
      have h1 : (1 / 2 : ℝ) ^ (c x).length ≤ ∑ y ∈ s, (1 / 2 : ℝ) ^ (c y).length :=
        Finset.single_le_sum (f := fun y => (1 / 2 : ℝ) ^ (c y).length)
        (fun y _ => by positivity) hx
      rw [hx0] at h1
      simp only [List.length_nil, pow_zero] at h1
      linarith
    let c' : ι → List Bool := fun x => (c x).tail
    have hlen' : ∀ x ∈ s, (c x).length = (c' x).length + 1 := by
      intro x hx
      obtain ⟨b, t, hbt⟩ := List.exists_cons_of_ne_nil (hne x hx)
      simp [c', hbt]
    have e : ∀ t : Finset ι, t ⊆ s → ∑ x ∈ t, (1 / 2 : ℝ) ^ (c x).length =
        (1 / 2) * ∑ x ∈ t, (1 / 2 : ℝ) ^ (c' x).length := by
      intro t ht
      rw [Finset.mul_sum]
      refine Finset.sum_congr rfl (fun x hx => ?_)
      rw [hlen' x (ht hx), pow_succ]
      ring
    have hsplit := Finset.sum_filter_add_sum_filter_not s (fun x => (c x).head? = some false)
      (fun x => (1 / 2 : ℝ) ^ (c x).length)
    rw [e _ (Finset.filter_subset _ _), e _ (Finset.filter_subset _ _)] at hsplit
    have htrue : s.filter (fun x => (c x).head? = some true) =
        s.filter (fun x => ¬ (c x).head? = some false) := by
      apply Finset.filter_congr
      intro x hx
      obtain ⟨b, t, hbt⟩ := List.exists_cons_of_ne_nil (hne x hx)
      cases b <;> simp [hbt]
    -- one of the two halves (first bit `false` / `true`) has Kraft sum `< 1`
    have key : ∃ b : Bool,
        ∑ x ∈ s.filter (fun x => (c x).head? = some b), (1 / 2 : ℝ) ^ (c' x).length < 1 := by
      by_contra hcon
      push Not at hcon
      have h0 := hcon false
      have h1 := hcon true
      rw [htrue] at h1
      linarith
    obtain ⟨b, hb⟩ := key
    obtain ⟨w, hw, hwav⟩ := ih (s.filter (fun x => (c x).head? = some b)) c' (by
      intro x hx
      rw [Finset.mem_filter] at hx
      have h1 := hlen' x hx.1
      have h2 := hlen x hx.1
      omega) hb
    refine ⟨b :: w, by simp [hw], ?_⟩
    intro x hx hpre
    obtain ⟨b', t, hbt⟩ := List.exists_cons_of_ne_nil (hne x hx)
    rw [hbt, List.cons_prefix_cons] at hpre
    obtain ⟨rfl, hpre⟩ := hpre
    apply hwav x (Finset.mem_filter.2 ⟨hx, by simp [hbt]⟩)
    simpa [c', hbt] using hpre

/-- **Converse of Kraft's inequality (C1).** If the natural numbers `ℓ i` (indexed by a finite type)
satisfy `∑ i, 2^{-ℓ i} ≤ 1`, then there is a binary code `c : ι → List Bool` with
`(c i).length = ℓ i` for every `i` which is prefix-free: for `i ≠ j`, `c i` is not a prefix of
`c j` (in particular `c` is injective). -/
theorem kraft_converse {ι : Type*} [Fintype ι] (ℓ : ι → ℕ)
    (h : ∑ i, (1 / 2 : ℝ) ^ (ℓ i) ≤ 1) :
    ∃ c : ι → List Bool, (∀ i, (c i).length = ℓ i) ∧ ∀ i j, i ≠ j → ¬ (c i <+: c j) := by
  classical
  suffices H : ∀ s : Finset ι, ∑ i ∈ s, (1 / 2 : ℝ) ^ (ℓ i) ≤ 1 →
      ∃ c : ι → List Bool, (∀ i, (c i).length = ℓ i) ∧
        ∀ i ∈ s, ∀ j ∈ s, i ≠ j → ¬ (c i <+: c j) by
    obtain ⟨c, hc, hpf⟩ := H Finset.univ h
    exact ⟨c, hc, fun i j hij => hpf i (Finset.mem_univ _) j (Finset.mem_univ _) hij⟩
  intro s
  -- insert the indices in order of increasing length (greedy construction)
  induction s using Finset.induction_on_max_value ℓ with
  | empty =>
    intro _
    exact ⟨fun i => List.replicate (ℓ i) false, fun i => by simp, fun i hi => by simp at hi⟩
  | insert a s ha hmax ih =>
    intro hsum
    rw [Finset.sum_insert ha] at hsum
    have hpos : 0 < (1 / 2 : ℝ) ^ (ℓ a) := by positivity
    obtain ⟨c, hc, hpf⟩ := ih (by linarith)
    obtain ⟨w, hw, hav⟩ := exists_word_avoiding (ℓ a) s c
      (fun x hx => by rw [hc x]; exact hmax x hx)
      (by simp only [hc]; linarith)
    refine ⟨Function.update c a w, ?_, ?_⟩
    · intro i
      by_cases hi : i = a
      · subst hi; simp [hw]
      · simp [Function.update_of_ne hi, hc i]
    · intro i hi j hj hij
      rw [Finset.mem_insert] at hi hj
      by_cases hia : i = a
      · subst hia
        have hj' : j ∈ s := hj.resolve_left (Ne.symm hij)
        have hja : j ≠ i := Ne.symm hij
        rw [Function.update_self, Function.update_of_ne hja]
        intro hpre
        have hl := hpre.length_le
        have heq : w = c j := hpre.eq_of_length (by
          rw [hw, hc j] at hl ⊢
          exact le_antisymm hl (hmax j hj'))
        exact hav j hj' (heq ▸ List.prefix_refl w)
      · have hi' : i ∈ s := hi.resolve_left hia
        by_cases hja : j = a
        · subst hja
          rw [Function.update_self, Function.update_of_ne hia]
          exact hav i hi'
        · rw [Function.update_of_ne hia, Function.update_of_ne hja]
          exact hpf i hi' j (hj.resolve_left hja) hij

/-! ## C2: the list-Kraft block lemma -/

/-- The first index `j * m` of block `j` is a valid index in `Fin N` whenever
`j < ⌈N / m⌉ = (N + m - 1) / m` (and `m ≥ 1`). -/
lemma block_start_lt {m N j : ℕ} (hm : 1 ≤ m) (hj : j < (N + m - 1) / m) : j * m < N := by
  have h1 : (j + 1) * m ≤ ((N + m - 1) / m) * m := Nat.mul_le_mul_right _ hj
  have h2 := Nat.div_mul_le_self (N + m - 1) m
  rw [add_mul, one_mul] at h1
  generalize j * m = a at h1 ⊢
  generalize (N + m - 1) / m * m = b at h1 h2
  omega

/-- **List-Kraft block lemma (C2).** Let `m ≥ 1` and let `L : Fin N → ℕ` be nondecreasing with
`L i ≥ 1` for all `i` and `∑ i, 2^{-L i} ≤ m / 2`. Cut `Fin N` into consecutive blocks of `m`
indices (block `j` consists of the indices `i` with `i / m = j`, for `j < ⌈N/m⌉ = (N + m - 1)/m`)
and let `D j = L (j * m)` be the smallest length in block `j`. Then `∑_{j < ⌈N/m⌉} 2^{-D j} ≤ 1`. -/
theorem block_kraft {m N : ℕ} (hm : 1 ≤ m) (L : Fin N → ℕ) (hL : Monotone L)
    (hL1 : ∀ i, 1 ≤ L i) (hsum : ∑ i, (1 / 2 : ℝ) ^ (L i) ≤ m / 2) :
    ∑ j : Fin ((N + m - 1) / m), (1 / 2 : ℝ) ^ (L ⟨j * m, block_start_lt hm j.2⟩) ≤ 1 := by
  classical
  -- extend the weights `2^{-L i}` by zero to all of `ℕ`
  let f : ℕ → ℝ := fun i => if h : i < N then (1 / 2 : ℝ) ^ (L ⟨i, h⟩) else 0
  have hf0 : ∀ i, 0 ≤ f i := fun i => by
    simp only [f]
    split_ifs <;> positivity
  have hfsum : ∑ i ∈ Finset.range N, f i ≤ m / 2 := by
    rw [← Fin.sum_univ_eq_sum_range]
    refine le_trans (le_of_eq (Finset.sum_congr rfl (fun i _ => ?_))) hsum
    simp [f, i.2]
  have hLHS : ∑ j : Fin ((N + m - 1) / m), (1 / 2 : ℝ) ^ (L ⟨j * m, block_start_lt hm j.2⟩) =
      ∑ j ∈ Finset.range ((N + m - 1) / m), f (j * m) := by
    rw [← Fin.sum_univ_eq_sum_range (fun j => f (j * m))]
    refine Finset.sum_congr rfl (fun j _ => ?_)
    simp [f, block_start_lt hm j.2]
  rw [hLHS]
  have hmono : ∀ i i', i ≤ i' → i' < N → f i' ≤ f i := by
    intro i i' hii' hi'
    have hi : i < N := lt_of_le_of_lt hii' hi'
    simp only [f, hi, hi', ↓reduceDIte]
    exact pow_le_pow_of_le_one (by norm_num) (by norm_num)
      (hL (show (⟨i, hi⟩ : Fin N) ≤ ⟨i', hi'⟩ from hii'))
  have hblock : ∀ a, ∑ i ∈ Finset.range (a * m), f i =
      ∑ j ∈ Finset.range a, ∑ t ∈ Finset.range m, f (j * m + t) := by
    intro a
    induction a with
    | zero => simp
    | succ a iha => rw [add_mul, one_mul, Finset.sum_range_add, iha, Finset.sum_range_succ]
  rcases Nat.eq_zero_or_pos ((N + m - 1) / m) with hK0 | hKpos
  · rw [hK0]; simp
  obtain ⟨K', hK'⟩ : ∃ K', (N + m - 1) / m = K' + 1 := ⟨(N + m - 1) / m - 1, by omega⟩
  have hK'N : K' * m < N := block_start_lt hm (by omega)
  rw [hK', Finset.sum_range_succ']
  -- the first block contributes at most `1/2` since `L ≥ 1`
  have hfirst : f (0 * m) ≤ 1 / 2 := by
    have hN : 0 < N := by
      have := block_start_lt (j := 0) hm (by omega)
      simpa using this
    simp only [zero_mul, f, hN, ↓reduceDIte]
    calc (1 / 2 : ℝ) ^ (L ⟨0, hN⟩) ≤ (1 / 2) ^ 1 :=
          pow_le_pow_of_le_one (by norm_num) (by norm_num) (hL1 _)
      _ = 1 / 2 := pow_one _
  -- block `j+1` is dominated by the average over the full block `j`
  have hrest : ∀ j ∈ Finset.range K',
      (m : ℝ) * f ((j + 1) * m) ≤ ∑ t ∈ Finset.range m, f (j * m + t) := by
    intro j hj
    rw [Finset.mem_range] at hj
    have hjN : (j + 1) * m < N := block_start_lt hm (by omega)
    calc (m : ℝ) * f ((j + 1) * m) = ∑ t ∈ Finset.range m, f ((j + 1) * m) := by simp
      _ ≤ ∑ t ∈ Finset.range m, f (j * m + t) := by
        apply Finset.sum_le_sum
        intro t ht
        rw [Finset.mem_range] at ht
        apply hmono _ _ _ hjN
        rw [add_mul, one_mul]
        omega
  have hsumrest : (m : ℝ) * ∑ j ∈ Finset.range K', f ((j + 1) * m) ≤ m / 2 := by
    rw [Finset.mul_sum]
    calc ∑ j ∈ Finset.range K', (m : ℝ) * f ((j + 1) * m)
        ≤ ∑ j ∈ Finset.range K', ∑ t ∈ Finset.range m, f (j * m + t) := Finset.sum_le_sum hrest
      _ = ∑ i ∈ Finset.range (K' * m), f i := (hblock K').symm
      _ ≤ ∑ i ∈ Finset.range N, f i := by
        apply Finset.sum_le_sum_of_subset_of_nonneg
        · intro i
          simp only [Finset.mem_range]
          intro hi
          omega
        · intro i _ _
          exact hf0 i
      _ ≤ m / 2 := hfsum
  have hmpos : (0 : ℝ) < m := by exact_mod_cast hm
  have hhalf : ∑ j ∈ Finset.range K', f ((j + 1) * m) ≤ 1 / 2 :=
    le_of_mul_le_mul_left (by linarith) hmpos
  linarith

/-! ## C3: Kraft's inequality and the source-coding converse -/

/-- **Kraft's inequality** for a finite prefix-free binary code: if no codeword `c i` is a prefix of
a different codeword `c j` (`i ≠ j`), then `∑ i, 2^{-(c i).length} ≤ 1`. (Derived from Mathlib's
`InformationTheory.IsPrefixFree.finsetSum_one_div_card_pow_length_le_one`.) -/
theorem kraft_sum_le_one {ι : Type*} [Fintype ι] (c : ι → List Bool)
    (hpf : ∀ i j, i ≠ j → ¬ (c i <+: c j)) :
    ∑ i, (1 / 2 : ℝ) ^ (c i).length ≤ 1 := by
  classical
  have hinj : Function.Injective c := by
    intro i j hij
    by_contra hne
    exact hpf i j hne (hij ▸ List.prefix_refl (c i))
  have hS : InformationTheory.IsPrefixFree
      ((Finset.univ.image c : Finset (List Bool)) : Set (List Bool)) := by
    intro x hx y hy hxy
    simp only [Finset.coe_image, Finset.coe_univ, Set.image_univ, Set.mem_range] at hx hy
    obtain ⟨i, rfl⟩ := hx
    obtain ⟨j, rfl⟩ := hy
    by_cases hij : i = j
    · rw [hij]
    · exact absurd hxy (hpf i j hij)
  have hK := hS.finsetSum_one_div_card_pow_length_le_one
  rw [Finset.sum_image (fun i _ j _ h => hinj h)] at hK
  simpa using hK

/-- **Source-coding converse (C3).** For a prefix-free binary code `c` (no `c i` is a prefix of a
different `c j`) and a probability vector `p` (`p ≥ 0`, `∑ p = 1`), the Shannon entropy in bits is
at most the expected codeword length: `∑ i, p i lg (1 / p i) ≤ ∑ i, p i |c i|`. -/
theorem entropy_le_expected_length {ι : Type*} [Fintype ι] (c : ι → List Bool)
    (hpf : ∀ i j, i ≠ j → ¬ (c i <+: c j)) (p : ι → ℝ) (hp : ∀ i, 0 ≤ p i)
    (hp1 : ∑ i, p i = 1) :
    ∑ i, p i * VT.lg (1 / p i) ≤ ∑ i, p i * (c i).length := by
  have hK := kraft_sum_le_one c hpf
  have hg := VT.gibbs Finset.univ p (fun i => (1 / 2 : ℝ) ^ (c i).length)
    (fun i _ => hp i) (fun i _ => by positivity) (fun i _ _ => by positivity)
    (by rw [hp1]; exact hK)
  have key : ∀ i, p i * VT.lg (p i / (1 / 2 : ℝ) ^ (c i).length) =
      p i * (c i).length - p i * VT.lg (1 / p i) := by
    intro i
    rcases (hp i).eq_or_lt with h0 | hpos
    · rw [← h0]; simp
    · rw [VT.lg_div hpos.ne' (by positivity), one_div_pow, one_div, one_div, VT.lg_inv,
        VT.lg_inv, VT.lg_pow_two]
      ring
  simp only [key] at hg
  rw [Finset.sum_sub_distrib] at hg
  linarith

/-! ## C4: the Shannon code -/

/-- For `0 < p ≤ 1`, the Shannon length `n = ⌈lg (1/p)⌉₊` satisfies `2^{-n} ≤ p`. -/
lemma half_pow_ceil_lg_le {q : ℝ} (hq : 0 < q) : (1 / 2 : ℝ) ^ ⌈VT.lg (1 / q)⌉₊ ≤ q := by
  set n := ⌈VT.lg (1 / q)⌉₊
  have hn : VT.lg (1 / q) ≤ n := Nat.le_ceil _
  have h2 : 1 / q ≤ (2 : ℝ) ^ n := by
    by_contra hcon
    push Not at hcon
    have : VT.lg ((2 : ℝ) ^ n) < VT.lg (1 / q) := by
      unfold VT.lg
      exact div_lt_div_of_pos_right (Real.log_lt_log (by positivity) hcon) VT.log_two_pos'
    rw [VT.lg_pow_two] at this
    linarith
  rw [one_div_pow, div_le_iff₀ (by positivity)]
  rw [div_le_iff₀ hq] at h2
  linarith

/-- **Shannon code (C4).** For a probability vector `p` with all `p i > 0` and `∑ p = 1`, there is a
prefix-free binary code `c` (no `c i` is a prefix of a different `c j`) with codeword lengths
`(c i).length = ⌈lg (1 / p i)⌉₊`; consequently its expected length is less than the entropy plus one:
`∑ i, p i |c i| < ∑ i, p i lg (1 / p i) + 1`. -/
theorem shannon_code {ι : Type*} [Fintype ι] (p : ι → ℝ) (hp : ∀ i, 0 < p i)
    (hp1 : ∑ i, p i = 1) :
    ∃ c : ι → List Bool, (∀ i, (c i).length = ⌈VT.lg (1 / p i)⌉₊) ∧
      (∀ i j, i ≠ j → ¬ (c i <+: c j)) ∧
      ∑ i, p i * (c i).length < ∑ i, p i * VT.lg (1 / p i) + 1 := by
  have hle1 : ∀ i, p i ≤ 1 := fun i => by
    rw [← hp1]
    exact Finset.single_le_sum (fun j _ => (hp j).le) (Finset.mem_univ i)
  have hlg0 : ∀ i, 0 ≤ VT.lg (1 / p i) := fun i =>
    VT.lg_nonneg (by rw [le_div_iff₀ (hp i)]; linarith [hle1 i])
  obtain ⟨c, hc, hpf⟩ := kraft_converse (fun i => ⌈VT.lg (1 / p i)⌉₊) (by
    calc ∑ i, (1 / 2 : ℝ) ^ ⌈VT.lg (1 / p i)⌉₊ ≤ ∑ i, p i :=
          Finset.sum_le_sum (fun i _ => half_pow_ceil_lg_le (hp i))
      _ = 1 := hp1)
  refine ⟨c, hc, hpf, ?_⟩
  have hne : (Finset.univ : Finset ι).Nonempty := by
    by_contra h
    rw [Finset.not_nonempty_iff_eq_empty] at h
    rw [h, Finset.sum_empty] at hp1
    exact zero_ne_one hp1
  calc ∑ i, p i * ((c i).length : ℝ) < ∑ i, p i * (VT.lg (1 / p i) + 1) := by
        apply Finset.sum_lt_sum_of_nonempty hne
        intro i _
        rw [hc i]
        exact mul_lt_mul_of_pos_left (Nat.ceil_lt_add_one (hlg0 i)) (hp i)
    _ = ∑ i, p i * VT.lg (1 / p i) + 1 := by
        simp only [mul_add, mul_one]
        rw [Finset.sum_add_distrib, hp1]

end VT.Coding


==> anc/lean/VerificationTransfer/Converse.lean <==
import VerificationTransfer.Benchmark

/-!
# The selective-channel converse (Lemma 3) and the path-KL identity (6)

Fix a protocol `t`, a true prior `q` and a reference prior `r` with `q ≪ r`. The reference law `P̃`
has prior `r`, the same learner and the same verifier, and every auxiliary kernel replaced by the
posterior-predictive kernel `pred` computed under the true law. We prove

* (6) `D(P ‖ P̃) = D(q ‖ r) + B_aux` over complete histories (`klPath_eq`);
* data processing to the event `{acc = 1, N ≤ n}` (`klPath_ge_two`);
* under `P̃` the protocol is blind, so `P̃(acc = 1, N ≤ n) ≤ V^G_n(r)` (`sRef_le_Vg`);
* Lemma 3: `kl₊(P(acc = 1, N ≤ n) ‖ V^G_n(r)) ≤ D(q‖r) + B_aux` (`selective_converse`), for any
  verification kernel `G` (exact verification is `G = exactG`, where `V^G_n = V_n`).
-/

open Finset

set_option linter.unusedSectionVars false
set_option linter.unusedVariables false

namespace VT

variable {Θ Y Z : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y] [Fintype Z]
variable [Nonempty Y] [Nonempty Z]
variable (f : Θ → Y → Bool) (G : Bool → Bool → ℝ)

/-! ## The posterior-predictive kernel -/

section pred
variable {w : Θ → ℝ} {K : Θ → Z → ℝ}

lemma pred_nonneg (hw : ∀ θ, 0 ≤ w θ) (hK : IsKernel K) (z : Z) : 0 ≤ pred w K z := by
  unfold pred
  split_ifs
  · positivity
  · apply div_nonneg
    · exact Finset.sum_nonneg (fun θ _ => mul_nonneg (hw θ) ((hK θ).1 z))
    · exact Finset.sum_nonneg (fun θ _ => hw θ)

lemma pred_sum (hw : ∀ θ, 0 ≤ w θ) (hK : IsKernel K) : ∑ z, pred w K z = 1 := by
  unfold pred
  split_ifs with h
  · rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
    have : (Fintype.card Z : ℝ) ≠ 0 := by exact_mod_cast Fintype.card_ne_zero
    field_simp
  · rw [← Finset.sum_div, Finset.sum_comm]
    have : ∑ θ, ∑ z, w θ * K θ z = ∑ θ, w θ := by
      apply Finset.sum_congr rfl; intro θ _
      rw [← Finset.mul_sum, (hK θ).2, mul_one]
    rw [this, div_self h]

lemma pred_pos (hw : ∀ θ, 0 ≤ w θ) (hK : IsKernel K) {θ : Θ} {z : Z} (h : 0 < w θ * K θ z) :
    0 < pred w K z := by
  have hwθ : 0 < w θ := by
    rcases (hw θ).eq_or_lt with h0 | h0
    · rw [← h0, zero_mul] at h; exact absurd h (lt_irrefl 0)
    · exact h0
  have hS : 0 < ∑ θ, w θ := lt_of_lt_of_le hwθ (Finset.single_le_sum (fun θ _ => hw θ) (Finset.mem_univ θ))
  unfold pred
  rw [ite_eq_right hS.ne']
  apply div_pos _ hS
  exact lt_of_lt_of_le h (Finset.single_le_sum (fun θ _ => mul_nonneg (hw θ) ((hK θ).1 z))
    (Finset.mem_univ θ))

end pred

/-! ## Path relative entropy -/

/-- `D(P ‖ P̃)` over complete histories, where `P` has joint weights `w` and `P̃` has weights `v`
at the current node (the reference law replaces call kernels by `pred w K`). -/
noncomputable def klPath : Proto Θ Y Z → (Θ → ℝ) → (Θ → ℝ) → ℝ
  | .stop _, w, v => ∑ θ, w θ * lg (w θ / v θ)
  | .verify y next, w, v => ∑ b : Bool,
      klPath (next b) (fun θ => w θ * G (f θ y) b) (fun θ => v θ * G (f θ y) b)
  | .call K next, w, v => ∑ z,
      klPath (next z) (fun θ => w θ * K θ z) (fun θ => v θ * pred w K z)
  | .rand μ next, w, v => ∑ z,
      klPath (next z) (fun θ => w θ * μ z) (fun θ => v θ * μ z)

/-- The pointwise identity behind (6): factors common to both laws cancel. -/
lemma term_split {x a v c : ℝ} (hx : 0 ≤ x) (ha : 0 ≤ a) (hv : 0 < x → 0 < v)
    (hc : 0 < x * a → 0 < c) :
    x * a * lg (x * a / (v * c)) = x * a * lg (x / v) + x * a * lg (a / c) := by
  rcases (mul_nonneg hx ha).eq_or_lt with h0 | hpos
  · rw [← h0]; ring
  · have hx' : 0 < x := by
      rcases hx.eq_or_lt with h | h
      · rw [← h, zero_mul] at hpos; exact absurd hpos (lt_irrefl 0)
      · exact h
    have ha' : 0 < a := by
      rcases ha.eq_or_lt with h | h
      · rw [← h, mul_zero] at hpos; exact absurd hpos (lt_irrefl 0)
      · exact h
    have hv' := hv hx'
    have hc' := hc hpos
    rw [← mul_add]
    congr 1
    rw [show x * a / (v * c) = (x / v) * (a / c) by field_simp]
    exact lg_mul (by positivity) (by positivity)

lemma pos_parts {x a : ℝ} (hx : 0 ≤ x) (ha : 0 ≤ a) (h : 0 < x * a) : 0 < x ∧ 0 < a := by
  constructor
  · rcases hx.eq_or_lt with h0 | h0
    · rw [← h0, zero_mul] at h; exact absurd h (lt_irrefl _)
    · exact h0
  · rcases ha.eq_or_lt with h0 | h0
    · rw [← h0, mul_zero] at h; exact absurd h (lt_irrefl _)
    · exact h0

/-- Support invariant: wherever the true law has mass, so does the reference law. -/
def Dominated (w v : Θ → ℝ) : Prop := (∀ θ, 0 ≤ w θ) ∧ (∀ θ, 0 ≤ v θ) ∧ ∀ θ, 0 < w θ → 0 < v θ

lemma Dominated.mul {w v : Θ → ℝ} (h : Dominated w v) (a c : Θ → ℝ) (ha : ∀ θ, 0 ≤ a θ)
    (hc : ∀ θ, 0 ≤ c θ) (hac : ∀ θ, 0 < w θ * a θ → 0 < c θ) :
    Dominated (fun θ => w θ * a θ) (fun θ => v θ * c θ) := by
  obtain ⟨hw, hv, hwv⟩ := h
  refine ⟨fun θ => mul_nonneg (hw θ) (ha θ), fun θ => mul_nonneg (hv θ) (hc θ), ?_⟩
  intro θ hθ
  obtain ⟨h1, _⟩ := pos_parts (hw θ) (ha θ) hθ
  exact mul_pos (hwv θ h1) (hac θ hθ)

/-- A factor that the true and the reference law share cancels in the path divergence. -/
lemma sum_factor_cancel {β : Type*} [Fintype β] (w v : Θ → ℝ) (g : Θ → β → ℝ)
    (hg : ∀ θ b, 0 ≤ g θ b) (hsum : ∀ θ, ∑ b, g θ b = 1) (h : Dominated w v) :
    ∑ b, ∑ θ, w θ * g θ b * lg (w θ * g θ b / (v θ * g θ b)) = ∑ θ, w θ * lg (w θ / v θ) := by
  obtain ⟨hw, hv, hwv⟩ := h
  have hterm : ∀ θ b, w θ * g θ b * lg (w θ * g θ b / (v θ * g θ b)) = w θ * g θ b * lg (w θ / v θ) := by
    intro θ b
    rw [term_split (hw θ) (hg θ b) (hwv θ) (fun hp => (pos_parts (hw θ) (hg θ b) hp).2)]
    rcases (hg θ b).eq_or_lt with h0 | h0
    · rw [← h0]; ring
    · rw [div_self h0.ne', lg_one]; ring
  simp_rw [hterm]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl; intro θ _
  rw [show ∑ b, w θ * g θ b * lg (w θ / v θ) = w θ * lg (w θ / v θ) * ∑ b, g θ b by
    rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro b _; ring]
  rw [hsum θ, mul_one]

/-- **Equation (6).** `D(P ‖ P̃) = D(q ‖ r) + B_aux` (here with general joint weights). -/
theorem klPath_eq (hG : IsVerifier G) :
    ∀ (t : Proto Θ Y Z), t.WF → ∀ (w v : Θ → ℝ), Dominated w v →
      klPath f G t w v = (∑ θ, w θ * lg (w θ / v θ)) + t.baux f G w := by
  have hGsum : ∀ a, ∑ b : Bool, G a b = 1 := by
    intro a; rw [Fintype.sum_bool]; exact (hG a).2
  intro t
  induction t with
  | stop out =>
    intro _ w v _
    simp [klPath, Proto.baux]
  | verify y next ih =>
    intro hwf w v hd
    simp only [klPath, Proto.baux]
    have hchild : ∀ b, klPath f G (next b) (fun θ => w θ * G (f θ y) b) (fun θ => v θ * G (f θ y) b)
        = (∑ θ, w θ * G (f θ y) b * lg (w θ * G (f θ y) b / (v θ * G (f θ y) b)))
          + (next b).baux f G (fun θ => w θ * G (f θ y) b) := by
      intro b
      have hwf' : (next b).WF := by cases b; exacts [hwf.2, hwf.1]
      exact ih b hwf' _ _ (hd.mul _ _ (fun θ => (hG _).1 b) (fun θ => (hG _).1 b)
        (fun θ hθ => (pos_parts (hd.1 θ) ((hG _).1 b) hθ).2))
    rw [Finset.sum_congr rfl (fun b _ => hchild b), Finset.sum_add_distrib]
    congr 1
    exact sum_factor_cancel w v (fun θ b => G (f θ y) b) (fun θ b => (hG _).1 b)
      (fun θ => hGsum _) hd
  | call K next ih =>
    intro hwf w v hd
    obtain ⟨hK, hnext⟩ := hwf
    obtain ⟨hw, hv, hwv⟩ := hd
    simp only [klPath, Proto.baux]
    have hchild : ∀ z, klPath f G (next z) (fun θ => w θ * K θ z) (fun θ => v θ * pred w K z)
        = (∑ θ, w θ * K θ z * lg (w θ * K θ z / (v θ * pred w K z)))
          + (next z).baux f G (fun θ => w θ * K θ z) := by
      intro z
      exact ih z (hnext z) _ _ ((show Dominated w v from ⟨hw, hv, hwv⟩).mul _ _
        (fun θ => (hK θ).1 z) (fun θ => pred_nonneg hw hK z) (fun θ hθ => pred_pos hw hK hθ))
    rw [Finset.sum_congr rfl (fun z _ => hchild z), Finset.sum_add_distrib]
    rw [← add_assoc]
    congr 1
    have hsplit : ∀ θ z, w θ * K θ z * lg (w θ * K θ z / (v θ * pred w K z)) =
        w θ * K θ z * lg (w θ / v θ) + w θ * K θ z * lg (K θ z / pred w K z) := by
      intro θ z
      exact term_split (hw θ) ((hK θ).1 z) (hwv θ) (fun hp => pred_pos hw hK hp)
    simp_rw [hsplit]
    rw [Finset.sum_comm]
    unfold charge
    rw [← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl; intro θ _
    rw [Finset.sum_add_distrib]
    congr 1
    rw [show ∑ z, w θ * K θ z * lg (w θ / v θ) = w θ * lg (w θ / v θ) * ∑ z, K θ z by
      rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro z _; ring]
    rw [(hK θ).2, mul_one]
  | rand μ next ih =>
    intro hwf w v hd
    obtain ⟨hμ, hnext⟩ := hwf
    simp only [klPath, Proto.baux]
    have hchild : ∀ z, klPath f G (next z) (fun θ => w θ * μ z) (fun θ => v θ * μ z)
        = (∑ θ, w θ * μ z * lg (w θ * μ z / (v θ * μ z)))
          + (next z).baux f G (fun θ => w θ * μ z) := by
      intro z
      exact ih z (hnext z) _ _ (hd.mul _ _ (fun θ => hμ.1 z) (fun θ => hμ.1 z)
        (fun θ hθ => (pos_parts (hd.1 θ) (hμ.1 z) hθ).2))
    rw [Finset.sum_congr rfl (fun z _ => hchild z), Finset.sum_add_distrib]
    congr 1
    exact sum_factor_cancel w v (fun θ z => μ z) (fun θ z => hμ.1 z) (fun θ => hμ.2) hd


/-! ## Masses of the stopped event under the true and the reference law -/

/-- True-law mass of the stopped event `{acc = 1, N ≤ n}` below a node with joint weights `w`. -/
noncomputable def sMass : Proto Θ Y Z → (Θ → ℝ) → ℕ → ℝ
  | .stop out, w, _ => ∑ θ, w θ * (if f θ out then 1 else 0)
  | .verify _ _, _, 0 => 0
  | .verify y next, w, n + 1 => ∑ b : Bool, sMass (next b) (fun θ => w θ * G (f θ y) b) n
  | .call K next, w, n => ∑ z, sMass (next z) (fun θ => w θ * K θ z) n
  | .rand μ next, w, n => ∑ z, sMass (next z) (fun θ => w θ * μ z) n

/-- True-law mass of the complementary event. -/
noncomputable def fMass : Proto Θ Y Z → (Θ → ℝ) → ℕ → ℝ
  | .stop out, w, _ => ∑ θ, w θ * (if f θ out then 0 else 1)
  | .verify _ _, w, 0 => ∑ θ, w θ
  | .verify y next, w, n + 1 => ∑ b : Bool, fMass (next b) (fun θ => w θ * G (f θ y) b) n
  | .call K next, w, n => ∑ z, fMass (next z) (fun θ => w θ * K θ z) n
  | .rand μ next, w, n => ∑ z, fMass (next z) (fun θ => w θ * μ z) n

/-- Reference-law mass of the stopped event (weights `v`, call kernels `pred w K`). -/
noncomputable def sRef : Proto Θ Y Z → (Θ → ℝ) → (Θ → ℝ) → ℕ → ℝ
  | .stop out, _, v, _ => ∑ θ, v θ * (if f θ out then 1 else 0)
  | .verify _ _, _, _, 0 => 0
  | .verify y next, w, v, n + 1 => ∑ b : Bool,
      sRef (next b) (fun θ => w θ * G (f θ y) b) (fun θ => v θ * G (f θ y) b) n
  | .call K next, w, v, n => ∑ z,
      sRef (next z) (fun θ => w θ * K θ z) (fun θ => v θ * pred w K z) n
  | .rand μ next, w, v, n => ∑ z, sRef (next z) (fun θ => w θ * μ z) (fun θ => v θ * μ z) n

/-- Reference-law mass of the complementary event. -/
noncomputable def fRef : Proto Θ Y Z → (Θ → ℝ) → (Θ → ℝ) → ℕ → ℝ
  | .stop out, _, v, _ => ∑ θ, v θ * (if f θ out then 0 else 1)
  | .verify _ _, _, v, 0 => ∑ θ, v θ
  | .verify y next, w, v, n + 1 => ∑ b : Bool,
      fRef (next b) (fun θ => w θ * G (f θ y) b) (fun θ => v θ * G (f θ y) b) n
  | .call K next, w, v, n => ∑ z,
      fRef (next z) (fun θ => w θ * K θ z) (fun θ => v θ * pred w K z) n
  | .rand μ next, w, v, n => ∑ z, fRef (next z) (fun θ => w θ * μ z) (fun θ => v θ * μ z) n

omit [Nonempty Y] [Nonempty Z] in
/-- The true-law mass is `∑_θ w_θ P(acc = 1, N ≤ n | θ)`. -/
theorem sMass_eq_succMass : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ) (n : ℕ),
    sMass f G t w n = ∑ θ, w θ * t.succ f G θ n := by
  intro t
  induction t with
  | stop out => intro w n; simp [sMass, Proto.succ]
  | verify y next ih =>
    intro w n
    cases n with
    | zero => simp [sMass, Proto.succ]
    | succ n =>
      simp only [sMass, Proto.succ]
      simp_rw [ih]
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl; intro θ _
      rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro b _; ring
  | call K next ih =>
    intro w n
    simp only [sMass, Proto.succ]
    simp_rw [ih]
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl; intro θ _
    rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro z _; ring
  | rand μ next ih =>
    intro w n
    simp only [sMass, Proto.succ]
    simp_rw [ih]
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl; intro θ _
    rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro z _; ring

omit [Nonempty Y] [Nonempty Z] in
lemma sum_weights_split {β : Type*} [Fintype β] (w : Θ → ℝ) (g : Θ → β → ℝ)
    (hsum : ∀ θ, ∑ b, g θ b = 1) : ∑ b, ∑ θ, w θ * g θ b = ∑ θ, w θ := by
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl; intro θ _
  rw [← Finset.mul_sum, hsum θ, mul_one]

/-- Mass conservation under the true law. -/
theorem sMass_add_fMass (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (w : Θ → ℝ) (n : ℕ),
    sMass f G t w n + fMass f G t w n = ∑ θ, w θ := by
  have hGsum : ∀ a, ∑ b : Bool, G a b = 1 := by
    intro a; rw [Fintype.sum_bool]; exact (hG a).2
  intro t
  induction t with
  | stop out =>
    intro _ w n
    simp only [sMass, fMass]
    rw [← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl; intro θ _
    split_ifs <;> ring
  | verify y next ih =>
    intro hwf w n
    cases n with
    | zero => simp [sMass, fMass]
    | succ n =>
      simp only [sMass, fMass]
      rw [← Finset.sum_add_distrib]
      rw [Finset.sum_congr rfl (fun b _ => ih b (by cases b; exacts [hwf.2, hwf.1]) _ n)]
      exact sum_weights_split w (fun θ b => G (f θ y) b) (fun θ => hGsum _)
  | call K next ih =>
    intro hwf w n
    simp only [sMass, fMass]
    rw [← Finset.sum_add_distrib]
    rw [Finset.sum_congr rfl (fun z _ => ih z (hwf.2 z) _ n)]
    exact sum_weights_split w K (fun θ => (hwf.1 θ).2)
  | rand μ next ih =>
    intro hwf w n
    simp only [sMass, fMass]
    rw [← Finset.sum_add_distrib]
    rw [Finset.sum_congr rfl (fun z _ => ih z (hwf.2 z) _ n)]
    exact sum_weights_split w (fun _ z => μ z) (fun _ => hwf.1.2)

/-- Mass conservation under the reference law. -/
theorem sRef_add_fRef (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (w v : Θ → ℝ),
    (∀ θ, 0 ≤ w θ) → ∀ n : ℕ, sRef f G t w v n + fRef f G t w v n = ∑ θ, v θ := by
  have hGsum : ∀ a, ∑ b : Bool, G a b = 1 := by
    intro a; rw [Fintype.sum_bool]; exact (hG a).2
  intro t
  induction t with
  | stop out =>
    intro _ w v _ n
    simp only [sRef, fRef]
    rw [← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl; intro θ _
    split_ifs <;> ring
  | verify y next ih =>
    intro hwf w v hw n
    cases n with
    | zero => simp [sRef, fRef]
    | succ n =>
      simp only [sRef, fRef]
      rw [← Finset.sum_add_distrib]
      rw [Finset.sum_congr rfl (fun b _ => ih b (by cases b; exacts [hwf.2, hwf.1]) _ _
        (fun θ => mul_nonneg (hw θ) ((hG _).1 b)) n)]
      exact sum_weights_split v (fun θ b => G (f θ y) b) (fun θ => hGsum _)
  | call K next ih =>
    intro hwf w v hw n
    simp only [sRef, fRef]
    rw [← Finset.sum_add_distrib]
    rw [Finset.sum_congr rfl (fun z _ => ih z (hwf.2 z) _ _
      (fun θ => mul_nonneg (hw θ) ((hwf.1 θ).1 z)) n)]
    exact sum_weights_split v (fun _ z => pred w K z) (fun _ => pred_sum hw hwf.1)
  | rand μ next ih =>
    intro hwf w v hw n
    simp only [sRef, fRef]
    rw [← Finset.sum_add_distrib]
    rw [Finset.sum_congr rfl (fun z _ => ih z (hwf.2 z) _ _
      (fun θ => mul_nonneg (hw θ) (hwf.1.1 z)) n)]
    exact sum_weights_split v (fun _ z => μ z) (fun _ => hwf.1.2)


/-! ## Nonnegativity and positivity transfer -/

omit [Fintype Θ] [DecidableEq Θ] [Nonempty Y] [Nonempty Z] [Fintype Y] [DecidableEq Y] in
lemma exists_pos_of_sum_pos {ι : Type*} {s : Finset ι} {g : ι → ℝ} (h : 0 < ∑ i ∈ s, g i) :
    ∃ i ∈ s, 0 < g i := by
  by_contra hc
  push Not at hc
  have := Finset.sum_nonpos hc
  linarith

omit [Fintype Θ] [DecidableEq Θ] [Nonempty Y] [Nonempty Z] [Fintype Y] [DecidableEq Y] in
lemma sum_pos_of_mem {ι : Type*} {s : Finset ι} {g : ι → ℝ} (hg : ∀ i ∈ s, 0 ≤ g i) {i : ι}
    (hi : i ∈ s) (h : 0 < g i) : 0 < ∑ i ∈ s, g i :=
  lt_of_lt_of_le h (Finset.single_le_sum hg hi)

omit [Nonempty Y] [Nonempty Z] in
lemma Dominated.sum_pos {w v : Θ → ℝ} (hd : Dominated w v) (h : 0 < ∑ θ, w θ) : 0 < ∑ θ, v θ := by
  obtain ⟨θ, _, hθ⟩ := exists_pos_of_sum_pos h
  exact sum_pos_of_mem (fun θ _ => hd.2.1 θ) (Finset.mem_univ θ) (hd.2.2 θ hθ)

omit [Nonempty Y] [Nonempty Z] in
lemma ind_nonneg (b : Bool) : (0:ℝ) ≤ (if b then 1 else 0) := by split_ifs <;> norm_num

omit [Nonempty Y] [Nonempty Z] in
lemma ind'_nonneg (b : Bool) : (0:ℝ) ≤ (if b then 0 else 1) := by split_ifs <;> norm_num

/-- Children of a node inherit the support invariant. -/
lemma dom_child_verify (hG : IsVerifier G) {w v : Θ → ℝ} (hd : Dominated w v) (y : Y) (b : Bool) :
    Dominated (fun θ => w θ * G (f θ y) b) (fun θ => v θ * G (f θ y) b) :=
  hd.mul _ _ (fun θ => (hG _).1 b) (fun θ => (hG _).1 b)
    (fun θ hθ => (pos_parts (hd.1 θ) ((hG _).1 b) hθ).2)

lemma dom_child_call {w v : Θ → ℝ} (hd : Dominated w v) {K : Θ → Z → ℝ} (hK : IsKernel K) (z : Z) :
    Dominated (fun θ => w θ * K θ z) (fun θ => v θ * pred w K z) :=
  hd.mul _ _ (fun θ => (hK θ).1 z) (fun θ => pred_nonneg hd.1 hK z) (fun θ hθ => pred_pos hd.1 hK hθ)

omit [Nonempty Y] [Nonempty Z] in
lemma dom_child_rand {w v : Θ → ℝ} (hd : Dominated w v) {μ : Z → ℝ} (hμ : IsProb μ) (z : Z) :
    Dominated (fun θ => w θ * μ z) (fun θ => v θ * μ z) :=
  hd.mul _ _ (fun θ => hμ.1 z) (fun θ => hμ.1 z) (fun θ hθ => (pos_parts (hd.1 θ) (hμ.1 z) hθ).2)

/-- All four masses are nonnegative and the true-law masses are positive only where the
reference-law masses are. -/
theorem masses_pos (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (w v : Θ → ℝ),
    Dominated w v → ∀ n : ℕ,
      (0 ≤ sMass f G t w n ∧ 0 ≤ sRef f G t w v n ∧ (0 < sMass f G t w n → 0 < sRef f G t w v n)) ∧
      (0 ≤ fMass f G t w n ∧ 0 ≤ fRef f G t w v n ∧ (0 < fMass f G t w n → 0 < fRef f G t w v n)) := by
  intro t
  induction t with
  | stop out =>
    intro _ w v hd n
    simp only [sMass, sRef, fMass, fRef]
    refine ⟨⟨Finset.sum_nonneg (fun θ _ => mul_nonneg (hd.1 θ) (ind_nonneg _)),
      Finset.sum_nonneg (fun θ _ => mul_nonneg (hd.2.1 θ) (ind_nonneg _)), ?_⟩,
      ⟨Finset.sum_nonneg (fun θ _ => mul_nonneg (hd.1 θ) (ind'_nonneg _)),
      Finset.sum_nonneg (fun θ _ => mul_nonneg (hd.2.1 θ) (ind'_nonneg _)), ?_⟩⟩
    · intro h
      obtain ⟨θ, _, hθ⟩ := exists_pos_of_sum_pos h
      obtain ⟨h1, h2⟩ := pos_parts (hd.1 θ) (ind_nonneg _) hθ
      exact sum_pos_of_mem (fun θ _ => mul_nonneg (hd.2.1 θ) (ind_nonneg _)) (Finset.mem_univ θ)
        (mul_pos (hd.2.2 θ h1) h2)
    · intro h
      obtain ⟨θ, _, hθ⟩ := exists_pos_of_sum_pos h
      obtain ⟨h1, h2⟩ := pos_parts (hd.1 θ) (ind'_nonneg _) hθ
      exact sum_pos_of_mem (fun θ _ => mul_nonneg (hd.2.1 θ) (ind'_nonneg _)) (Finset.mem_univ θ)
        (mul_pos (hd.2.2 θ h1) h2)
  | verify y next ih =>
    intro hwf w v hd n
    cases n with
    | zero =>
      simp only [sMass, sRef, fMass, fRef]
      refine ⟨⟨le_refl _, le_refl _, fun h => absurd h (lt_irrefl _)⟩,
        ⟨Finset.sum_nonneg (fun θ _ => hd.1 θ), Finset.sum_nonneg (fun θ _ => hd.2.1 θ),
          hd.sum_pos⟩⟩
    | succ n =>
      simp only [sMass, sRef, fMass, fRef]
      have hc := fun b => ih b (by cases b; exacts [hwf.2, hwf.1]) _ _ (dom_child_verify f G hG hd y b) n
      refine ⟨⟨Finset.sum_nonneg (fun b _ => (hc b).1.1), Finset.sum_nonneg (fun b _ => (hc b).1.2.1), ?_⟩,
        ⟨Finset.sum_nonneg (fun b _ => (hc b).2.1), Finset.sum_nonneg (fun b _ => (hc b).2.2.1), ?_⟩⟩
      · intro h
        obtain ⟨b, _, hb⟩ := exists_pos_of_sum_pos h
        exact sum_pos_of_mem (fun b _ => (hc b).1.2.1) (Finset.mem_univ b) ((hc b).1.2.2 hb)
      · intro h
        obtain ⟨b, _, hb⟩ := exists_pos_of_sum_pos h
        exact sum_pos_of_mem (fun b _ => (hc b).2.2.1) (Finset.mem_univ b) ((hc b).2.2.2 hb)
  | call K next ih =>
    intro hwf w v hd n
    simp only [sMass, sRef, fMass, fRef]
    have hc := fun z => ih z (hwf.2 z) _ _ (dom_child_call hd hwf.1 z) n
    refine ⟨⟨Finset.sum_nonneg (fun z _ => (hc z).1.1), Finset.sum_nonneg (fun z _ => (hc z).1.2.1), ?_⟩,
      ⟨Finset.sum_nonneg (fun z _ => (hc z).2.1), Finset.sum_nonneg (fun z _ => (hc z).2.2.1), ?_⟩⟩
    · intro h
      obtain ⟨z, _, hz⟩ := exists_pos_of_sum_pos h
      exact sum_pos_of_mem (fun z _ => (hc z).1.2.1) (Finset.mem_univ z) ((hc z).1.2.2 hz)
    · intro h
      obtain ⟨z, _, hz⟩ := exists_pos_of_sum_pos h
      exact sum_pos_of_mem (fun z _ => (hc z).2.2.1) (Finset.mem_univ z) ((hc z).2.2.2 hz)
  | rand μ next ih =>
    intro hwf w v hd n
    simp only [sMass, sRef, fMass, fRef]
    have hc := fun z => ih z (hwf.2 z) _ _ (dom_child_rand hd hwf.1 z) n
    refine ⟨⟨Finset.sum_nonneg (fun z _ => (hc z).1.1), Finset.sum_nonneg (fun z _ => (hc z).1.2.1), ?_⟩,
      ⟨Finset.sum_nonneg (fun z _ => (hc z).2.1), Finset.sum_nonneg (fun z _ => (hc z).2.2.1), ?_⟩⟩
    · intro h
      obtain ⟨z, _, hz⟩ := exists_pos_of_sum_pos h
      exact sum_pos_of_mem (fun z _ => (hc z).1.2.1) (Finset.mem_univ z) ((hc z).1.2.2 hz)
    · intro h
      obtain ⟨z, _, hz⟩ := exists_pos_of_sum_pos h
      exact sum_pos_of_mem (fun z _ => (hc z).2.2.1) (Finset.mem_univ z) ((hc z).2.2.2 hz)


/-! ## Data processing to the stopped event -/

/-- Data processing to the trivial partition: `D(P‖P̃) ≥ P(Ω) lg(P(Ω)/P̃(Ω))`. -/
theorem klPath_ge_total (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (w v : Θ → ℝ),
    Dominated w v → (∑ θ, w θ) * lg ((∑ θ, w θ) / ∑ θ, v θ) ≤ klPath f G t w v := by
  have hGsum : ∀ a, ∑ b : Bool, G a b = 1 := by
    intro a; rw [Fintype.sum_bool]; exact (hG a).2
  intro t
  induction t with
  | stop out =>
    intro _ w v hd
    exact log_sum_le_lg _ w v (fun θ _ => hd.1 θ) (fun θ _ => hd.2.1 θ) (fun θ _ h => hd.2.2 θ h)
  | verify y next ih =>
    intro hwf w v hd
    simp only [klPath]
    have hc := fun b => ih b (by cases b; exacts [hwf.2, hwf.1]) _ _ (dom_child_verify f G hG hd y b)
    refine le_trans ?_ (Finset.sum_le_sum (fun b _ => hc b))
    have hw := sum_weights_split w (fun θ b => G (f θ y) b) (fun θ => hGsum _)
    have hv := sum_weights_split v (fun θ b => G (f θ y) b) (fun θ => hGsum _)
    rw [← hw, ← hv]
    apply log_sum_le_lg
    · intro b _; exact Finset.sum_nonneg (fun θ _ => (dom_child_verify f G hG hd y b).1 θ)
    · intro b _; exact Finset.sum_nonneg (fun θ _ => (dom_child_verify f G hG hd y b).2.1 θ)
    · intro b _ h; exact (dom_child_verify f G hG hd y b).sum_pos h
  | call K next ih =>
    intro hwf w v hd
    simp only [klPath]
    have hc := fun z => ih z (hwf.2 z) _ _ (dom_child_call hd hwf.1 z)
    refine le_trans ?_ (Finset.sum_le_sum (fun z _ => hc z))
    have hw := sum_weights_split w K (fun θ => (hwf.1 θ).2)
    have hv := sum_weights_split v (fun _ z => pred w K z) (fun _ => pred_sum hd.1 hwf.1)
    rw [← hw, ← hv]
    apply log_sum_le_lg
    · intro z _; exact Finset.sum_nonneg (fun θ _ => (dom_child_call hd hwf.1 z).1 θ)
    · intro z _; exact Finset.sum_nonneg (fun θ _ => (dom_child_call hd hwf.1 z).2.1 θ)
    · intro z _ h; exact (dom_child_call hd hwf.1 z).sum_pos h
  | rand μ next ih =>
    intro hwf w v hd
    simp only [klPath]
    have hc := fun z => ih z (hwf.2 z) _ _ (dom_child_rand hd hwf.1 z)
    refine le_trans ?_ (Finset.sum_le_sum (fun z _ => hc z))
    have hw := sum_weights_split w (fun _ z => μ z) (fun _ => hwf.1.2)
    have hv := sum_weights_split v (fun _ z => μ z) (fun _ => hwf.1.2)
    rw [← hw, ← hv]
    apply log_sum_le_lg
    · intro z _; exact Finset.sum_nonneg (fun θ _ => (dom_child_rand hd hwf.1 z).1 θ)
    · intro z _; exact Finset.sum_nonneg (fun θ _ => (dom_child_rand hd hwf.1 z).2.1 θ)
    · intro z _ h; exact (dom_child_rand hd hwf.1 z).sum_pos h

/-- Log-sum applied to two families at once. -/
lemma log_sum_two {ι : Type*} (s : Finset ι) (a b c d : ι → ℝ)
    (ha : ∀ i ∈ s, 0 ≤ a i) (hb : ∀ i ∈ s, 0 ≤ b i) (hab : ∀ i ∈ s, 0 < a i → 0 < b i)
    (hc : ∀ i ∈ s, 0 ≤ c i) (hd : ∀ i ∈ s, 0 ≤ d i) (hcd : ∀ i ∈ s, 0 < c i → 0 < d i) :
    (∑ i ∈ s, a i) * lg ((∑ i ∈ s, a i) / ∑ i ∈ s, b i) +
      (∑ i ∈ s, c i) * lg ((∑ i ∈ s, c i) / ∑ i ∈ s, d i) ≤
      ∑ i ∈ s, (a i * lg (a i / b i) + c i * lg (c i / d i)) := by
  rw [Finset.sum_add_distrib]
  exact add_le_add (log_sum_le_lg s a b ha hb hab) (log_sum_le_lg s c d hc hd hcd)

/-- **Data processing to the stopped event.**
`D(P‖P̃) ≥ P(E) lg(P(E)/P̃(E)) + P(Eᶜ) lg(P(Eᶜ)/P̃(Eᶜ))` for `E = {acc = 1, N ≤ n}`. -/
theorem klPath_ge_two (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (w v : Θ → ℝ),
    Dominated w v → ∀ n : ℕ,
      sMass f G t w n * lg (sMass f G t w n / sRef f G t w v n) +
        fMass f G t w n * lg (fMass f G t w n / fRef f G t w v n) ≤ klPath f G t w v := by
  intro t
  induction t with
  | stop out =>
    intro _ w v hd n
    simp only [sMass, sRef, fMass, fRef, klPath]
    have hpt : ∀ θ, w θ * lg (w θ / v θ) =
        w θ * (if f θ out then 1 else 0) * lg (w θ * (if f θ out then 1 else 0) / (v θ * (if f θ out then 1 else 0))) +
        w θ * (if f θ out then 0 else 1) * lg (w θ * (if f θ out then 0 else 1) / (v θ * (if f θ out then 0 else 1))) := by
      intro θ
      split_ifs <;> simp
    rw [Finset.sum_congr rfl (fun θ _ => hpt θ)]
    apply log_sum_two
    · intro θ _; exact mul_nonneg (hd.1 θ) (ind_nonneg _)
    · intro θ _; exact mul_nonneg (hd.2.1 θ) (ind_nonneg _)
    · intro θ _ h
      obtain ⟨h1, h2⟩ := pos_parts (hd.1 θ) (ind_nonneg _) h
      exact mul_pos (hd.2.2 θ h1) h2
    · intro θ _; exact mul_nonneg (hd.1 θ) (ind'_nonneg _)
    · intro θ _; exact mul_nonneg (hd.2.1 θ) (ind'_nonneg _)
    · intro θ _ h
      obtain ⟨h1, h2⟩ := pos_parts (hd.1 θ) (ind'_nonneg _) h
      exact mul_pos (hd.2.2 θ h1) h2
  | verify y next ih =>
    intro hwf w v hd n
    cases n with
    | zero =>
      simp only [sMass, sRef, fMass, fRef, zero_mul, zero_add]
      exact klPath_ge_total f G hG _ hwf w v hd
    | succ n =>
      simp only [sMass, sRef, fMass, fRef, klPath]
      have hc := fun b => ih b (by cases b; exacts [hwf.2, hwf.1]) _ _ (dom_child_verify f G hG hd y b) n
      have hp := fun b => masses_pos f G hG (next b) (by cases b; exacts [hwf.2, hwf.1]) _ _
        (dom_child_verify f G hG hd y b) n
      refine le_trans ?_ (Finset.sum_le_sum (fun b _ => hc b))
      exact log_sum_two _ _ _ _ _ (fun b _ => (hp b).1.1) (fun b _ => (hp b).1.2.1)
        (fun b _ => (hp b).1.2.2) (fun b _ => (hp b).2.1) (fun b _ => (hp b).2.2.1)
        (fun b _ => (hp b).2.2.2)
  | call K next ih =>
    intro hwf w v hd n
    simp only [sMass, sRef, fMass, fRef, klPath]
    have hc := fun z => ih z (hwf.2 z) _ _ (dom_child_call hd hwf.1 z) n
    have hp := fun z => masses_pos f G hG (next z) (hwf.2 z) _ _ (dom_child_call hd hwf.1 z) n
    refine le_trans ?_ (Finset.sum_le_sum (fun z _ => hc z))
    exact log_sum_two _ _ _ _ _ (fun z _ => (hp z).1.1) (fun z _ => (hp z).1.2.1)
      (fun z _ => (hp z).1.2.2) (fun z _ => (hp z).2.1) (fun z _ => (hp z).2.2.1)
      (fun z _ => (hp z).2.2.2)
  | rand μ next ih =>
    intro hwf w v hd n
    simp only [sMass, sRef, fMass, fRef, klPath]
    have hc := fun z => ih z (hwf.2 z) _ _ (dom_child_rand hd hwf.1 z) n
    have hp := fun z => masses_pos f G hG (next z) (hwf.2 z) _ _ (dom_child_rand hd hwf.1 z) n
    refine le_trans ?_ (Finset.sum_le_sum (fun z _ => hc z))
    exact log_sum_two _ _ _ _ _ (fun z _ => (hp z).1.1) (fun z _ => (hp z).1.2.1)
      (fun z _ => (hp z).1.2.2) (fun z _ => (hp z).2.1) (fun z _ => (hp z).2.2.1)
      (fun z _ => (hp z).2.2.2)

/-! ## Under the reference law the protocol is blind -/

/-- Under `P̃` every auxiliary kernel is the posterior predictive, which does not depend on the
world; hence `P̃(acc = 1, N ≤ n) ≤ V^G_n(r)`. -/
theorem sRef_le_Vg (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (w v : Θ → ℝ),
    (∀ θ, 0 ≤ w θ) → (∀ θ, 0 ≤ v θ) → ∀ n : ℕ, sRef f G t w v n ≤ Vg f G n v := by
  intro t
  induction t with
  | stop out =>
    intro _ w v _ _ n
    simp only [sRef]
    exact le_trans (stop_le_stopVal v out) (stopVal_le_Vg v n)
  | verify y next ih =>
    intro hwf w v hw hv n
    cases n with
    | zero => simp only [sRef]; exact Vg_nonneg hv 0
    | succ n =>
      simp only [sRef]
      refine le_trans ?_ (verify_le_Vg v n y)
      apply Finset.sum_le_sum; intro b _
      exact ih b (by cases b; exacts [hwf.2, hwf.1]) _ _ (fun θ => mul_nonneg (hw θ) ((hG _).1 b))
        (fun θ => mul_nonneg (hv θ) ((hG _).1 b)) n
  | call K next ih =>
    intro hwf w v hw hv n
    simp only [sRef]
    calc ∑ z, sRef f G (next z) (fun θ => w θ * K θ z) (fun θ => v θ * pred w K z) n
        ≤ ∑ z, Vg f G n (fun θ => pred w K z * v θ) := by
          apply Finset.sum_le_sum; intro z _
          have := ih z (hwf.2 z) _ _ (fun θ => mul_nonneg (hw θ) ((hwf.1 θ).1 z))
            (fun θ => mul_nonneg (hv θ) (pred_nonneg hw hwf.1 z)) n
          simpa [mul_comm] using this
      _ = ∑ z, pred w K z * Vg f G n v := by
          apply Finset.sum_congr rfl; intro z _
          exact Vg_smul (pred_nonneg hw hwf.1 z) n v
      _ = Vg f G n v := by rw [← Finset.sum_mul, pred_sum hw hwf.1, one_mul]
  | rand μ next ih =>
    intro hwf w v hw hv n
    simp only [sRef]
    calc ∑ z, sRef f G (next z) (fun θ => w θ * μ z) (fun θ => v θ * μ z) n
        ≤ ∑ z, Vg f G n (fun θ => μ z * v θ) := by
          apply Finset.sum_le_sum; intro z _
          have := ih z (hwf.2 z) _ _ (fun θ => mul_nonneg (hw θ) (hwf.1.1 z))
            (fun θ => mul_nonneg (hv θ) (hwf.1.1 z)) n
          simpa [mul_comm] using this
      _ = ∑ z, μ z * Vg f G n v := by
          apply Finset.sum_congr rfl; intro z _
          exact Vg_smul (hwf.1.1 z) n v
      _ = Vg f G n v := by rw [← Finset.sum_mul, hwf.1.2, one_mul]

/-! ## Lemma 3 -/

/-- **Lemma 3 (selective-channel converse).** For every well-formed protocol, every verification
kernel `G`, every true prior `q` and every reference prior `r` with `q ≪ r`,
`kl₊(P(acc = 1, N ≤ n) ‖ V^G_n(r)) ≤ D(q‖r) + B_aux`. -/
theorem selective_converse (hG : IsVerifier G) (t : Proto Θ Y Z) (hwf : t.WF) (q r : Θ → ℝ)
    (hq : IsProb q) (hr : IsProb r) (hqr : ∀ θ, 0 < q θ → 0 < r θ) (n : ℕ) :
    klp (succMass f G t q n) (Vg f G n r) ≤ kl q r + t.baux f G q := by
  have hd : Dominated q r := ⟨hq.1, hr.1, hqr⟩
  have hid : klPath f G t q r = kl q r + t.baux f G q := klPath_eq f G hG t hwf q r hd
  rw [← hid]
  have hS : succMass f G t q n = sMass f G t q n := (sMass_eq_succMass f G t q n).symm
  rw [hS]
  have hF : fMass f G t q n = 1 - sMass f G t q n := by
    have := sMass_add_fMass f G hG t hwf q n; rw [hq.2] at this; linarith
  have hFr : fRef f G t q r n = 1 - sRef f G t q r n := by
    have := sRef_add_fRef f G hG t hwf q r hq.1 n; rw [hr.2] at this; linarith
  have hp := masses_pos f G hG t hwf q r hd n
  have href := sRef_le_Vg f G hG t hwf q r hq.1 hr.1 n
  have hV0 : 0 ≤ Vg f G n r := Vg_nonneg hr.1 n
  unfold klp
  split_ifs with hlt
  · have htwo := klPath_ge_two f G hG t hwf q r hd n
    rw [hF, hFr] at htwo
    have hS1 : sMass f G t q n ≤ 1 := by have := hp.2.1; rw [hF] at this; linarith
    have hSpos : 0 < sMass f G t q n := lt_of_le_of_lt hV0 hlt
    refine le_trans (klb_antitone (hp.1.2.2 hSpos) href hlt.le hS1 (lt_of_lt_of_le hlt hS1)) ?_
    unfold klb
    exact htwo
  · have := klPath_ge_total f G hG t hwf q r hd
    rw [hq.2, hr.2, div_one, lg_one, mul_zero] at this
    exact this

end VT


==> anc/lean/VerificationTransfer/Cor11Bank.lean <==
import VerificationTransfer.Paper
import VerificationTransfer.Remaining

/-!
# Corollary 11 in the bank model: `κ = ⌈R(q, 1)⌉`, and when the excess vanishes

`VT.Paper.cor11_kappa_eq_ceil_R` states `R_n(q, 1) = k − log₂(n + 1)` and `κ = ⌈R_n(q, 1)⌉` for
unique answers and the uniform prior on `2^k` worlds. Here the same is proved for the **bank model
itself**: worlds are secrets `W ∈ 𝔽₂^d` with the uniform prior `Rank.prior d`, and a response
`y ∈ 𝔽₂^k` is accepted iff `y = T W` (`Rank.ftgt T`), with `T` of rank `k`.

* `Vn_bank`: `V_n(q) = (n + 1) / 2^k` for `n + 1 ≤ 2^k` (every target value has `2^{d−k}` secrets).
* `R_bank`: `R_n(q, 1) = k − log₂(n + 1)` for `n + 1 < 2^k`. The translations `W ↦ x + W`,
  `y ↦ T x + y` preserve acceptance and act transitively on secrets, so `VT.Paper.transitive_attains`
  gives `R_n(q, 1) = kl₊(1 ‖ V_n(q))`.
* `kappa_eq_ceil_R_bank`: `κ = ⌈R_n(q, 1)⌉` (Corollary 11, "`κ = ⌈k − log₂(n+1)⌉ = ⌈R(q,1)⌉`").
* `excess_zero_iff`: with `u = u(κ)` as in `VT.Paper.cor11`, the excess vanishes, `u(κ) = 0`,
  exactly when some subset of `κ` sources has `ρ(S) = κ`, i.e. resolves one new target dimension per
  call (Corollary 11, last clause).
* `cor11_bank`: the combination, including `b_n = κ + u(κ) ≥ ⌈R_n(q, 1)⌉` with equality exactly
  when `u(κ) = 0`.
-/

open Finset

set_option linter.unusedSectionVars false

namespace VT.C11

attribute [local instance] VT.Linear.fieldZModTwo

variable {d k J : ℕ}

/-! ## The translation group -/

/-- Translations of the secret space `𝔽₂^d`, written multiplicatively. -/
structure Shift (d : ℕ) where
  /-- The translation vector. -/
  vec : Fin d → ZMod 2

instance : Group (Shift d) where
  mul a b := ⟨a.vec + b.vec⟩
  one := ⟨0⟩
  inv a := ⟨-a.vec⟩
  mul_assoc a b c := congrArg Shift.mk (add_assoc a.vec b.vec c.vec)
  one_mul a := congrArg Shift.mk (zero_add a.vec)
  mul_one a := congrArg Shift.mk (add_zero a.vec)
  inv_mul_cancel a := congrArg Shift.mk (neg_add_cancel a.vec)

/-- `Shift d` is `𝔽₂^d`. -/
def Shift.equiv : Shift d ≃ (Fin d → ZMod 2) :=
  ⟨Shift.vec, Shift.mk, fun _ => rfl, fun _ => rfl⟩

instance : Fintype (Shift d) := Fintype.ofEquiv _ Shift.equiv.symm

lemma target_zero (T : Fin k → Fin d → ZMod 2) : Linear.target T 0 = 0 := by
  funext i; simp [Linear.target]

lemma target_add (T : Fin k → Fin d → ZMod 2) (a b : Fin d → ZMod 2) :
    Linear.target T (a + b) = Linear.target T a + Linear.target T b := by
  funext i; simp [Linear.target, dotProduct_add]

/-- `x` acts on secrets by `W ↦ x + W`. -/
@[instance_reducible] def actW : MulAction (Shift d) (Fin d → ZMod 2) where
  smul g W := g.vec + W
  one_smul W := zero_add W
  mul_smul g h W := add_assoc g.vec h.vec W

/-- `x` acts on answers by `y ↦ T x + y`. -/
@[instance_reducible] def actY (T : Fin k → Fin d → ZMod 2) : MulAction (Shift d) (Fin k → ZMod 2) where
  smul g y := Linear.target T g.vec + y
  one_smul y := by
    show Linear.target T 0 + y = y
    rw [target_zero, zero_add]
  mul_smul g h y := by
    show Linear.target T (g.vec + h.vec) + y = Linear.target T g.vec + (Linear.target T h.vec + y)
    rw [target_add, add_assoc]

/-! ## `V_n` and `R_n(q, 1)` in the bank model -/

lemma card_secrets : (Fintype.card (Fin d → ZMod 2) : ℝ) = 2 ^ d := by
  simp [ZMod.card]

lemma prior_eq : Rank.prior d = fun _ => 1 / (Fintype.card (Fin d → ZMod 2) : ℝ) := by
  funext W; rw [card_secrets]; rfl

/-- With `T` of rank `k`, every target value `y ∈ 𝔽₂^k` has exactly `2^{d−k}` secrets:
`#{W : T W = y} · 2^k = 2^d`. -/
lemma card_target_fibre (T : Fin k → Fin d → ZMod 2) (hT : LinearIndependent (ZMod 2) T)
    (y : Fin k → ZMod 2) :
    ((univ.filter fun W : Fin d → ZMod 2 => Linear.target T W = y).card : ℝ) * 2 ^ k = 2 ^ d := by
  set v : Fin 0 → Fin d → ZMod 2 := fun j => j.elim0
  have hfib : Linear.fibre v ∅ 0 = univ := by
    ext W; simp [Linear.fibre]
  obtain ⟨himg, heach⟩ := Linear.fibre_target_card_F2 T v ∅ 0 ⟨0, by simp⟩
  rw [Rem.rho_empty T v hT, Nat.sub_zero, hfib] at himg heach
  have huniv : (univ : Finset (Fin d → ZMod 2)).image (Linear.target T) = univ := by
    apply Finset.eq_univ_of_card
    rw [himg]; simp [ZMod.card]
  have hy := heach y (by rw [huniv]; exact mem_univ y)
  have hcard : (univ : Finset (Fin d → ZMod 2)).card = 2 ^ d := by
    simp [ZMod.card]
  rw [hcard] at hy
  exact_mod_cast hy

/-- A list covers a secret iff it contains its target. -/
lemma cov_bank (T : Fin k → Fin d → ZMod 2) (W : Fin d → ZMod 2) (L : Finset (Fin k → ZMod 2)) :
    cov (Rank.ftgt T) W L = ∑ y ∈ L, if Linear.target T W = y then 1 else 0 := by
  rw [Finset.sum_ite_eq]
  by_cases h : Linear.target T W ∈ L
  · rw [ite_eq_left h]
    exact cov_of_covers ⟨_, h, by simp [Rank.ftgt]⟩
  · rw [ite_eq_right h]
    refine cov_of_not_covers ?_
    rintro ⟨y, hy, hf⟩
    simp only [Rank.ftgt, decide_eq_true_eq] at hf
    exact h (hf ▸ hy)

/-- The prior mass covered by a list is `|L| / 2^k`. -/
lemma coverage_list (T : Fin k → Fin d → ZMod 2) (hT : LinearIndependent (ZMod 2) T)
    (L : Finset (Fin k → ZMod 2)) :
    ∑ W, Rank.prior d W * cov (Rank.ftgt T) W L = (L.card : ℝ) / 2 ^ k := by
  simp_rw [cov_bank, Finset.mul_sum]
  rw [Finset.sum_comm]
  have h2k : (2 : ℝ) ^ k ≠ 0 := by positivity
  have h2d : (2 : ℝ) ^ d ≠ 0 := by positivity
  have hterm : ∀ y : Fin k → ZMod 2,
      ∑ W : Fin d → ZMod 2, Rank.prior d W * (if Linear.target T W = y then 1 else 0) =
        1 / 2 ^ k := by
    intro y
    have hc := card_target_fibre T hT y
    simp only [Rank.prior, mul_ite, mul_one, mul_zero]
    rw [← Finset.sum_filter, Finset.sum_const, nsmul_eq_mul]
    field_simp
    linarith
  simp_rw [hterm]
  rw [Finset.sum_const, nsmul_eq_mul]
  ring

/-- **`V_n` in the bank model**: `V_n(q) = (n + 1) / 2^k` for `n + 1 ≤ 2^k`. -/
theorem Vn_bank (T : Fin k → Fin d → ZMod 2) (hT : LinearIndependent (ZMod 2) T) {n : ℕ}
    (hn : n + 1 ≤ 2 ^ k) :
    Vn (Rank.ftgt T) n (Rank.prior d) = ((n : ℝ) + 1) / 2 ^ k := by
  unfold Vn
  apply le_antisymm
  · apply Finset.sup'_le
    intro L hL
    rw [coverage_list T hT L]
    have hc : L.card ≤ n + 1 := (Finset.mem_filter.mp hL).2
    have : (L.card : ℝ) ≤ n + 1 := by exact_mod_cast hc
    gcongr
  · have hcard : n + 1 ≤ (univ : Finset (Fin k → ZMod 2)).card := by
      simpa [Fintype.card_fun, ZMod.card] using hn
    obtain ⟨L, -, hL⟩ := Finset.exists_subset_card_eq hcard
    have hmem : L ∈ lists (Fin k → ZMod 2) n := by
      simp [lists, hL]
    refine le_trans ?_ (Finset.le_sup' _ hmem)
    rw [coverage_list T hT L, hL]
    norm_num

/-- Translations preserve acceptance. -/
lemma ftgt_shift (T : Fin k → Fin d → ZMod 2) (g : Shift d) (W : Fin d → ZMod 2)
    (y : Fin k → ZMod 2) :
    Rank.ftgt T (g.vec + W) (Linear.target T g.vec + y) = Rank.ftgt T W y := by
  simp [Rank.ftgt, target_add]

/-- **`R_n(q, 1)` in the bank model** (Corollary 11's `⌈R(q,1)⌉`): for `T` of rank `k` and
`n + 1 < 2^k`, `R_n(q, 1) = k − log₂(n + 1)`. -/
theorem R_bank (T : Fin k → Fin d → ZMod 2) (hT : LinearIndependent (ZMod 2) T) {n : ℕ}
    (hn : n + 1 < 2 ^ k) :
    Rn (Rank.ftgt T) n (Rank.prior d) 1 = k - lg ((n : ℝ) + 1) := by
  let _ : MulAction (Shift d) (Fin d → ZMod 2) := actW
  let _ : MulAction (Shift d) (Fin k → ZMod 2) := actY T
  have : MulAction.IsPretransitive (Shift d) (Fin d → ZMod 2) :=
    ⟨fun W W' => ⟨⟨W' - W⟩, show (W' - W) + W = W' from sub_add_cancel W' W⟩⟩
  have hinv : ∀ (g : Shift d) (W : Fin d → ZMod 2) (y : Fin k → ZMod 2),
      Rank.ftgt T (g • W) (g • y) = Rank.ftgt T W y := fun g W y => ftgt_shift T g W y
  have hacc : ∀ W, ∃ y, Rank.ftgt T W y = true := fun W => ⟨Linear.target T W, by simp [Rank.ftgt]⟩
  have h := Paper.transitive_attains (Γ := Shift d) (Rank.ftgt T) hinv hacc n zero_le_one le_rfl
  rw [← prior_eq] at h
  rw [h, Vn_bank T hT hn.le]
  have hk : (0 : ℝ) < 2 ^ k := by positivity
  have hlt : ((n : ℝ) + 1) / 2 ^ k < 1 := by
    rw [div_lt_one hk]; exact_mod_cast hn
  unfold klp klb
  rw [ite_eq_left hlt, sub_self, zero_mul, add_zero, one_mul, one_div_div,
    lg_div (by positivity) (by positivity), lg_pow_two]

/-- **Corollary 11, `κ = ⌈R(q, 1)⌉`, in the bank model.** -/
theorem kappa_eq_ceil_R_bank (T : Fin k → Fin d → ZMod 2) (hT : LinearIndependent (ZMod 2) T)
    {n : ℕ} (hn : n + 1 < 2 ^ k) :
    ((Rank.kappa k n : ℕ) : ℤ) = ⌈Rn (Rank.ftgt T) n (Rank.prior d) 1⌉ := by
  rw [R_bank T hT hn]
  exact Paper.cor11_kappa hn

/-! ## When the excess vanishes -/

/-- Zero error with `n` verifications and a source cap `b` is possible iff `κ ≤ ρ_b`. -/
lemma Abn_eq_one_iff (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2) (n b : ℕ) :
    Rank.Abn T v n b = 1 ↔ Rank.kappa k n ≤ Linear.rhoB T v b := by
  rw [Paper.thm9_rect, min_eq_left_iff, one_le_div (by positivity),
    ← Rank.kappa_le_iff (Rank.rhoB_le T v b)]
  constructor
  · intro h; exact_mod_cast h
  · intro h; exact_mod_cast h

/-- **Corollary 11, last clause.** The excess `u(κ)` vanishes exactly when some subset of `κ`
sources resolves `κ` target dimensions, i.e. one new target dimension per call:
`u(κ) = 0 ↔ ∃ S, |S| = κ ∧ ρ(S) = κ`. (`u` as in `VT.Paper.cor11`.) -/
theorem excess_zero_iff {T : Fin k → Fin d → ZMod 2} {v : Fin J → Fin d → ZMod 2}
    (hT : LinearIndependent (ZMod 2) T) {n : ℕ} (hn : n + 1 < 2 ^ k) {u : ℕ}
    (hu : IsLeast {m | ∃ S : Finset (Fin J), Rank.kappa k n ≤ Linear.tgain T v (Linear.genSub T v S) ∧
      Module.finrank (ZMod 2) (Linear.genSub T v S) = m} u) :
    u = 0 ↔ ∃ S : Finset (Fin J), S.card = Rank.kappa k n ∧ Linear.rho T v S = Rank.kappa k n := by
  have hcap := (Paper.cor11_cap hT hn hu).1
  constructor
  · intro hu0
    have h1 : Rank.Abn T v n (Rank.kappa k n) = 1 := (hcap _).2 (by omega)
    have h2 := (Abn_eq_one_iff T v n _).1 h1
    -- a subset attaining `ρ_κ`
    have hne : (univ.filter fun S : Finset (Fin J) => S.card ≤ Rank.kappa k n).Nonempty :=
      ⟨∅, by simp⟩
    obtain ⟨S, hS, hSeq⟩ := Finset.exists_mem_eq_sup _ hne (Linear.rho T v)
    have hSc : S.card ≤ Rank.kappa k n := (Finset.mem_filter.mp hS).2
    have hle : Linear.rho T v S ≤ S.card :=
      le_trans (Nat.le_add_right _ _) (Linear.rho_add_finrank_genSub_le_card hT S)
    have hge : Rank.kappa k n ≤ Linear.rho T v S := by
      rw [← hSeq]; exact h2
    exact ⟨S, by omega, by omega⟩
  · rintro ⟨S, hc, hr⟩
    have h1 : Rank.kappa k n ≤ Linear.rhoB T v (Rank.kappa k n) := by
      have h := Rank.rho_le_rhoB T v (S := S) (b := Rank.kappa k n) hc.le
      rwa [hr] at h
    have h2 := (hcap _).1 ((Abn_eq_one_iff T v n _).2 h1)
    omega

/-- **Corollary 11 in the bank model, combined.** For `T` of rank `k` and `n + 1 < 2^k`:
`R_n(q, 1) = k − log₂(n + 1)`, `κ = ⌈R_n(q, 1)⌉`, the least hard source cap `b_n = κ + u(κ)`
satisfies `b_n ≥ ⌈R_n(q, 1)⌉` with equality iff `u(κ) = 0`, and `u(κ) = 0` iff some `κ` sources
have `ρ(S) = κ`. -/
theorem cor11_bank {T : Fin k → Fin d → ZMod 2} {v : Fin J → Fin d → ZMod 2}
    (hT : LinearIndependent (ZMod 2) T) {n : ℕ} (hn : n + 1 < 2 ^ k) {u : ℕ}
    (hu : IsLeast {m | ∃ S : Finset (Fin J), Rank.kappa k n ≤ Linear.tgain T v (Linear.genSub T v S) ∧
      Module.finrank (ZMod 2) (Linear.genSub T v S) = m} u) :
    Rn (Rank.ftgt T) n (Rank.prior d) 1 = k - lg ((n : ℝ) + 1) ∧
    ((Rank.kappa k n : ℕ) : ℤ) = ⌈Rn (Rank.ftgt T) n (Rank.prior d) 1⌉ ∧
    IsLeast {b | Rank.Abn T v n b = 1} (Rank.kappa k n + u) ∧
    ⌈Rn (Rank.ftgt T) n (Rank.prior d) 1⌉ ≤ ((Rank.kappa k n + u : ℕ) : ℤ) ∧
    (((Rank.kappa k n + u : ℕ) : ℤ) = ⌈Rn (Rank.ftgt T) n (Rank.prior d) 1⌉ ↔ u = 0) ∧
    (u = 0 ↔ ∃ S : Finset (Fin J), S.card = Rank.kappa k n ∧ Linear.rho T v S = Rank.kappa k n) := by
  have hk := kappa_eq_ceil_R_bank T hT hn
  refine ⟨R_bank T hT hn, hk, (Paper.cor11_cap hT hn hu).2, ?_, ?_, excess_zero_iff hT hn hu⟩
  · rw [← hk]; push_cast; omega
  · rw [← hk]; push_cast; omega

end VT.C11


==> anc/lean/VerificationTransfer/Duality.lean <==
import VerificationTransfer.Converse
import VerificationTransfer.Attain
import VerificationTransfer.ZeroError
import Mathlib.Analysis.Convex.Slope

/-!
# The Gibbs/Lagrangian form of the list rate–distortion function

We prove the nontrivial direction of Csiszár's Gibbs variational form of the list rate–distortion
function (distortion `1 - cov`), in nats:

  `(ln 2) R_n(q, s) - ε ≤ β s - F_β(μ)` for every admissible `μ`,

for a suitable `β ≥ 0` (depending on `ε > 0`), where
`F_β(μ) = ∑_θ q_θ ln ∑_L μ_L e^{β c_{θL}}` and `μ` ranges over probability vectors on lists of at
most `n + 1` responses (`gibbs_dual`). This used to be the project axiom `VT.csiszar_gibbs_dual`.

The proof is elementary:

* `Rn_zero`, `Rn_mono`, `Rn_convexOn`: `R_n(q, ·)` vanishes at `0`, is nondecreasing and convex on
  `[0, 1]` (mix two optimal channels; coverage is linear and mutual information is convex in the
  channel, `mutInf_convex`);
* `exists_support`: a convex nondecreasing function on `[0, 1]` has a supporting line of
  nonnegative slope at every `s ∈ [0, 1)` (slope = infimum of the right difference quotients);
* `gibbs_channel_le`: for the Gibbs channel `W_β(L|θ) = μ_L e^{β c_{θL}} / Z_θ(μ)`,
  `(ln 2) I(Θ; L) ≤ β E c - F_β(μ)` (because `I(Θ;L) = ∑_θ q_θ D(W_θ ‖ μ) - D(qW ‖ μ)`);
* combining the two at the coverage level of `W_β` gives the claim (with `ε = 0`) for `s < 1`
  (`gibbs_dual_lt`);
* at `s = 1` we use the zero-error optimum `μ*` of `VT.Zero.exists_opt` and its first-order
  condition: `β - F_β(μ) ≥ (ln 2) R_n(q, 1) - e^{-β} ∑_θ q_θ / a*_θ` (`gibbs_dual_one`).
-/

open Finset

set_option linter.unusedSectionVars false

namespace VT.Duality

section Basics

variable {Θ Y : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y]

/-! ## Step 1: basic facts on `R_n` -/

/-- `I(Θ; L) ≥ 0` (copy of `VT.mutInf_nonneg`). -/
theorem mutInf_nonneg {q : Θ → ℝ} (hq : IsProb q) {W : Θ → Finset Y → ℝ} (hW : IsKernel W) :
    0 ≤ mutInf q W := by
  have hpnn : ∀ L, 0 ≤ ∑ θ', q θ' * W θ' L :=
    fun L => Finset.sum_nonneg (fun θ' _ => mul_nonneg (hq.1 θ') ((hW θ').1 L))
  have hsumA : ∑ x : Θ × Finset Y, q x.1 * W x.1 x.2 = 1 := by
    rw [Fintype.sum_prod_type]
    simp only
    rw [← hq.2]
    apply Finset.sum_congr rfl; intro θ _
    rw [← Finset.mul_sum, (hW θ).2, mul_one]
  have hsumB : ∑ x : Θ × Finset Y, q x.1 * (∑ θ', q θ' * W θ' x.2) = 1 := by
    rw [Fintype.sum_prod_type]
    simp only
    simp_rw [← Finset.mul_sum]
    rw [← Finset.sum_mul, hq.2, one_mul, Finset.sum_comm]
    rw [← hq.2]
    apply Finset.sum_congr rfl; intro θ _
    rw [← Finset.mul_sum, (hW θ).2, mul_one]
  have key := gibbs (Finset.univ : Finset (Θ × Finset Y)) (fun x => q x.1 * W x.1 x.2)
    (fun x => q x.1 * ∑ θ', q θ' * W θ' x.2)
    (fun x _ => mul_nonneg (hq.1 x.1) ((hW x.1).1 x.2))
    (fun x _ => mul_nonneg (hq.1 x.1) (hpnn x.2))
    (by
      intro x _ hx
      obtain ⟨h1, h2⟩ := pos_parts (hq.1 x.1) ((hW x.1).1 x.2) hx
      refine mul_pos h1 (lt_of_lt_of_le hx ?_)
      exact Finset.single_le_sum (f := fun θ' => q θ' * W θ' x.2)
        (fun θ' _ => mul_nonneg (hq.1 θ') ((hW θ').1 x.2)) (Finset.mem_univ x.1))
    (by rw [hsumA, hsumB])
  rw [Fintype.sum_prod_type] at key
  unfold mutInf
  refine le_of_le_of_eq key ?_
  apply Finset.sum_congr rfl; intro θ _
  apply Finset.sum_congr rfl; intro L _
  simp only
  rcases (hq.1 θ).eq_or_lt with h0 | h0
  · rw [← h0]; simp
  · rw [mul_div_mul_left _ _ h0.ne']

/-- The feasible values of the program (4) defining `R_n(q, s)`. -/
def feas (f : Θ → Y → Bool) (n : ℕ) (q : Θ → ℝ) (s : ℝ) : Set ℝ :=
  {x | ∃ W, IsListChannel n W ∧ s ≤ coverage f q W ∧ x = mutInf q W}

lemma feas_bddBelow {f : Θ → Y → Bool} {q : Θ → ℝ} (hq : IsProb q) (n : ℕ) (s : ℝ) :
    BddBelow (feas f n q s) := by
  refine ⟨0, ?_⟩
  rintro x ⟨W, hW, _, rfl⟩
  exact mutInf_nonneg hq hW.1

lemma feas_nonempty {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ} (hq : IsProb q)
    (hacc : ∀ θ, ∃ y, f θ y = true) {s : ℝ} (hs1 : s ≤ 1) : (feas f n q s).Nonempty := by
  obtain ⟨W, hW, hs⟩ := Attain.feas_nonempty f n q s hq hacc hs1
  exact ⟨_, W, hW, hs, rfl⟩

/-- Every feasible channel bounds `R_n` from above. -/
lemma Rn_le_mutInf {f : Θ → Y → Bool} {q : Θ → ℝ} (hq : IsProb q) {n : ℕ} {s : ℝ}
    {W : Θ → Finset Y → ℝ} (hW : IsListChannel n W) (hs : s ≤ coverage f q W) :
    Rn f n q s ≤ mutInf q W :=
  csInf_le (feas_bddBelow hq n s) ⟨W, hW, hs, rfl⟩

/-- `R_n(q, ·)` is nondecreasing on `(-∞, 1]`. -/
theorem Rn_mono {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ} (hq : IsProb q)
    (hacc : ∀ θ, ∃ y, f θ y = true) {s s' : ℝ} (hss' : s ≤ s') (hs'1 : s' ≤ 1) :
    Rn f n q s ≤ Rn f n q s' := by
  apply csInf_le_csInf (feas_bddBelow hq n s) (feas_nonempty hq hacc hs'1)
  rintro x ⟨W, hW, hs, rfl⟩
  exact ⟨W, hW, le_trans hss' hs, rfl⟩

theorem Rn_monotoneOn {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ} (hq : IsProb q)
    (hacc : ∀ θ, ∃ y, f θ y = true) : MonotoneOn (Rn f n q ·) (Set.Icc 0 1) :=
  fun _ _ _ hb hab => Rn_mono hq hacc hab hb.2

lemma coverage_nonneg {f : Θ → Y → Bool} {q : Θ → ℝ} (hq0 : ∀ θ, 0 ≤ q θ)
    {W : Θ → Finset Y → ℝ} (hW : IsKernel W) : 0 ≤ coverage f q W :=
  Finset.sum_nonneg fun θ _ => Finset.sum_nonneg fun L _ =>
    mul_nonneg (mul_nonneg (hq0 θ) ((hW θ).1 L)) (cov_nonneg θ L)

lemma coverage_le_one {f : Θ → Y → Bool} {q : Θ → ℝ} (hq : IsProb q)
    {W : Θ → Finset Y → ℝ} (hW : IsKernel W) : coverage f q W ≤ 1 := by
  unfold coverage
  rw [← hq.2]
  apply Finset.sum_le_sum; intro θ _
  calc ∑ L, q θ * W θ L * cov f θ L ≤ ∑ L, q θ * W θ L :=
        Finset.sum_le_sum fun L _ =>
          mul_le_of_le_one_right (mul_nonneg (hq.1 θ) ((hW θ).1 L)) (cov_le_one θ L)
    _ = q θ := by rw [← Finset.mul_sum, (hW θ).2, mul_one]

/-- The channel that always outputs the empty list. -/
noncomputable def emptyW : Θ → Finset Y → ℝ := fun _ L => if L = ∅ then 1 else 0

lemma emptyW_listChannel (n : ℕ) : IsListChannel n (emptyW (Θ := Θ) (Y := Y)) := by
  refine ⟨fun θ => ⟨fun L => ?_, ?_⟩, fun θ L hL => ?_⟩
  · unfold emptyW; split_ifs <;> norm_num
  · unfold emptyW; simp
  · unfold emptyW at hL
    split_ifs at hL with h
    · rw [h]; simp
    · exact absurd rfl hL

lemma mutInf_emptyW {q : Θ → ℝ} (hq : IsProb q) : mutInf q (emptyW (Θ := Θ) (Y := Y)) = 0 := by
  unfold mutInf
  apply Finset.sum_eq_zero; intro θ _
  apply Finset.sum_eq_zero; intro L _
  unfold emptyW
  by_cases h : L = ∅
  · subst h; simp [hq.2, lg_one]
  · simp [h]

/-- `R_n(q, 0) = 0`. -/
theorem Rn_zero {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ} (hq : IsProb q) : Rn f n q 0 = 0 := by
  have hc : (0 : ℝ) ≤ coverage f q (emptyW (Θ := Θ) (Y := Y)) :=
    coverage_nonneg hq.1 (emptyW_listChannel n).1
  apply le_antisymm
  · have := Rn_le_mutInf hq (emptyW_listChannel n) hc
    rwa [mutInf_emptyW hq] at this
  · show 0 ≤ sInf (feas f n q 0)
    refine le_csInf ⟨_, emptyW, emptyW_listChannel n, hc, rfl⟩ ?_
    rintro x ⟨W, hW, _, rfl⟩
    exact mutInf_nonneg hq hW.1

/-! ## Step 2: convexity of `R_n(q, ·)` -/

/-- The log-sum inequality for two terms (copy of `VT.CallsS.log_sum_two`). -/
lemma log_sum_two {a₁ a₂ b₁ b₂ : ℝ} (ha₁ : 0 ≤ a₁) (ha₂ : 0 ≤ a₂) (hb₁ : 0 ≤ b₁) (hb₂ : 0 ≤ b₂)
    (h₁ : 0 < a₁ → 0 < b₁) (h₂ : 0 < a₂ → 0 < b₂) :
    (a₁ + a₂) * lg ((a₁ + a₂) / (b₁ + b₂)) ≤ a₁ * lg (a₁ / b₁) + a₂ * lg (a₂ / b₂) := by
  have := log_sum_le_lg (univ : Finset Bool) (fun i => if i then a₁ else a₂)
    (fun i => if i then b₁ else b₂) (fun i _ => by cases i <;> simp [ha₁, ha₂])
    (fun i _ => by cases i <;> simp [hb₁, hb₂])
    (fun i _ hi => by
      cases i
      · simp only [Bool.false_eq_true, ite_false] at hi ⊢; exact h₂ hi
      · simp only [ite_true] at hi ⊢; exact h₁ hi)
  simpa [Fintype.sum_bool] using this

/-- `k u lg (k u / (k v)) = k (u lg (u / v))`. -/
lemma mul_lg_cancel (k u v : ℝ) : k * u * lg (k * u / (k * v)) = k * (u * lg (u / v)) := by
  by_cases hk : k = 0
  · simp [hk]
  · rw [mul_div_mul_left _ _ hk]
    ring

/-- One term of the convexity inequality. -/
lemma term_convex {a q w w' m m' : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) (hq : 0 ≤ q) (hw : 0 ≤ w)
    (hw' : 0 ≤ w') (hm : q * w ≤ m) (hm' : q * w' ≤ m') :
    q * (a * w + (1 - a) * w') * lg ((a * w + (1 - a) * w') / (a * m + (1 - a) * m')) ≤
      a * (q * w * lg (w / m)) + (1 - a) * (q * w' * lg (w' / m')) := by
  have hb : 0 ≤ 1 - a := by linarith
  have hm0 : 0 ≤ m := le_trans (mul_nonneg hq hw) hm
  have hm0' : 0 ≤ m' := le_trans (mul_nonneg hq hw') hm'
  have h := log_sum_two (a₁ := a * q * w) (a₂ := (1 - a) * q * w') (b₁ := a * q * m)
    (b₂ := (1 - a) * q * m') (by positivity) (by positivity) (by positivity) (by positivity)
    (fun h => by
      have h1 : 0 < a * q := lt_of_le_of_ne (by positivity)
        (fun h0 => by rw [← h0, zero_mul] at h; exact lt_irrefl _ h)
      have h2 : 0 < w := lt_of_le_of_ne hw (fun h0 => by rw [← h0, mul_zero] at h; exact lt_irrefl _ h)
      have h3 : 0 < q := lt_of_le_of_ne hq
        (fun h0 => by rw [← h0, mul_zero] at h1; exact lt_irrefl _ h1)
      exact mul_pos h1 (lt_of_lt_of_le (mul_pos h3 h2) hm))
    (fun h => by
      have h1 : 0 < (1 - a) * q := lt_of_le_of_ne (by positivity)
        (fun h0 => by rw [← h0, zero_mul] at h; exact lt_irrefl _ h)
      have h2 : 0 < w' := lt_of_le_of_ne hw'
        (fun h0 => by rw [← h0, mul_zero] at h; exact lt_irrefl _ h)
      have h3 : 0 < q := lt_of_le_of_ne hq
        (fun h0 => by rw [← h0, mul_zero] at h1; exact lt_irrefl _ h1)
      exact mul_pos h1 (lt_of_lt_of_le (mul_pos h3 h2) hm'))
  rw [mul_lg_cancel, mul_lg_cancel] at h
  have e1 : a * q * w + (1 - a) * q * w' = q * (a * w + (1 - a) * w') := by ring
  have e2 : a * q * m + (1 - a) * q * m' = q * (a * m + (1 - a) * m') := by ring
  rw [e1, e2, mul_lg_cancel] at h
  have e3 : a * (q * w * lg (w / m)) = a * q * (w * lg (w / m)) := by ring
  have e4 : (1 - a) * (q * w' * lg (w' / m')) = (1 - a) * q * (w' * lg (w' / m')) := by ring
  rw [e3, e4]
  linarith

/-- **Convexity of mutual information in the channel** (copy of `VT.CallsS.mutInf_convex`). -/
theorem mutInf_convex {q : Θ → ℝ} (hq : ∀ θ, 0 ≤ q θ) {W W' : Θ → Finset Y → ℝ}
    (hW : ∀ θ L, 0 ≤ W θ L) (hW' : ∀ θ L, 0 ≤ W' θ L) {a : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) :
    mutInf q (fun θ L => a * W θ L + (1 - a) * W' θ L) ≤
      a * mutInf q W + (1 - a) * mutInf q W' := by
  unfold mutInf
  rw [mul_sum, mul_sum, ← sum_add_distrib]
  apply sum_le_sum
  intro θ _
  rw [mul_sum, mul_sum, ← sum_add_distrib]
  apply sum_le_sum
  intro L _
  have hmarg : ∑ θ', q θ' * (a * W θ' L + (1 - a) * W' θ' L) =
      a * ∑ θ', q θ' * W θ' L + (1 - a) * ∑ θ', q θ' * W' θ' L := by
    rw [mul_sum, mul_sum, ← sum_add_distrib]
    exact sum_congr rfl fun θ' _ => by ring
  rw [hmarg]
  exact term_convex ha0 ha1 (hq θ) (hW θ L) (hW' θ L)
    (single_le_sum (f := fun θ' => q θ' * W θ' L) (fun θ' _ => mul_nonneg (hq θ') (hW θ' L))
      (mem_univ θ))
    (single_le_sum (f := fun θ' => q θ' * W' θ' L) (fun θ' _ => mul_nonneg (hq θ') (hW' θ' L))
      (mem_univ θ))

/-- Coverage is linear along mixtures of channels. -/
lemma coverage_mix (f : Θ → Y → Bool) (q : Θ → ℝ) (W W' : Θ → Finset Y → ℝ) (a : ℝ) :
    coverage f q (fun θ L => a * W θ L + (1 - a) * W' θ L) =
      a * coverage f q W + (1 - a) * coverage f q W' := by
  unfold coverage
  rw [mul_sum, mul_sum, ← sum_add_distrib]
  refine sum_congr rfl fun θ _ => ?_
  rw [mul_sum, mul_sum, ← sum_add_distrib]
  exact sum_congr rfl fun L _ => by ring

/-- A mixture of two list channels is a list channel. -/
lemma mix_listChannel {n : ℕ} {W W' : Θ → Finset Y → ℝ} (hW : IsListChannel n W)
    (hW' : IsListChannel n W') {a : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) :
    IsListChannel n (fun θ L => a * W θ L + (1 - a) * W' θ L) := by
  have hb : 0 ≤ 1 - a := by linarith
  refine ⟨fun θ => ⟨fun L => ?_, ?_⟩, fun θ L h => ?_⟩
  · have := (hW.1 θ).1 L
    have := (hW'.1 θ).1 L
    dsimp only
    positivity
  · dsimp only
    rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum, (hW.1 θ).2, (hW'.1 θ).2]
    ring
  · by_cases h1 : W θ L = 0
    · by_cases h2 : W' θ L = 0
      · exact absurd (by simp [h1, h2]) h
      · exact hW'.2 θ L h2
    · exact hW.2 θ L h1

/-- **Convexity of the list rate–distortion function** on `[0, 1]`. -/
theorem Rn_convexOn {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ} (hq : IsProb q)
    (hacc : ∀ θ, ∃ y, f θ y = true) : ConvexOn ℝ (Set.Icc 0 1) (Rn f n q ·) := by
  refine ⟨convex_Icc 0 1, ?_⟩
  intro x hx y hy a b ha hb hab
  obtain ⟨W, hW, hWc, hWm⟩ := Rn_attained f n q hq hacc x hx.2
  obtain ⟨W', hW', hW'c, hW'm⟩ := Rn_attained f n q hq hacc y hy.2
  have hb' : b = 1 - a := by linarith
  subst hb'
  have ha1 : a ≤ 1 := by linarith
  simp only [smul_eq_mul]
  calc Rn f n q (a * x + (1 - a) * y)
      ≤ mutInf q (fun θ L => a * W θ L + (1 - a) * W' θ L) := by
        apply Rn_le_mutInf hq (mix_listChannel hW hW' ha ha1)
        rw [coverage_mix]
        exact add_le_add (mul_le_mul_of_nonneg_left hWc ha) (mul_le_mul_of_nonneg_left hW'c hb)
    _ ≤ a * mutInf q W + (1 - a) * mutInf q W' :=
        mutInf_convex hq.1 (fun θ L => (hW.1 θ).1 L) (fun θ L => (hW'.1 θ).1 L) ha ha1
    _ = a * Rn f n q x + (1 - a) * Rn f n q y := by rw [hWm, hW'm]

end Basics

/-! ## Step 3: supporting lines -/

/-- A convex nondecreasing function on `[0, 1]` has, at every `s ∈ [0, 1)`, a supporting line of
nonnegative slope: `g s + b (t - s) ≤ g t` for all `t ∈ [0, 1]`. -/
theorem exists_support {g : ℝ → ℝ} (hconv : ConvexOn ℝ (Set.Icc 0 1) g)
    (hmono : MonotoneOn g (Set.Icc 0 1)) {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s < 1) :
    ∃ b : ℝ, 0 ≤ b ∧ ∀ t ∈ Set.Icc (0 : ℝ) 1, g s + b * (t - s) ≤ g t := by
  set S : Set ℝ := (fun t => (g t - g s) / (t - s)) '' Set.Ioc s 1 with hS
  have hsI : s ∈ Set.Icc (0 : ℝ) 1 := ⟨hs0, hs1.le⟩
  have hne : S.Nonempty := ⟨_, 1, ⟨hs1, le_rfl⟩, rfl⟩
  have hlow : ∀ x ∈ S, 0 ≤ x := by
    rintro x ⟨t, ⟨hst, ht1⟩, rfl⟩
    have htI : t ∈ Set.Icc (0 : ℝ) 1 := ⟨by linarith, ht1⟩
    exact div_nonneg (sub_nonneg.2 (hmono hsI htI hst.le)) (sub_nonneg.2 hst.le)
  refine ⟨sInf S, le_csInf hne hlow, ?_⟩
  intro t ht
  rcases lt_trichotomy t s with hts | hts | hts
  · have hleft : (g s - g t) / (s - t) ≤ sInf S := by
      apply le_csInf hne
      rintro x ⟨u, ⟨hsu, hu1⟩, rfl⟩
      exact hconv.slope_mono_adjacent ht ⟨by linarith, hu1⟩ hts hsu
    rw [div_le_iff₀ (sub_pos.2 hts)] at hleft
    linarith
  · rw [hts]; simp
  · have hle : sInf S ≤ (g t - g s) / (t - s) := csInf_le ⟨0, hlow⟩ ⟨t, ⟨hts, ht.2⟩, rfl⟩
    rw [le_div_iff₀ (sub_pos.2 hts)] at hle
    linarith

section Gibbs

variable {Θ Y : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y]

/-! ## Step 4: the Gibbs channel -/

/-- The partition function `Z_θ(μ) = ∑_L μ_L e^{β c_{θL}}`. -/
noncomputable def gibbsZ (f : Θ → Y → Bool) (β : ℝ) (μ : Finset Y → ℝ) (θ : Θ) : ℝ :=
  ∑ L, μ L * Real.exp (β * cov f θ L)

/-- The Gibbs channel `W_β(L | θ) = μ_L e^{β c_{θL}} / Z_θ(μ)`. -/
noncomputable def gibbsW (f : Θ → Y → Bool) (β : ℝ) (μ : Finset Y → ℝ) (θ : Θ) (L : Finset Y) :
    ℝ :=
  μ L * Real.exp (β * cov f θ L) / gibbsZ f β μ θ

variable {f : Θ → Y → Bool} {μ : Finset Y → ℝ}

lemma gibbsZ_pos (hμ0 : ∀ L, 0 ≤ μ L) (hμ1 : ∑ L, μ L = 1) (β : ℝ) (θ : Θ) :
    0 < gibbsZ f β μ θ := by
  obtain ⟨L, hL⟩ : ∃ L, 0 < μ L := by
    by_contra h
    push Not at h
    have : ∑ L, μ L ≤ 0 := Finset.sum_nonpos (fun L _ => h L)
    linarith
  unfold gibbsZ
  exact Finset.sum_pos' (fun L _ => mul_nonneg (hμ0 L) (Real.exp_pos _).le)
    ⟨L, Finset.mem_univ L, mul_pos hL (Real.exp_pos _)⟩

lemma gibbsW_nonneg (hμ0 : ∀ L, 0 ≤ μ L) (hμ1 : ∑ L, μ L = 1) (β : ℝ) (θ : Θ) (L : Finset Y) :
    0 ≤ gibbsW f β μ θ L :=
  div_nonneg (mul_nonneg (hμ0 L) (Real.exp_pos _).le) (gibbsZ_pos hμ0 hμ1 β θ).le

lemma gibbsW_sum (hμ0 : ∀ L, 0 ≤ μ L) (hμ1 : ∑ L, μ L = 1) (β : ℝ) (θ : Θ) :
    ∑ L, gibbsW f β μ θ L = 1 := by
  unfold gibbsW
  rw [← Finset.sum_div]
  exact div_self (gibbsZ_pos hμ0 hμ1 β θ).ne'

lemma gibbsW_eq_zero {β : ℝ} {L : Finset Y} (h : μ L = 0) (θ : Θ) : gibbsW f β μ θ L = 0 := by
  unfold gibbsW; rw [h]; ring

/-- The Gibbs channel of an admissible `μ` is a list channel. -/
theorem gibbsW_listChannel {n : ℕ} (hμ0 : ∀ L, 0 ≤ μ L) (hμ1 : ∑ L, μ L = 1)
    (hμn : ∀ L, μ L ≠ 0 → L.card ≤ n + 1) (β : ℝ) : IsListChannel n (gibbsW f β μ) :=
  ⟨fun θ => ⟨gibbsW_nonneg hμ0 hμ1 β θ, gibbsW_sum hμ0 hμ1 β θ⟩,
    fun θ L h => hμn L (fun h0 => h (gibbsW_eq_zero h0 θ))⟩

/-- **The Gibbs-channel inequality.** For a probability vector `μ` on lists and any `β`, the Gibbs
channel `W_β(L|θ) = μ_L e^{β c_{θL}} / Z_θ(μ)` satisfies
`(ln 2) I(Θ; L) ≤ β E c - ∑_θ q_θ ln Z_θ(μ)`.
(Indeed `(ln 2) I = ∑_θ q_θ D(W_θ ‖ μ) - D(qW ‖ μ)` in nats and
`∑_θ q_θ D(W_θ ‖ μ) = β E c - ∑_θ q_θ ln Z_θ`.) -/
theorem gibbs_channel_le {q : Θ → ℝ} (hq : IsProb q) (hμ0 : ∀ L, 0 ≤ μ L) (hμ1 : ∑ L, μ L = 1)
    (β : ℝ) :
    Real.log 2 * mutInf q (gibbsW f β μ) ≤
      β * coverage f q (gibbsW f β μ) -
        ∑ θ, q θ * Real.log (∑ L, μ L * Real.exp (β * cov f θ L)) := by
  have hZ : ∀ θ, 0 < gibbsZ f β μ θ := gibbsZ_pos hμ0 hμ1 β
  have hW0 : ∀ θ L, 0 ≤ gibbsW f β μ θ L := gibbsW_nonneg hμ0 hμ1 β
  have hWrow : ∀ θ, ∑ L, gibbsW f β μ θ L = 1 := gibbsW_sum hμ0 hμ1 β
  have hWμ : ∀ θ L, gibbsW f β μ θ L ≠ 0 → 0 < μ L := by
    intro θ L h
    rcases (hμ0 L).eq_or_lt with h0 | h0
    · exact absurd (gibbsW_eq_zero h0.symm θ) h
    · exact h0
  have hp0 : ∀ L, 0 ≤ ∑ θ, q θ * gibbsW f β μ θ L :=
    fun L => Finset.sum_nonneg (fun θ _ => mul_nonneg (hq.1 θ) (hW0 θ L))
  have hpsum : ∑ L, ∑ θ, q θ * gibbsW f β μ θ L = 1 := by
    rw [Finset.sum_comm, ← hq.2]
    apply Finset.sum_congr rfl; intro θ _
    rw [← Finset.mul_sum, hWrow θ, mul_one]
  -- the termwise identity
  have key : ∀ θ L, q θ * gibbsW f β μ θ L *
      Real.log (gibbsW f β μ θ L / ∑ θ', q θ' * gibbsW f β μ θ' L) =
      q θ * gibbsW f β μ θ L * (β * cov f θ L - Real.log (gibbsZ f β μ θ)) -
        q θ * gibbsW f β μ θ L * Real.log ((∑ θ', q θ' * gibbsW f β μ θ' L) / μ L) := by
    intro θ L
    by_cases h : q θ * gibbsW f β μ θ L = 0
    · rw [h]; ring
    · obtain ⟨hqθ, hWθ⟩ := pos_parts (hq.1 θ) (hW0 θ L)
        (lt_of_le_of_ne (mul_nonneg (hq.1 θ) (hW0 θ L)) (Ne.symm h))
      have hμL := hWμ θ L hWθ.ne'
      have hpL : 0 < ∑ θ', q θ' * gibbsW f β μ θ' L := lt_of_lt_of_le (mul_pos hqθ hWθ)
        (Finset.single_le_sum (f := fun θ' => q θ' * gibbsW f β μ θ' L)
          (fun θ' _ => mul_nonneg (hq.1 θ') (hW0 θ' L)) (Finset.mem_univ θ))
      have hWL : Real.log (gibbsW f β μ θ L) =
          Real.log (μ L) + β * cov f θ L - Real.log (gibbsZ f β μ θ) := by
        unfold gibbsW
        rw [Real.log_div (mul_pos hμL (Real.exp_pos _)).ne' (hZ θ).ne',
          Real.log_mul hμL.ne' (Real.exp_pos _).ne', Real.log_exp]
      rw [Real.log_div hWθ.ne' hpL.ne', Real.log_div hpL.ne' hμL.ne', hWL]
      ring
  have hlog2 : Real.log 2 * mutInf q (gibbsW f β μ) = ∑ θ, ∑ L, q θ * gibbsW f β μ θ L *
      Real.log (gibbsW f β μ θ L / ∑ θ', q θ' * gibbsW f β μ θ' L) := by
    unfold mutInf lg
    rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro θ _
    rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro L _
    have := log_two_pos'.ne'
    field_simp
  have hA : ∑ θ, ∑ L, q θ * gibbsW f β μ θ L * (β * cov f θ L - Real.log (gibbsZ f β μ θ)) =
      β * coverage f q (gibbsW f β μ) - ∑ θ, q θ * Real.log (gibbsZ f β μ θ) := by
    unfold coverage
    rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl; intro θ _
    rw [Finset.mul_sum]
    have : q θ * Real.log (gibbsZ f β μ θ) =
        ∑ L, q θ * gibbsW f β μ θ L * Real.log (gibbsZ f β μ θ) := by
      rw [← Finset.sum_mul, ← Finset.mul_sum, hWrow θ, mul_one]
    rw [this, ← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl; intro L _; ring
  have hB : ∑ θ, ∑ L, q θ * gibbsW f β μ θ L *
      Real.log ((∑ θ', q θ' * gibbsW f β μ θ' L) / μ L) =
      ∑ L, (∑ θ, q θ * gibbsW f β μ θ L) *
        Real.log ((∑ θ', q θ' * gibbsW f β μ θ' L) / μ L) := by
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl; intro L _
    rw [Finset.sum_mul]
  have hC : 0 ≤ ∑ L, (∑ θ, q θ * gibbsW f β μ θ L) *
      Real.log ((∑ θ', q θ' * gibbsW f β μ θ' L) / μ L) := by
    have h := log_sum_le Finset.univ (fun L => ∑ θ, q θ * gibbsW f β μ θ L) μ
      (fun L _ => hp0 L) (fun L _ => hμ0 L) (by
        intro L _ hpL
        rcases (hμ0 L).eq_or_lt with h0 | h0
        · exfalso
          have : ∑ θ, q θ * gibbsW f β μ θ L = 0 :=
            Finset.sum_eq_zero (fun θ _ => by rw [gibbsW_eq_zero h0.symm θ, mul_zero])
          linarith
        · exact h0)
    rw [hpsum, hμ1, div_one, Real.log_one, mul_zero] at h
    exact h
  rw [hlog2, Finset.sum_congr rfl (fun θ _ => Finset.sum_congr rfl (fun L _ => key θ L))]
  simp only [Finset.sum_sub_distrib]
  rw [hA, hB]
  have e : ∑ θ, q θ * Real.log (gibbsZ f β μ θ) =
      ∑ θ, q θ * Real.log (∑ L, μ L * Real.exp (β * cov f θ L)) := rfl
  rw [← e]
  linarith

end Gibbs

/-! ## Step 5: the dual bound -/

section Dual

variable {Θ Y : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y]

/-- The dual bound for `0 ≤ s < 1`, with no slack: a supporting line of `R_n(q, ·)` at `s` has a
slope `b ≥ 0`, and `β = (ln 2) b` works. -/
theorem gibbs_dual_lt {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ} (hq : IsProb q)
    (hacc : ∀ θ, ∃ y, f θ y = true) {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s < 1) :
    ∃ β : ℝ, 0 ≤ β ∧ ∀ μ : Finset Y → ℝ, (∀ L, 0 ≤ μ L) → ∑ L, μ L = 1 →
      (∀ L, μ L ≠ 0 → L.card ≤ n + 1) →
      Real.log 2 * Rn f n q s ≤
        β * s - ∑ θ, q θ * Real.log (∑ L, μ L * Real.exp (β * cov f θ L)) := by
  obtain ⟨b, hb, hsupp⟩ := exists_support (Rn_convexOn (n := n) hq hacc)
    (Rn_monotoneOn (n := n) hq hacc) hs0 hs1
  have hl := log_two_pos'
  refine ⟨Real.log 2 * b, mul_nonneg hl.le hb, ?_⟩
  intro μ hμ0 hμ1 hμn
  have hW := gibbsW_listChannel (f := f) hμ0 hμ1 hμn (Real.log 2 * b)
  have ht : coverage f q (gibbsW f (Real.log 2 * b) μ) ∈ Set.Icc (0 : ℝ) 1 :=
    ⟨coverage_nonneg hq.1 hW.1, coverage_le_one hq hW.1⟩
  have h1 := mul_le_mul_of_nonneg_left (hsupp _ ht) hl.le
  have h2 := mul_le_mul_of_nonneg_left (Rn_le_mutInf (f := f) hq hW le_rfl) hl.le
  have h3 := gibbs_channel_le (f := f) hq hμ0 hμ1 (Real.log 2 * b)
  linarith

/-- The dual bound at `s = 1`, from the zero-error optimum `μ*` and its first-order condition:
with `a* = a(μ*) > 0` and `C = ∑_θ q_θ / a*_θ`, every admissible `μ` has
`β - F_β(μ) ≥ (ln 2) R_n(q, 1) - C e^{-β}`. -/
theorem gibbs_dual_one {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ} (hq : IsProb q)
    (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) {ε : ℝ} (hε : 0 < ε) :
    ∃ β : ℝ, 0 ≤ β ∧ ∀ μ : Finset Y → ℝ, (∀ L, 0 ≤ μ L) → ∑ L, μ L = 1 →
      (∀ L, μ L ≠ 0 → L.card ≤ n + 1) →
      Real.log 2 * Rn f n q 1 - ε ≤
        β * 1 - ∑ θ, q θ * Real.log (∑ L, μ L * Real.exp (β * cov f θ L)) := by
  obtain ⟨m, hmadm, hmpos, hmin, hfoc⟩ := Zero.exists_opt (n := n) hq hfull hacc
  have hR1 := Zero.Rn_one_eq hq hfull hmadm hmpos hmin
  generalize Zero.covVec f m = a at hmpos hfoc hR1
  have hl := log_two_pos'
  -- `(ln 2) R_n(q, 1) = - ∑_θ q_θ ln a*_θ`
  have hRl : Real.log 2 * Rn f n q 1 = - ∑ θ, q θ * Real.log (a θ) := by
    rw [hR1]
    unfold Zero.zeroObj lg
    rw [Finset.mul_sum, ← Finset.sum_neg_distrib]
    apply Finset.sum_congr rfl; intro θ _
    rw [one_div, Real.log_inv]
    field_simp
  set C := ∑ θ, q θ / a θ with hC
  have hC0 : 0 ≤ C := Finset.sum_nonneg (fun θ _ => div_nonneg (hq.1 θ) (hmpos θ).le)
  set E := C / ε + 1 with hE
  have hE1 : 1 ≤ E := by
    have : 0 ≤ C / ε := div_nonneg hC0 hε.le
    linarith
  have hEpos : 0 < E := by linarith
  have hCE : C / E ≤ ε := by
    rw [div_le_iff₀ hEpos, hE, mul_add, mul_one, mul_div_cancel₀ _ hε.ne']
    linarith
  refine ⟨Real.log E, Real.log_nonneg hE1, ?_⟩
  intro μ hμ0 hμ1 hμn
  have hexp : Real.exp (Real.log E) = E := Real.exp_log hEpos
  -- per-world bound `ln Z_θ ≤ β + ln a*_θ + a_θ / a*_θ + 1 / (E a*_θ) - 1`
  have hθ : ∀ θ, q θ * Real.log (∑ L, μ L * Real.exp (Real.log E * cov f θ L)) ≤
      q θ * (Real.log E + Real.log (a θ) + (∑ L, μ L * cov f θ L) / a θ +
        1 / (E * a θ) - 1) := by
    intro θ
    apply mul_le_mul_of_nonneg_left _ (hq.1 θ)
    have hb0 : 0 ≤ ∑ L, μ L * cov f θ L :=
      Finset.sum_nonneg (fun L _ => mul_nonneg (hμ0 L) (cov_nonneg θ L))
    have hZ : ∑ L, μ L * Real.exp (Real.log E * cov f θ L) =
        1 + (E - 1) * ∑ L, μ L * cov f θ L := by
      have hc : ∀ L, Real.exp (Real.log E * cov f θ L) = 1 + (E - 1) * cov f θ L := by
        intro L
        by_cases h : Covers f θ L
        · rw [cov_of_covers h, mul_one, hexp]; ring
        · rw [cov_of_not_covers h, mul_zero, Real.exp_zero]; ring
      simp_rw [hc]
      calc ∑ L, μ L * (1 + (E - 1) * cov f θ L)
          = ∑ L, μ L + (E - 1) * ∑ L, μ L * cov f θ L := by
            rw [Finset.mul_sum, ← Finset.sum_add_distrib]
            apply Finset.sum_congr rfl; intro L _; ring
        _ = 1 + (E - 1) * ∑ L, μ L * cov f θ L := by rw [hμ1]
    rw [hZ]
    have haθ := hmpos θ
    have hEa : 0 < E * a θ := mul_pos hEpos haθ
    have hZpos : 0 < 1 + (E - 1) * ∑ L, μ L * cov f θ L := by
      have : 0 ≤ (E - 1) * ∑ L, μ L * cov f θ L := mul_nonneg (by linarith) hb0
      linarith
    have h1 := Real.log_le_sub_one_of_pos (div_pos hZpos hEa)
    rw [Real.log_div hZpos.ne' hEa.ne', Real.log_mul hEpos.ne' haθ.ne'] at h1
    have h2 : (1 + (E - 1) * ∑ L, μ L * cov f θ L) / (E * a θ) ≤
        (∑ L, μ L * cov f θ L) / a θ + 1 / (E * a θ) := by
      have e : (∑ L, μ L * cov f θ L) / a θ + 1 / (E * a θ) =
          (E * ∑ L, μ L * cov f θ L + 1) / (E * a θ) := by
        field_simp
      rw [e]
      apply div_le_div_of_nonneg_right _ hEa.le
      nlinarith
    linarith
  -- first-order condition, averaged over `μ`: `∑_θ q_θ a_θ / a*_θ ≤ 1`
  have hfoc' : ∑ θ, q θ * ((∑ L, μ L * cov f θ L) / a θ) ≤ 1 := by
    have e : ∀ θ, q θ * ((∑ L, μ L * cov f θ L) / a θ) =
        ∑ L, μ L * (q θ * cov f θ L / a θ) := by
      intro θ
      rw [Finset.sum_div, Finset.mul_sum]
      apply Finset.sum_congr rfl; intro L _; ring
    rw [Finset.sum_congr rfl (fun θ _ => e θ), Finset.sum_comm, ← hμ1]
    apply Finset.sum_le_sum; intro L _
    rw [← Finset.mul_sum]
    by_cases h : μ L = 0
    · rw [h, zero_mul]
    · exact mul_le_of_le_one_right (hμ0 L) (hfoc L (hμn L h))
  have hsum := Finset.sum_le_sum (fun θ (_ : θ ∈ Finset.univ) => hθ θ)
  have hsplit : ∑ θ, q θ * (Real.log E + Real.log (a θ) + (∑ L, μ L * cov f θ L) / a θ +
        1 / (E * a θ) - 1) =
      Real.log E * ∑ θ, q θ + ∑ θ, q θ * Real.log (a θ) +
        ∑ θ, q θ * ((∑ L, μ L * cov f θ L) / a θ) + C / E - ∑ θ, q θ := by
    rw [hC, Finset.mul_sum, Finset.sum_div, ← Finset.sum_add_distrib, ← Finset.sum_add_distrib,
      ← Finset.sum_add_distrib, ← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl; intro θ _
    have := (hmpos θ).ne'
    have := hEpos.ne'
    field_simp
  rw [hsplit, hq.2] at hsum
  linarith

/-- **Csiszár's Gibbs/Lagrangian form of the list rate–distortion function** (nontrivial
direction), in nats: for every `ε > 0` there is `β ≥ 0` such that for every probability vector `μ`
on lists of at most `n + 1` responses,
`(ln 2) R_n(q, s) - ε ≤ β s - ∑_θ q_θ ln ∑_L μ_L e^{β c_{θL}}`. -/
theorem gibbs_dual {Θ Y : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y]
    (f : Θ → Y → Bool) (n : ℕ) (q : Θ → ℝ) (hq : IsProb q) (hfull : ∀ θ, 0 < q θ)
    (hacc : ∀ θ, ∃ y, f θ y = true) (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) (ε : ℝ) (hε : 0 < ε) :
    ∃ β : ℝ, 0 ≤ β ∧ ∀ μ : Finset Y → ℝ, (∀ L, 0 ≤ μ L) → ∑ L, μ L = 1 →
      (∀ L, μ L ≠ 0 → L.card ≤ n + 1) →
      Real.log 2 * Rn f n q s - ε ≤
        β * s - ∑ θ, q θ * Real.log (∑ L, μ L * Real.exp (β * cov f θ L)) := by
  rcases hs1.lt_or_eq with hlt | heq
  · obtain ⟨β, hβ, h⟩ := gibbs_dual_lt (n := n) hq hacc hs0 hlt
    exact ⟨β, hβ, fun μ h0 h1 hn => by linarith [h μ h0 h1 hn]⟩
  · subst heq
    exact gibbs_dual_one hq hfull hacc hε

end Dual

end VT.Duality


==> anc/lean/VerificationTransfer/FixedSources.lean <==
import VerificationTransfer.Benchmark

/-!
# Theorem 7: source-first suffices for fixed sources

A *source mechanism* is given by a type `C` of request labels and a reply kernel
`src tr c : Θ → Z → ℝ` for every source transcript `tr : List (C × Z)` (earlier requests and replies)
and request `c`.  The reply kernel may depend on the world and on the source transcript, but not on
verifications.  A protocol runs *against* `src` (`FixedAgainst src tr t`) if each of its call nodes
uses the kernel `src tr c` for some request `c` (which may depend on everything, including verification
replies: sources are chosen adaptively) and the current source transcript `tr`.

With exact verification, every interleaved protocol can be replaced by the *source-first* protocol
`sf d t []`: simulate `t` with every verification rejected, make its source calls, record the responses
it verifies and its final output, and verify that list afterwards (`listProto`).  The replacement
uses the same source mechanisms, has no larger verification / call / total depth, and succeeds with at
least the same probability in every world (`source_first_suffices`).

Consequently (eq. (8) of the paper) the best success probability with `Q ≤ b` and `N ≤ n` equals the
best value of `E V_n(q(·|Z_σ))` over source-only policies `σ` with `Q ≤ b` (`A_formula`); `leafVal`
computes `E V_n(q(·|Z_σ))` with unnormalised weights (`V_n` is 1-homogeneous).  The total cap
`Q + N ≤ M` is handled by `A_formula_total`, where a leaf reached after `k` calls is worth
`V_{min(n, M - k)}`.
-/

open Finset

set_option linter.unusedSectionVars false

namespace VT.Fixed

variable {Θ Y Z C : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y] [Fintype Z]

/-! ## Definitions -/

/-- `t` runs against the source mechanism `src` when the source transcript so far is `tr`: every
call node uses the reply kernel `src tr c` of some request `c`, and the transcript is extended by
`(c, z)` after the reply `z`.  Verifications and private randomness do not change the transcript. -/
def FixedAgainst (src : List (C × Z) → C → Θ → Z → ℝ) : List (C × Z) → Proto Θ Y Z → Prop
  | _, .stop _ => True
  | tr, .verify _ next => FixedAgainst src tr (next true) ∧ FixedAgainst src tr (next false)
  | tr, .call K next => ∃ c, K = src tr c ∧ ∀ z, FixedAgainst src (tr ++ [(c, z)]) (next z)
  | tr, .rand _ next => ∀ z, FixedAgainst src tr (next z)

/-- Source-first protocols: once a verification has been made, no further source calls. -/
def SourceFirst : Proto Θ Y Z → Prop
  | .stop _ => True
  | .verify _ next => (next true).CallFree ∧ (next false).CallFree
  | .call _ next => ∀ z, SourceFirst (next z)
  | .rand _ next => ∀ z, SourceFirst (next z)

/-- Source-only policies: no verifications at all. -/
def SourceOnly : Proto Θ Y Z → Prop
  | .stop _ => True
  | .verify _ _ => False
  | .call _ next => ∀ z, SourceOnly (next z)
  | .rand _ next => ∀ z, SourceOnly (next z)

/-- The largest total number of queries (calls plus verifications) on any path. -/
def tdepth : Proto Θ Y Z → ℕ
  | .stop _ => 0
  | .verify _ next => 1 + max (tdepth (next true)) (tdepth (next false))
  | .call _ next => 1 + Finset.univ.sup (fun z => tdepth (next z))
  | .rand _ next => Finset.univ.sup (fun z => tdepth (next z))

/-- The source-first replacement: simulate the protocol with every verification rejected, recording
the verified responses in `L`, and at the end verify the recorded list followed by the final output. -/
def sf (d : Y) : Proto Θ Y Z → List Y → Proto Θ Y Z
  | .stop y, L => listProto d (L ++ [y])
  | .verify y next, L => sf d (next false) (L ++ [y])
  | .call K next, L => .call K (fun z => sf d (next z) L)
  | .rand μ next, L => .rand μ (fun z => sf d (next z) L)

/-- Cut a protocol at its first verification (the remaining subtree becomes a leaf). -/
def strip (d : Y) : Proto Θ Y Z → Proto Θ Y Z
  | .stop y => .stop y
  | .verify _ _ => .stop d
  | .call K next => .call K (fun z => strip d (next z))
  | .rand μ next => .rand μ (fun z => strip d (next z))

/-- The terminal value `E V_n(q(·|Z_σ))` of a source-only policy, computed with the unnormalised joint
weights `w θ = q θ · P(history | θ)` (`V_n` is positively homogeneous). -/
noncomputable def leafVal (f : Θ → Y → Bool) (n : ℕ) : Proto Θ Y Z → (Θ → ℝ) → ℝ
  | .stop _, w => Vn f n w
  | .verify _ _, _ => 0
  | .call K next, w => ∑ z, leafVal f n (next z) (fun θ => w θ * K θ z)
  | .rand μ next, w => ∑ z, leafVal f n (next z) (fun θ => w θ * μ z)

/-- The terminal value under a total cap: `m` is the remaining total budget, so a leaf reached after
`k` calls is worth `V_{min(n, M - k)}`. -/
noncomputable def leafValT (f : Θ → Y → Bool) (n : ℕ) : ℕ → Proto Θ Y Z → (Θ → ℝ) → ℝ
  | m, .stop _, w => Vn f (min n m) w
  | _, .verify _ _, _ => 0
  | m, .call K next, w => ∑ z, leafValT f n (m - 1) (next z) (fun θ => w θ * K θ z)
  | m, .rand μ next, w => ∑ z, leafValT f n m (next z) (fun θ => w θ * μ z)

variable {f : Θ → Y → Bool}

/-! ## Generic facts -/

lemma wsum_unit {α : Type*} [Fintype α] {p a : α → ℝ} (hp : ∀ z, 0 ≤ p z) (hs : ∑ z, p z = 1)
    (ha : ∀ z, 0 ≤ a z ∧ a z ≤ 1) : 0 ≤ ∑ z, p z * a z ∧ ∑ z, p z * a z ≤ 1 := by
  constructor
  · exact Finset.sum_nonneg (fun z _ => mul_nonneg (hp z) (ha z).1)
  · calc ∑ z, p z * a z ≤ ∑ z, p z :=
          Finset.sum_le_sum (fun z _ => mul_le_of_le_one_right (hp z) (ha z).2)
      _ = 1 := hs

/-- Acceptance probabilities of well-formed protocols lie in `[0, 1]`. -/
lemma acc_mem_unit {G : Bool → Bool → ℝ} (hG : IsVerifier G) :
    ∀ (t : Proto Θ Y Z), t.WF → ∀ θ, 0 ≤ t.acc f G θ ∧ t.acc f G θ ≤ 1 := by
  intro t
  induction t with
  | stop y =>
    intro _ θ
    simp only [Proto.acc]
    split_ifs <;> norm_num
  | verify y next ih =>
    intro hwf θ
    simp only [Proto.acc]
    refine wsum_unit ((hG (f θ y)).1) (by rw [Fintype.sum_bool]; exact (hG (f θ y)).2) ?_
    intro b
    cases b
    · exact ih false hwf.2 θ
    · exact ih true hwf.1 θ
  | call K next ih =>
    intro hwf θ
    simp only [Proto.acc]
    exact wsum_unit (hwf.1 θ).1 (hwf.1 θ).2 (fun z => ih z (hwf.2 z) θ)
  | rand μ next ih =>
    intro hwf θ
    simp only [Proto.acc]
    exact wsum_unit hwf.1.1 hwf.1.2 (fun z => ih z (hwf.2 z) θ)

/-- With at most `n` verifications on every path, the stopped success probability is the acceptance
probability. -/
theorem succ_eq_acc_of_vdepth (G : Bool → Bool → ℝ) :
    ∀ (t : Proto Θ Y Z) (θ : Θ) (n : ℕ), t.vdepth ≤ n → t.succ f G θ n = t.acc f G θ := by
  intro t
  induction t with
  | stop y => intro θ n _; rfl
  | verify y next ih =>
    intro θ n h
    simp only [Proto.vdepth] at h
    cases n with
    | zero => omega
    | succ n =>
      have h' : max (next true).vdepth (next false).vdepth ≤ n := by omega
      simp only [Proto.succ, Proto.acc]
      apply Finset.sum_congr rfl
      intro b _
      cases b
      · rw [ih false θ n (le_trans (le_max_right _ _) h')]
      · rw [ih true θ n (le_trans (le_max_left _ _) h')]
  | call K next ih =>
    intro θ n h
    simp only [Proto.succ, Proto.acc]
    apply Finset.sum_congr rfl
    intro z _
    rw [ih z θ n (le_trans (Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z)) h)]
  | rand μ next ih =>
    intro θ n h
    simp only [Proto.succ, Proto.acc]
    apply Finset.sum_congr rfl
    intro z _
    rw [ih z θ n (le_trans (Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z)) h)]

lemma vdepth_le_tdepth : ∀ (t : Proto Θ Y Z), t.vdepth ≤ tdepth t := by
  intro t
  induction t with
  | stop y => exact le_refl _
  | verify y next ih =>
    simp only [Proto.vdepth, tdepth]
    exact Nat.add_le_add_left (max_le_max (ih true) (ih false)) 1
  | call K next ih =>
    simp only [Proto.vdepth, tdepth]
    refine le_trans ?_ (Nat.le_add_left _ 1)
    exact Finset.sup_le (fun z _ => le_trans (ih z) (Finset.le_sup (f := fun z => tdepth (next z)) (mem_univ z)))
  | rand μ next ih =>
    simp only [Proto.vdepth, tdepth]
    exact Finset.sup_le (fun z _ => le_trans (ih z) (Finset.le_sup (f := fun z => tdepth (next z)) (mem_univ z)))

lemma qdepth_le_tdepth : ∀ (t : Proto Θ Y Z), t.qdepth ≤ tdepth t := by
  intro t
  induction t with
  | stop y => exact le_refl _
  | verify y next ih =>
    simp only [Proto.qdepth, tdepth]
    exact le_trans (max_le_max (ih true) (ih false)) (Nat.le_add_left _ 1)
  | call K next ih =>
    simp only [Proto.qdepth, tdepth]
    exact Nat.add_le_add_left
      (Finset.sup_le (fun z _ => le_trans (ih z) (Finset.le_sup (f := fun z => tdepth (next z)) (mem_univ z)))) 1
  | rand μ next ih =>
    simp only [Proto.qdepth, tdepth]
    exact Finset.sup_le (fun z _ => le_trans (ih z) (Finset.le_sup (f := fun z => tdepth (next z)) (mem_univ z)))

/-! ## Call-free protocols -/

lemma fixed_of_callFree (src : List (C × Z) → C → Θ → Z → ℝ) :
    ∀ (t : Proto Θ Y Z), t.CallFree → ∀ tr, FixedAgainst src tr t := by
  intro t
  induction t with
  | stop y => intro _ _; trivial
  | verify y next ih => intro h tr; exact ⟨ih true h.1 tr, ih false h.2 tr⟩
  | call K next ih => intro h; exact h.elim
  | rand μ next ih => intro h tr; exact fun z => ih z (h z) tr

lemma sourceFirst_of_callFree : ∀ (t : Proto Θ Y Z), t.CallFree → SourceFirst t := by
  intro t
  induction t with
  | stop y => intro _; trivial
  | verify y next ih => intro h; exact ⟨h.1, h.2⟩
  | call K next ih => intro h; exact h.elim
  | rand μ next ih => intro h; exact fun z => ih z (h z)

lemma callFree_qdepth : ∀ (t : Proto Θ Y Z), t.CallFree → t.qdepth = 0 := by
  intro t
  induction t with
  | stop y => intro _; rfl
  | verify y next ih =>
    intro h
    simp only [Proto.qdepth, ih true h.1, ih false h.2, max_self]
  | call K next ih => intro h; exact h.elim
  | rand μ next ih =>
    intro h
    simp only [Proto.qdepth]
    exact Nat.eq_zero_of_le_zero (Finset.sup_le (fun z _ => (ih z (h z)).le))

lemma tdepth_le_vdepth_of_callFree : ∀ (t : Proto Θ Y Z), t.CallFree → tdepth t ≤ t.vdepth := by
  intro t
  induction t with
  | stop y => intro _; exact le_refl _
  | verify y next ih =>
    intro h
    simp only [Proto.vdepth, tdepth]
    exact Nat.add_le_add_left (max_le_max (ih true h.1) (ih false h.2)) 1
  | call K next ih => intro h; exact h.elim
  | rand μ next ih =>
    intro h
    simp only [Proto.vdepth, tdepth]
    exact Finset.sup_le (fun z _ => le_trans (ih z (h z))
      (Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z)))

/-- Proposition 1 for call-free protocols of verification depth at most `k`, in terms of `acc`. -/
lemma callFree_bound [Nonempty Y] (t : Proto Θ Y Z) (hwf : t.WF) (hcf : t.CallFree) (k : ℕ)
    (hv : t.vdepth ≤ k) (w : Θ → ℝ) (hw : ∀ θ, 0 ≤ w θ) :
    ∑ θ, w θ * t.acc f exactG θ ≤ Vn f k w := by
  calc ∑ θ, w θ * t.acc f exactG θ = succMass f exactG t w k := by
        unfold succMass
        apply Finset.sum_congr rfl
        intro θ _
        rw [succ_eq_acc_of_vdepth exactG t θ k hv]
    _ ≤ Vn f k w := prop1_upper t hwf hcf w hw k

/-- `listProto` accepts exactly when some entry of the list is accepted. -/
lemma listProto_acc (d : Y) (θ : Θ) (l : List Y) (hl : l ≠ []) :
    (listProto (Θ := Θ) (Z := Z) d l).acc f exactG θ = if ∃ y ∈ l, f θ y = true then 1 else 0 := by
  have : Nonempty Y := ⟨d⟩
  have hv := listProto_vdepth (Θ := Θ) (Z := Z) d l hl
  rw [← succ_eq_acc_of_vdepth exactG _ θ l.length (by omega)]
  exact listProto_succ d θ l l.length hl (by omega)

/-! ## The source-first replacement -/

lemma sf_wf (d : Y) : ∀ (t : Proto Θ Y Z) (L : List Y), t.WF → (sf d t L).WF := by
  have : Nonempty Y := ⟨d⟩
  intro t
  induction t with
  | stop y => intro L _; exact listProto_wf d _
  | verify y next ih => intro L h; exact ih false _ h.2
  | call K next ih => intro L h; exact ⟨h.1, fun z => ih z L (h.2 z)⟩
  | rand μ next ih => intro L h; exact ⟨h.1, fun z => ih z L (h.2 z)⟩

lemma sf_fixed (src : List (C × Z) → C → Θ → Z → ℝ) (d : Y) :
    ∀ (t : Proto Θ Y Z) (tr : List (C × Z)) (L : List Y),
      FixedAgainst src tr t → FixedAgainst src tr (sf d t L) := by
  have : Nonempty Y := ⟨d⟩
  intro t
  induction t with
  | stop y => intro tr L _; exact fixed_of_callFree src _ (listProto_callFree d _) tr
  | verify y next ih => intro tr L h; exact ih false tr _ h.2
  | call K next ih =>
    intro tr L h
    obtain ⟨c, hc, h⟩ := h
    exact ⟨c, hc, fun z => ih z _ L (h z)⟩
  | rand μ next ih => intro tr L h; exact fun z => ih z tr L (h z)

lemma sf_sourceFirst (d : Y) : ∀ (t : Proto Θ Y Z) (L : List Y), SourceFirst (sf d t L) := by
  have : Nonempty Y := ⟨d⟩
  intro t
  induction t with
  | stop y => intro L; exact sourceFirst_of_callFree _ (listProto_callFree d _)
  | verify y next ih => intro L; exact ih false _
  | call K next ih => intro L; exact fun z => ih z L
  | rand μ next ih => intro L; exact fun z => ih z L

lemma sf_vdepth (d : Y) : ∀ (t : Proto Θ Y Z) (L : List Y), (sf d t L).vdepth ≤ L.length + t.vdepth := by
  have : Nonempty Y := ⟨d⟩
  intro t
  induction t with
  | stop y =>
    intro L
    have := listProto_vdepth (Θ := Θ) (Z := Z) d (L ++ [y]) (by simp)
    simp only [List.length_append, List.length_singleton] at this
    simp only [sf, Proto.vdepth]
    omega
  | verify y next ih =>
    intro L
    have h1 := ih false (L ++ [y])
    have h2 := le_max_right ((next true).vdepth) ((next false).vdepth)
    simp only [List.length_append, List.length_singleton] at h1
    simp only [sf, Proto.vdepth]
    omega
  | call K next ih =>
    intro L
    simp only [sf, Proto.vdepth]
    exact Finset.sup_le (fun z _ => le_trans (ih z L)
      (Nat.add_le_add_left (Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z)) _))
  | rand μ next ih =>
    intro L
    simp only [sf, Proto.vdepth]
    exact Finset.sup_le (fun z _ => le_trans (ih z L)
      (Nat.add_le_add_left (Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z)) _))

lemma sf_qdepth (d : Y) : ∀ (t : Proto Θ Y Z) (L : List Y), (sf d t L).qdepth ≤ t.qdepth := by
  have : Nonempty Y := ⟨d⟩
  intro t
  induction t with
  | stop y =>
    intro L
    simp only [sf]
    rw [callFree_qdepth _ (listProto_callFree d _)]
    exact Nat.zero_le _
  | verify y next ih =>
    intro L
    simp only [sf, Proto.qdepth]
    exact le_trans (ih false _) (le_max_right _ _)
  | call K next ih =>
    intro L
    simp only [sf, Proto.qdepth]
    exact Nat.add_le_add_left (Finset.sup_le (fun z _ => le_trans (ih z L)
      (Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)))) 1
  | rand μ next ih =>
    intro L
    simp only [sf, Proto.qdepth]
    exact Finset.sup_le (fun z _ => le_trans (ih z L)
      (Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)))

lemma sf_tdepth (d : Y) : ∀ (t : Proto Θ Y Z) (L : List Y), tdepth (sf d t L) ≤ L.length + tdepth t := by
  have : Nonempty Y := ⟨d⟩
  intro t
  induction t with
  | stop y =>
    intro L
    have h1 := listProto_vdepth (Θ := Θ) (Z := Z) d (L ++ [y]) (by simp)
    have h2 := tdepth_le_vdepth_of_callFree _ (listProto_callFree (Θ := Θ) (Z := Z) d (L ++ [y]))
    simp only [List.length_append, List.length_singleton] at h1
    simp only [sf, tdepth]
    omega
  | verify y next ih =>
    intro L
    have h1 := ih false (L ++ [y])
    have h2 := le_max_right (tdepth (next true)) (tdepth (next false))
    simp only [List.length_append, List.length_singleton] at h1
    simp only [sf, tdepth]
    omega
  | call K next ih =>
    intro L
    simp only [sf, tdepth]
    have := Finset.sup_le (s := univ) (f := fun z => tdepth (sf d (next z) L))
      (a := L.length + univ.sup (fun z => tdepth (next z)))
      (fun z _ => le_trans (ih z L)
        (Nat.add_le_add_left (Finset.le_sup (f := fun z => tdepth (next z)) (mem_univ z)) _))
    omega
  | rand μ next ih =>
    intro L
    simp only [sf, tdepth]
    exact Finset.sup_le (fun z _ => le_trans (ih z L)
      (Nat.add_le_add_left (Finset.le_sup (f := fun z => tdepth (next z)) (mem_univ z)) _))

lemma mem_append_accepted {L : List Y} {y : Y} {θ : Θ} (hL : ¬ ∃ x ∈ L, f θ x = true)
    (hy : ¬ f θ y = true) : ¬ ∃ x ∈ L ++ [y], f θ x = true := by
  rintro ⟨x, hx, hfx⟩
  rcases List.mem_append.1 hx with hx | hx
  · exact hL ⟨x, hx, hfx⟩
  · rw [List.mem_singleton] at hx
    subst hx
    exact hy hfx

/-- The coupling invariant: if a recorded response is already accepted the replacement accepts
surely; otherwise it accepts at least as often as the original protocol. -/
lemma sf_acc (d : Y) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (L : List Y) (θ : Θ),
    (if ∃ y ∈ L, f θ y = true then 1 else t.acc f exactG θ) ≤ (sf d t L).acc f exactG θ := by
  intro t
  induction t with
  | stop y =>
    intro _ L θ
    simp only [sf]
    rw [listProto_acc d θ _ (by simp)]
    by_cases hL : ∃ x ∈ L, f θ x = true
    · have hmem : ∃ x ∈ L ++ [y], f θ x = true := by
        obtain ⟨x, hx, hfx⟩ := hL
        exact ⟨x, List.mem_append_left _ hx, hfx⟩
      rw [ite_eq_left hL, ite_eq_left hmem]
    · rw [ite_eq_right hL]
      simp only [Proto.acc]
      by_cases hy : f θ y = true
      · have hmem : ∃ x ∈ L ++ [y], f θ x = true := ⟨y, by simp, hy⟩
        rw [ite_eq_left hy, ite_eq_left hmem]
      · rw [ite_eq_right hy, ite_eq_right (mem_append_accepted hL hy)]
  | verify y next ih =>
    intro hwf L θ
    have h1 := ih false hwf.2 (L ++ [y]) θ
    simp only [sf]
    refine le_trans ?_ h1
    by_cases hL : ∃ x ∈ L, f θ x = true
    · have hmem : ∃ x ∈ L ++ [y], f θ x = true := by
        obtain ⟨x, hx, hfx⟩ := hL
        exact ⟨x, List.mem_append_left _ hx, hfx⟩
      rw [ite_eq_left hL, ite_eq_left hmem]
    · rw [ite_eq_right hL]
      simp only [Proto.acc, Fintype.sum_bool, exactG]
      by_cases hy : f θ y = true
      · have hmem : ∃ x ∈ L ++ [y], f θ x = true := ⟨y, by simp, hy⟩
        rw [ite_eq_left hmem]
        simp only [hy, ite_true, one_mul, Bool.true_eq_false, ite_false, zero_mul, add_zero]
        exact (acc_mem_unit exactG_isVerifier _ hwf.1 θ).2
      · have hf : f θ y = false := by simpa using hy
        rw [ite_eq_right (mem_append_accepted hL hy)]
        simp only [hf, Bool.false_eq_true, ite_false, zero_mul, ite_true, one_mul, zero_add, le_refl]
  | call K next ih =>
    intro hwf L θ
    simp only [sf, Proto.acc]
    have key : (if ∃ y ∈ L, f θ y = true then (1:ℝ) else ∑ z, K θ z * (next z).acc f exactG θ) =
        ∑ z, K θ z * (if ∃ y ∈ L, f θ y = true then 1 else (next z).acc f exactG θ) := by
      split_ifs
      · simp only [mul_one]; exact ((hwf.1 θ).2).symm
      · rfl
    rw [key]
    exact Finset.sum_le_sum (fun z _ => mul_le_mul_of_nonneg_left (ih z (hwf.2 z) L θ) ((hwf.1 θ).1 z))
  | rand μ next ih =>
    intro hwf L θ
    simp only [sf, Proto.acc]
    have key : (if ∃ y ∈ L, f θ y = true then (1:ℝ) else ∑ z, μ z * (next z).acc f exactG θ) =
        ∑ z, μ z * (if ∃ y ∈ L, f θ y = true then 1 else (next z).acc f exactG θ) := by
      split_ifs
      · simp only [mul_one]; exact (hwf.1.2).symm
      · rfl
    rw [key]
    exact Finset.sum_le_sum (fun z _ => mul_le_mul_of_nonneg_left (ih z (hwf.2 z) L θ) (hwf.1.1 z))

/-- **Theorem 7 (source-first suffices for fixed sources).** With exact verification, the
source-first replacement `sf d t []` of a well-formed protocol `t` running against the fixed source
mechanism `src` is well formed, runs against the same mechanism, is source-first, has no more
verifications, calls, or total queries on any path, and accepts at least as often in every world. -/
theorem source_first_suffices (src : List (C × Z) → C → Θ → Z → ℝ) (d : Y) (t : Proto Θ Y Z)
    (hwf : t.WF) (hfix : FixedAgainst src [] t) :
    (sf d t []).WF ∧ FixedAgainst src [] (sf d t []) ∧ SourceFirst (sf d t []) ∧
      (sf d t []).vdepth ≤ t.vdepth ∧ (sf d t []).qdepth ≤ t.qdepth ∧
      tdepth (sf d t []) ≤ tdepth t ∧
      ∀ θ, t.acc f exactG θ ≤ (sf d t []).acc f exactG θ := by
  refine ⟨sf_wf d t [] hwf, sf_fixed src d t [] [] hfix, sf_sourceFirst d t [], ?_, sf_qdepth d t [], ?_, ?_⟩
  · simpa using sf_vdepth d t []
  · simpa using sf_tdepth d t []
  · intro θ
    have := sf_acc (f := f) d t hwf [] θ
    simpa using this

/-- Theorem 7, averaged over any prior. -/
theorem source_first_suffices_prob (src : List (C × Z) → C → Θ → Z → ℝ) (d : Y) (t : Proto Θ Y Z)
    (hwf : t.WF) (hfix : FixedAgainst src [] t) (q : Θ → ℝ) (hq : ∀ θ, 0 ≤ q θ) :
    ∑ θ, q θ * t.acc f exactG θ ≤ ∑ θ, q θ * (sf d t []).acc f exactG θ :=
  Finset.sum_le_sum (fun θ _ => mul_le_mul_of_nonneg_left
    ((source_first_suffices (f := f) src d t hwf hfix).2.2.2.2.2.2 θ) (hq θ))

/-! ## Cutting a source-first protocol into a source-only policy -/

lemma strip_wf (d : Y) : ∀ (t : Proto Θ Y Z), t.WF → (strip d t).WF := by
  intro t
  induction t with
  | stop y => intro _; trivial
  | verify y next ih => intro _; trivial
  | call K next ih => intro h; exact ⟨h.1, fun z => ih z (h.2 z)⟩
  | rand μ next ih => intro h; exact ⟨h.1, fun z => ih z (h.2 z)⟩

lemma strip_fixed (src : List (C × Z) → C → Θ → Z → ℝ) (d : Y) :
    ∀ (t : Proto Θ Y Z) (tr : List (C × Z)), FixedAgainst src tr t → FixedAgainst src tr (strip d t) := by
  intro t
  induction t with
  | stop y => intro _ _; trivial
  | verify y next ih => intro _ _; trivial
  | call K next ih =>
    intro tr h
    obtain ⟨c, hc, h⟩ := h
    exact ⟨c, hc, fun z => ih z _ (h z)⟩
  | rand μ next ih => intro tr h; exact fun z => ih z tr (h z)

lemma strip_sourceOnly (d : Y) : ∀ (t : Proto Θ Y Z), SourceOnly (strip d t) := by
  intro t
  induction t with
  | stop y => trivial
  | verify y next ih => trivial
  | call K next ih => exact fun z => ih z
  | rand μ next ih => exact fun z => ih z

lemma strip_qdepth (d : Y) : ∀ (t : Proto Θ Y Z), (strip d t).qdepth ≤ t.qdepth := by
  intro t
  induction t with
  | stop y => exact le_refl _
  | verify y next ih => exact Nat.zero_le _
  | call K next ih =>
    simp only [strip, Proto.qdepth]
    exact Nat.add_le_add_left (Finset.sup_le (fun z _ => le_trans (ih z)
      (Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)))) 1
  | rand μ next ih =>
    simp only [strip, Proto.qdepth]
    exact Finset.sup_le (fun z _ => le_trans (ih z)
      (Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)))

/-- The value of a source-first protocol is at most the terminal value of its source part: each
call-free continuation is bounded by Proposition 1. The remaining total budget is `m`. -/
lemma strip_bound [Nonempty Y] (n : ℕ) (d : Y) : ∀ (t : Proto Θ Y Z), t.WF → SourceFirst t →
    t.vdepth ≤ n → ∀ (m : ℕ), tdepth t ≤ m → ∀ (w : Θ → ℝ), (∀ θ, 0 ≤ w θ) →
    ∑ θ, w θ * t.acc f exactG θ ≤ leafValT f n m (strip d t) w := by
  intro t
  induction t with
  | stop y =>
    intro hwf _ _ m _ w hw
    simp only [strip, leafValT]
    exact callFree_bound _ hwf trivial _ (Nat.zero_le _) w hw
  | verify y next ih =>
    intro hwf hsf hv m ht w hw
    simp only [strip, leafValT]
    have hcf : (Proto.verify y next : Proto Θ Y Z).CallFree := ⟨hsf.1, hsf.2⟩
    exact callFree_bound _ hwf hcf _ (le_min hv (le_trans (vdepth_le_tdepth _) ht)) w hw
  | call K next ih =>
    intro hwf hsf hv m ht w hw
    simp only [strip, leafValT, Proto.acc]
    rw [sum_mul_sum_comm]
    apply Finset.sum_le_sum
    intro z _
    have hvz : (next z).vdepth ≤ n :=
      le_trans (Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z)) hv
    have htz : tdepth (next z) ≤ m - 1 := by
      have := Finset.le_sup (f := fun z => tdepth (next z)) (mem_univ z)
      simp only [tdepth] at ht
      omega
    refine le_trans (le_of_eq ?_) (ih z (hwf.2 z) (hsf z) hvz (m - 1) htz _
      (fun θ => mul_nonneg (hw θ) ((hwf.1 θ).1 z)))
    apply Finset.sum_congr rfl; intro θ _; ring
  | rand μ next ih =>
    intro hwf hsf hv m ht w hw
    simp only [strip, leafValT, Proto.acc]
    rw [sum_mul_sum_comm]
    apply Finset.sum_le_sum
    intro z _
    have hvz : (next z).vdepth ≤ n :=
      le_trans (Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z)) hv
    have htz : tdepth (next z) ≤ m :=
      le_trans (Finset.le_sup (f := fun z => tdepth (next z)) (mem_univ z)) ht
    refine le_trans (le_of_eq ?_) (ih z (hwf.2 z) (hsf z) hvz m htz _
      (fun θ => mul_nonneg (hw θ) (hwf.1.1 z)))
    apply Finset.sum_congr rfl; intro θ _; ring

/-- Conversely, every source-only policy can be completed, leaf by leaf, by the list protocol of
Proposition 1 for the weights reaching that leaf; the completion runs against the same sources. -/
lemma fill_bound [Nonempty Y] (src : List (C × Z) → C → Θ → Z → ℝ) (n : ℕ) (d : Y) :
    ∀ (σ : Proto Θ Y Z), σ.WF → SourceOnly σ → ∀ (tr : List (C × Z)), FixedAgainst src tr σ →
    ∀ (m : ℕ), σ.qdepth ≤ m → ∀ (w : Θ → ℝ), (∀ θ, 0 ≤ w θ) →
    ∃ t : Proto Θ Y Z, t.WF ∧ FixedAgainst src tr t ∧ t.vdepth ≤ n ∧ t.qdepth ≤ σ.qdepth ∧
      tdepth t ≤ m ∧ leafValT f n m σ w ≤ ∑ θ, w θ * t.acc f exactG θ := by
  intro σ
  induction σ with
  | stop y =>
    intro _ _ tr _ m _ w hw
    obtain ⟨t, hwf, hcf, hv, hval⟩ := prop1_attain (f := f) (Z := Z) d w hw (min n m)
    refine ⟨t, hwf, fixed_of_callFree src t hcf tr, le_trans hv (min_le_left _ _), ?_, ?_, ?_⟩
    · rw [callFree_qdepth t hcf]; exact Nat.zero_le _
    · exact le_trans (tdepth_le_vdepth_of_callFree t hcf) (le_trans hv (min_le_right _ _))
    · simp only [leafValT]
      rw [← hval]
      apply le_of_eq
      unfold succMass
      apply Finset.sum_congr rfl; intro θ _
      rw [succ_eq_acc_of_vdepth exactG t θ _ hv]
  | verify y next ih => intro _ h; exact h.elim
  | call K next ih =>
    intro hwf hso tr hfix m hq w hw
    obtain ⟨c, hc, hfix'⟩ := hfix
    simp only [Proto.qdepth] at hq
    have hqz : ∀ z, (next z).qdepth ≤ m - 1 := by
      intro z
      have := Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)
      omega
    choose T hTwf hTfix hTv hTq hTt hTval using fun z => ih z (hwf.2 z) (hso z) _ (hfix' z) (m - 1)
      (hqz z) (fun θ => w θ * K θ z) (fun θ => mul_nonneg (hw θ) ((hwf.1 θ).1 z))
    refine ⟨.call K T, ⟨hwf.1, hTwf⟩, ⟨c, hc, hTfix⟩, ?_, ?_, ?_, ?_⟩
    · exact Finset.sup_le (fun z _ => hTv z)
    · simp only [Proto.qdepth]
      exact Nat.add_le_add_left (Finset.sup_le (fun z _ => le_trans (hTq z)
        (Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)))) 1
    · simp only [tdepth]
      have := Finset.sup_le (s := univ) (f := fun z => tdepth (T z)) (a := m - 1) (fun z _ => hTt z)
      omega
    · simp only [leafValT, Proto.acc]
      rw [sum_mul_sum_comm]
      apply Finset.sum_le_sum; intro z _
      refine le_trans (hTval z) (le_of_eq ?_)
      apply Finset.sum_congr rfl; intro θ _; ring
  | rand μ next ih =>
    intro hwf hso tr hfix m hq w hw
    simp only [Proto.qdepth] at hq
    have hqz : ∀ z, (next z).qdepth ≤ m := fun z =>
      le_trans (Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)) hq
    choose T hTwf hTfix hTv hTq hTt hTval using fun z => ih z (hwf.2 z) (hso z) _ (hfix z) m
      (hqz z) (fun θ => w θ * μ z) (fun θ => mul_nonneg (hw θ) (hwf.1.1 z))
    refine ⟨.rand μ T, ⟨hwf.1, hTwf⟩, hTfix, ?_, ?_, ?_, ?_⟩
    · exact Finset.sup_le (fun z _ => hTv z)
    · simp only [Proto.qdepth]
      exact Finset.sup_le (fun z _ => le_trans (hTq z)
        (Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)))
    · exact Finset.sup_le (fun z _ => hTt z)
    · simp only [leafValT, Proto.acc]
      rw [sum_mul_sum_comm]
      apply Finset.sum_le_sum; intro z _
      refine le_trans (hTval z) (le_of_eq ?_)
      apply Finset.sum_congr rfl; intro θ _; ring

/-! ## Terminal values with and without the total cap -/

lemma Vn_mono {k n : ℕ} (h : k ≤ n) (w : Θ → ℝ) : Vn f k w ≤ Vn f n w := by
  obtain ⟨L, hL, hLv⟩ := Vn_attained (f := f) k w
  rw [hLv]
  have hLc : L.card ≤ k + 1 := by simpa [lists] using hL
  exact le_Vn (by omega) w

lemma leafValT_le_leafVal (n : ℕ) :
    ∀ (σ : Proto Θ Y Z) (m : ℕ) (w : Θ → ℝ), leafValT f n m σ w ≤ leafVal f n σ w := by
  intro σ
  induction σ with
  | stop y => intro m w; simp only [leafValT, leafVal]; exact Vn_mono (min_le_left _ _) w
  | verify y next ih => intro m w; simp [leafValT, leafVal]
  | call K next ih =>
    intro m w; simp only [leafValT, leafVal]; exact Finset.sum_le_sum (fun z _ => ih z _ _)
  | rand μ next ih =>
    intro m w; simp only [leafValT, leafVal]; exact Finset.sum_le_sum (fun z _ => ih z _ _)

lemma leafValT_eq_leafVal (n : ℕ) :
    ∀ (σ : Proto Θ Y Z) (m : ℕ) (w : Θ → ℝ), n + σ.qdepth ≤ m → leafValT f n m σ w = leafVal f n σ w := by
  intro σ
  induction σ with
  | stop y =>
    intro m w h
    simp only [Proto.qdepth] at h
    simp only [leafValT, leafVal]
    rw [min_eq_left (by omega)]
  | verify y next ih => intro m w _; simp [leafValT, leafVal]
  | call K next ih =>
    intro m w h
    simp only [leafValT, leafVal]
    apply Finset.sum_congr rfl; intro z _
    apply ih
    have := Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)
    simp only [Proto.qdepth] at h
    omega
  | rand μ next ih =>
    intro m w h
    simp only [leafValT, leafVal]
    apply Finset.sum_congr rfl; intro z _
    apply ih
    have := Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)
    simp only [Proto.qdepth] at h
    omega

/-! ## Eq. (8): the value with `Q ≤ b`, `N ≤ n` (and optionally `Q + N ≤ M`) -/

/-- (≤) of eq. (8) under a total cap `M`: every protocol is dominated by a source-only policy. -/
theorem A_upper_total (src : List (C × Z) → C → Θ → Z → ℝ) (d : Y) (n b M : ℕ) (q : Θ → ℝ)
    (hq : ∀ θ, 0 ≤ q θ) (t : Proto Θ Y Z) (hwf : t.WF) (hfix : FixedAgainst src [] t)
    (hv : t.vdepth ≤ n) (hqd : t.qdepth ≤ b) (ht : tdepth t ≤ M) :
    ∃ σ : Proto Θ Y Z, σ.WF ∧ FixedAgainst src [] σ ∧ SourceOnly σ ∧ σ.qdepth ≤ b ∧ σ.qdepth ≤ M ∧
      ∑ θ, q θ * t.acc f exactG θ ≤ leafValT f n M σ q := by
  have : Nonempty Y := ⟨d⟩
  obtain ⟨h1, h2, h3, h4, h5, h6, h7⟩ := source_first_suffices (f := f) src d t hwf hfix
  refine ⟨strip d (sf d t []), strip_wf d _ h1, strip_fixed src d _ [] h2, strip_sourceOnly d _,
    le_trans (strip_qdepth d _) (le_trans h5 hqd),
    le_trans (strip_qdepth d _) (le_trans (qdepth_le_tdepth _) (le_trans h6 ht)), ?_⟩
  calc ∑ θ, q θ * t.acc f exactG θ ≤ ∑ θ, q θ * (sf d t []).acc f exactG θ :=
        Finset.sum_le_sum (fun θ _ => mul_le_mul_of_nonneg_left (h7 θ) (hq θ))
    _ ≤ leafValT f n M (strip d (sf d t [])) q :=
        strip_bound n d _ h1 h3 (le_trans h4 hv) M (le_trans h6 ht) q hq

/-- (≥) of eq. (8) under a total cap `M`: every source-only policy is attained. -/
theorem A_lower_total (src : List (C × Z) → C → Θ → Z → ℝ) (d : Y) (n b M : ℕ) (q : Θ → ℝ)
    (hq : ∀ θ, 0 ≤ q θ) (σ : Proto Θ Y Z) (hwf : σ.WF) (hfix : FixedAgainst src [] σ)
    (hso : SourceOnly σ) (hqd : σ.qdepth ≤ b) (hqM : σ.qdepth ≤ M) :
    ∃ t : Proto Θ Y Z, t.WF ∧ FixedAgainst src [] t ∧ t.vdepth ≤ n ∧ t.qdepth ≤ b ∧ tdepth t ≤ M ∧
      leafValT f n M σ q ≤ ∑ θ, q θ * t.acc f exactG θ := by
  have : Nonempty Y := ⟨d⟩
  obtain ⟨t, h1, h2, h3, h4, h5, h6⟩ := fill_bound (f := f) src n d σ hwf hso [] hfix M hqM q hq
  exact ⟨t, h1, h2, h3, le_trans h4 hqd, h5, h6⟩

/-- (≤) of eq. (8): every protocol with `Q ≤ b`, `N ≤ n` is dominated by a source-only policy
with `Q ≤ b`, followed by an optimal list of `n + 1` responses. -/
theorem A_upper (src : List (C × Z) → C → Θ → Z → ℝ) (d : Y) (n b : ℕ) (q : Θ → ℝ)
    (hq : ∀ θ, 0 ≤ q θ) (t : Proto Θ Y Z) (hwf : t.WF) (hfix : FixedAgainst src [] t)
    (hv : t.vdepth ≤ n) (hqd : t.qdepth ≤ b) :
    ∃ σ : Proto Θ Y Z, σ.WF ∧ FixedAgainst src [] σ ∧ SourceOnly σ ∧ σ.qdepth ≤ b ∧
      ∑ θ, q θ * t.acc f exactG θ ≤ leafVal f n σ q := by
  obtain ⟨σ, h1, h2, h3, h4, -, h6⟩ :=
    A_upper_total (f := f) src d n b (tdepth t) q hq t hwf hfix hv hqd (le_refl _)
  exact ⟨σ, h1, h2, h3, h4, le_trans h6 (leafValT_le_leafVal n σ _ q)⟩

/-- (≥) of eq. (8): every source-only policy with `Q ≤ b` is attained with `Q ≤ b`, `N ≤ n`. -/
theorem A_lower (src : List (C × Z) → C → Θ → Z → ℝ) (d : Y) (n b : ℕ) (q : Θ → ℝ)
    (hq : ∀ θ, 0 ≤ q θ) (σ : Proto Θ Y Z) (hwf : σ.WF) (hfix : FixedAgainst src [] σ)
    (hso : SourceOnly σ) (hqd : σ.qdepth ≤ b) :
    ∃ t : Proto Θ Y Z, t.WF ∧ FixedAgainst src [] t ∧ t.vdepth ≤ n ∧ t.qdepth ≤ b ∧
      leafVal f n σ q ≤ ∑ θ, q θ * t.acc f exactG θ := by
  obtain ⟨t, h1, h2, h3, h4, -, h6⟩ :=
    A_lower_total (f := f) src d n b (n + σ.qdepth) q hq σ hwf hfix hso hqd (Nat.le_add_left _ _)
  exact ⟨t, h1, h2, h3, h4, by rwa [leafValT_eq_leafVal n σ _ q (le_refl _)] at h6⟩

lemma csSup_eq_of_forall_exists_le {S T : Set ℝ} (hS : S.Nonempty) (hT : T.Nonempty)
    (hB : BddAbove S) (hST : ∀ x ∈ S, ∃ y ∈ T, x ≤ y) (hTS : ∀ y ∈ T, ∃ x ∈ S, y ≤ x) :
    sSup S = sSup T := by
  have hBT : BddAbove T := by
    obtain ⟨B, hB⟩ := hB
    refine ⟨B, fun y hy => ?_⟩
    obtain ⟨x, hx, hyx⟩ := hTS y hy
    exact le_trans hyx (hB hx)
  apply le_antisymm
  · apply csSup_le hS
    intro x hx
    obtain ⟨y, hy, hxy⟩ := hST x hx
    exact le_csSup_of_le hBT hy hxy
  · apply csSup_le hT
    intro y hy
    obtain ⟨x, hx, hyx⟩ := hTS y hy
    exact le_csSup_of_le hB hx hyx

lemma acc_sum_le (q : Θ → ℝ) (hq : ∀ θ, 0 ≤ q θ) (t : Proto Θ Y Z) (hwf : t.WF) :
    ∑ θ, q θ * t.acc f exactG θ ≤ ∑ θ, q θ :=
  Finset.sum_le_sum (fun θ _ =>
    mul_le_of_le_one_right (hq θ) (acc_mem_unit exactG_isVerifier t hwf θ).2)

/-- **Eq. (8).** With exact verification and fixed sources, the best success probability with
`Q ≤ b` and `N ≤ n` equals the best terminal value `E V_n(q(·|Z_σ))` over source-only policies with
`Q ≤ b` (both suprema over the same source mechanism). -/
theorem A_formula (src : List (C × Z) → C → Θ → Z → ℝ) (n b : ℕ) (q : Θ → ℝ)
    (hq : ∀ θ, 0 ≤ q θ) (d : Y) :
    sSup {x | ∃ t : Proto Θ Y Z, t.WF ∧ FixedAgainst src [] t ∧ t.vdepth ≤ n ∧ t.qdepth ≤ b ∧
        x = ∑ θ, q θ * t.acc f exactG θ} =
    sSup {x | ∃ σ : Proto Θ Y Z, σ.WF ∧ FixedAgainst src [] σ ∧ SourceOnly σ ∧ σ.qdepth ≤ b ∧
        x = leafVal f n σ q} := by
  apply csSup_eq_of_forall_exists_le
  · exact ⟨_, .stop d, trivial, trivial, Nat.zero_le _, Nat.zero_le _, rfl⟩
  · exact ⟨_, .stop d, trivial, trivial, trivial, Nat.zero_le _, rfl⟩
  · refine ⟨∑ θ, q θ, ?_⟩
    rintro x ⟨t, hwf, -, -, -, rfl⟩
    exact acc_sum_le q hq t hwf
  · rintro x ⟨t, hwf, hfix, hv, hqd, rfl⟩
    obtain ⟨σ, h1, h2, h3, h4, h5⟩ := A_upper (f := f) src d n b q hq t hwf hfix hv hqd
    exact ⟨_, ⟨σ, h1, h2, h3, h4, rfl⟩, h5⟩
  · rintro x ⟨σ, hwf, hfix, hso, hqd, rfl⟩
    obtain ⟨t, h1, h2, h3, h4, h5⟩ := A_lower (f := f) src d n b q hq σ hwf hfix hso hqd
    exact ⟨_, ⟨t, h1, h2, h3, h4, rfl⟩, h5⟩

/-- **Eq. (8) with a total cap** `Q + N ≤ M`: the best success probability equals the best value of
`E V_{min(n, M - Q)}(q(·|Z_σ))` over source-only policies with `Q ≤ b` and `Q ≤ M`. -/
theorem A_formula_total (src : List (C × Z) → C → Θ → Z → ℝ) (n b M : ℕ) (q : Θ → ℝ)
    (hq : ∀ θ, 0 ≤ q θ) (d : Y) :
    sSup {x | ∃ t : Proto Θ Y Z, t.WF ∧ FixedAgainst src [] t ∧ t.vdepth ≤ n ∧ t.qdepth ≤ b ∧
        tdepth t ≤ M ∧ x = ∑ θ, q θ * t.acc f exactG θ} =
    sSup {x | ∃ σ : Proto Θ Y Z, σ.WF ∧ FixedAgainst src [] σ ∧ SourceOnly σ ∧ σ.qdepth ≤ b ∧
        σ.qdepth ≤ M ∧ x = leafValT f n M σ q} := by
  apply csSup_eq_of_forall_exists_le
  · exact ⟨_, .stop d, trivial, trivial, Nat.zero_le _, Nat.zero_le _, Nat.zero_le _, rfl⟩
  · exact ⟨_, .stop d, trivial, trivial, trivial, Nat.zero_le _, Nat.zero_le _, rfl⟩
  · refine ⟨∑ θ, q θ, ?_⟩
    rintro x ⟨t, hwf, -, -, -, -, rfl⟩
    exact acc_sum_le q hq t hwf
  · rintro x ⟨t, hwf, hfix, hv, hqd, ht, rfl⟩
    obtain ⟨σ, h1, h2, h3, h4, h5, h6⟩ := A_upper_total (f := f) src d n b M q hq t hwf hfix hv hqd ht
    exact ⟨_, ⟨σ, h1, h2, h3, h4, h5, rfl⟩, h6⟩
  · rintro x ⟨σ, hwf, hfix, hso, hqd, hqM, rfl⟩
    obtain ⟨t, h1, h2, h3, h4, h5, h6⟩ := A_lower_total (f := f) src d n b M q hq σ hwf hfix hso hqd hqM
    exact ⟨_, ⟨t, h1, h2, h3, h4, h5, rfl⟩, h6⟩

end VT.Fixed


==> anc/lean/VerificationTransfer/Frontier.lean <==
import VerificationTransfer.Converse
import VerificationTransfer.Duality
import Mathlib.Analysis.Convex.SpecificFunctions.Basic
import Mathlib.Topology.Order.Compact

/-!
# Theorem 2: the information frontier

We prove Theorem 2 of the paper for exact verification (`exactG`):

* weak duality `dual_le_Rn`: `kl₊(s ‖ V_n(r)) - D(q‖r) ≤ R_n(q,s)` for every `r` with `q ≪ r`
  (from the one-call protocol and Lemma 3);
* strong duality `Rn_le_dual`, from the Csiszár–Blahut Gibbs variational form of the rate–distortion
  function (`csiszar_gibbs_dual`, proved in `VerificationTransfer.Duality` as
  `VT.Duality.gibbs_dual`; no axiom is used), the paper's bridge (App. C.2, `bridge`) and a
  binary log-moment bound (`log_moment`);
* `dual_formula` (eq. (5)), the converse under an arbitrary stopping rule `frontier_converse`, the
  hard-cap version `frontier_hardcap`, achievability by a single auxiliary observation before any
  verification `frontier_achieve`, and the infimum characterisation `frontier_inf`.

The paper's standing assumptions (`q` a full-support probability vector, every world has an
accepted response, `0 ≤ s ≤ 1`) are assumed in each statement only where the proof uses them.
-/

open Finset

set_option linter.unusedSectionVars false

namespace VT

/-- Csiszár's Gibbs/Lagrangian form of the list rate–distortion function (nontrivial direction),
now a theorem: see `VT.Duality.gibbs_dual`. -/
theorem csiszar_gibbs_dual {Θ Y : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y]
    (f : Θ → Y → Bool) (n : ℕ) (q : Θ → ℝ) (hq : IsProb q) (hfull : ∀ θ, 0 < q θ)
    (hacc : ∀ θ, ∃ y, f θ y = true) (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) (ε : ℝ) (hε : 0 < ε) :
    ∃ β : ℝ, 0 ≤ β ∧ ∀ μ : Finset Y → ℝ, (∀ L, 0 ≤ μ L) → ∑ L, μ L = 1 →
      (∀ L, μ L ≠ 0 → L.card ≤ n + 1) →
      Real.log 2 * Rn f n q s - ε ≤
        β * s - ∑ θ, q θ * Real.log (∑ L, μ L * Real.exp (β * cov f θ L)) :=
  Duality.gibbs_dual f n q hq hfull hacc s hs0 hs1 ε hε

variable {Θ Y Z : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y] [Fintype Z]

/-! ## Step 1: mutual information is nonnegative -/

/-- `I(Θ; L) ≥ 0`. -/
theorem mutInf_nonneg {q : Θ → ℝ} (hq : IsProb q) {W : Θ → Finset Y → ℝ} (hW : IsKernel W) :
    0 ≤ mutInf q W := by
  have hpnn : ∀ L, 0 ≤ ∑ θ', q θ' * W θ' L :=
    fun L => Finset.sum_nonneg (fun θ' _ => mul_nonneg (hq.1 θ') ((hW θ').1 L))
  have hsumA : ∑ x : Θ × Finset Y, q x.1 * W x.1 x.2 = 1 := by
    rw [Fintype.sum_prod_type]
    simp only
    rw [← hq.2]
    apply Finset.sum_congr rfl; intro θ _
    rw [← Finset.mul_sum, (hW θ).2, mul_one]
  have hsumB : ∑ x : Θ × Finset Y, q x.1 * (∑ θ', q θ' * W θ' x.2) = 1 := by
    rw [Fintype.sum_prod_type]
    simp only
    simp_rw [← Finset.mul_sum]
    rw [← Finset.sum_mul, hq.2, one_mul, Finset.sum_comm]
    rw [← hq.2]
    apply Finset.sum_congr rfl; intro θ _
    rw [← Finset.mul_sum, (hW θ).2, mul_one]
  have key := gibbs (Finset.univ : Finset (Θ × Finset Y)) (fun x => q x.1 * W x.1 x.2)
    (fun x => q x.1 * ∑ θ', q θ' * W θ' x.2)
    (fun x _ => mul_nonneg (hq.1 x.1) ((hW x.1).1 x.2))
    (fun x _ => mul_nonneg (hq.1 x.1) (hpnn x.2))
    (by
      intro x _ hx
      obtain ⟨h1, h2⟩ := pos_parts (hq.1 x.1) ((hW x.1).1 x.2) hx
      refine mul_pos h1 (lt_of_lt_of_le hx ?_)
      exact Finset.single_le_sum (f := fun θ' => q θ' * W θ' x.2)
        (fun θ' _ => mul_nonneg (hq.1 θ') ((hW θ').1 x.2)) (Finset.mem_univ x.1))
    (by rw [hsumA, hsumB])
  rw [Fintype.sum_prod_type] at key
  unfold mutInf
  refine le_of_le_of_eq key ?_
  apply Finset.sum_congr rfl; intro θ _
  apply Finset.sum_congr rfl; intro L _
  simp only
  rcases (hq.1 θ).eq_or_lt with h0 | h0
  · rw [← h0]; simp
  · rw [mul_div_mul_left _ _ h0.ne']

namespace Frontier

/-! ## Step 2: basic properties of `R_n` -/

/-- The feasible set of the list rate–distortion problem (4). -/
def feas (f : Θ → Y → Bool) (n : ℕ) (q : Θ → ℝ) (s : ℝ) : Set ℝ :=
  {x | ∃ W, IsListChannel n W ∧ s ≤ coverage f q W ∧ x = mutInf q W}

lemma Rn_eq_sInf (f : Θ → Y → Bool) (n : ℕ) (q : Θ → ℝ) (s : ℝ) :
    Rn f n q s = sInf (feas f n q s) := rfl

/-- An accepted response for every world. -/
noncomputable def pick {f : Θ → Y → Bool} (hacc : ∀ θ, ∃ y, f θ y = true) (θ : Θ) : Y :=
  Classical.choose (hacc θ)

lemma pick_spec {f : Θ → Y → Bool} (hacc : ∀ θ, ∃ y, f θ y = true) (θ : Θ) :
    f θ (pick hacc θ) = true :=
  Classical.choose_spec (hacc θ)

/-- The deterministic channel `θ ↦ {y_θ}` with `y_θ` accepted in `θ`. -/
noncomputable def detW {f : Θ → Y → Bool} (hacc : ∀ θ, ∃ y, f θ y = true) :
    Θ → Finset Y → ℝ :=
  fun θ L => if L = {pick hacc θ} then 1 else 0

lemma detW_listChannel {f : Θ → Y → Bool} (hacc : ∀ θ, ∃ y, f θ y = true) (n : ℕ) :
    IsListChannel n (detW hacc) := by
  refine ⟨fun θ => ⟨fun L => ?_, ?_⟩, fun θ L hL => ?_⟩
  · unfold detW; split_ifs <;> norm_num
  · unfold detW; simp
  · unfold detW at hL
    split_ifs at hL with h
    · rw [h]; simp
    · exact absurd rfl hL

lemma detW_coverage {f : Θ → Y → Bool} (hacc : ∀ θ, ∃ y, f θ y = true) (q : Θ → ℝ) :
    coverage f q (detW hacc) = ∑ θ, q θ := by
  unfold coverage
  apply Finset.sum_congr rfl; intro θ _
  rw [Finset.sum_eq_single {pick hacc θ}]
  · unfold detW
    rw [ite_eq_left rfl, cov_of_covers ⟨pick hacc θ, Finset.mem_singleton_self _, pick_spec hacc θ⟩]
    ring
  · intro L _ hL
    unfold detW
    rw [ite_eq_right hL]; ring
  · intro h; exact absurd (Finset.mem_univ _) h

lemma feas_nonempty {f : Θ → Y → Bool} {q : Θ → ℝ} (hq : IsProb q) (hacc : ∀ θ, ∃ y, f θ y = true)
    (n : ℕ) {s : ℝ} (hs1 : s ≤ 1) : (feas f n q s).Nonempty :=
  ⟨_, detW hacc, detW_listChannel hacc n, by rw [detW_coverage, hq.2]; exact hs1, rfl⟩

lemma feas_bddBelow {f : Θ → Y → Bool} {q : Θ → ℝ} (hq : IsProb q) (n : ℕ) (s : ℝ) :
    BddBelow (feas f n q s) := by
  refine ⟨0, ?_⟩
  rintro x ⟨W, hW, _, rfl⟩
  exact mutInf_nonneg hq hW.1

lemma Rn_le_mutInf {f : Θ → Y → Bool} {q : Θ → ℝ} (hq : IsProb q) {n : ℕ} {s : ℝ}
    {W : Θ → Finset Y → ℝ} (hW : IsListChannel n W) (hs : s ≤ coverage f q W) :
    Rn f n q s ≤ mutInf q W :=
  csInf_le (feas_bddBelow hq n s) ⟨W, hW, hs, rfl⟩

lemma le_Rn_of_forall {f : Θ → Y → Bool} {q : Θ → ℝ} (hq : IsProb q)
    (hacc : ∀ θ, ∃ y, f θ y = true) {n : ℕ} {s : ℝ} (hs1 : s ≤ 1) {c : ℝ}
    (h : ∀ W : Θ → Finset Y → ℝ, IsListChannel n W → s ≤ coverage f q W → c ≤ mutInf q W) : c ≤ Rn f n q s := by
  apply le_csInf (feas_nonempty hq hacc n hs1)
  rintro x ⟨W, hW, hs, rfl⟩
  exact h W hW hs

lemma Rn_nonneg {f : Θ → Y → Bool} {q : Θ → ℝ} (hq : IsProb q)
    (hacc : ∀ θ, ∃ y, f θ y = true) (n : ℕ) {s : ℝ} (hs1 : s ≤ 1) : 0 ≤ Rn f n q s :=
  le_Rn_of_forall hq hacc hs1 (fun _ hW _ => mutInf_nonneg hq hW.1)

end Frontier

open Frontier

/-- `R_n(q, ·)` is nondecreasing on `(-∞, 1]`. -/
theorem Rn_mono {f : Θ → Y → Bool} {q : Θ → ℝ} (hq : IsProb q) (hacc : ∀ θ, ∃ y, f θ y = true)
    (n : ℕ) {s s' : ℝ} (hss' : s ≤ s') (hs'1 : s' ≤ 1) : Rn f n q s ≤ Rn f n q s' := by
  apply csInf_le_csInf (feas_bddBelow hq n s) (feas_nonempty hq hacc n hs'1)
  rintro x ⟨W, hW, hs, rfl⟩
  exact ⟨W, hW, le_trans hss' hs, rfl⟩

namespace Frontier

/-! ## Step 3: with at most `n` verifications on every path, `succ = acc` -/

lemma succ_eq_acc_of_vdepth (f : Θ → Y → Bool) (G : Bool → Bool → ℝ) :
    ∀ (t : Proto Θ Y Z) (n : ℕ), t.vdepth ≤ n → ∀ θ, t.succ f G θ n = t.acc f G θ := by
  intro t
  induction t with
  | stop out => intro n _ θ; simp [Proto.succ, Proto.acc]
  | verify y next ih =>
    intro n hn θ
    simp only [Proto.vdepth] at hn
    obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
    simp only [Proto.succ, Proto.acc]
    apply Finset.sum_congr rfl; intro b _
    rw [ih b m (by cases b <;> omega) θ]
  | call K next ih =>
    intro n hn θ
    simp only [Proto.vdepth, Finset.sup_le_iff] at hn
    simp only [Proto.succ, Proto.acc]
    apply Finset.sum_congr rfl; intro z _
    rw [ih z n (hn z (Finset.mem_univ z)) θ]
  | rand μ next ih =>
    intro n hn θ
    simp only [Proto.vdepth, Finset.sup_le_iff] at hn
    simp only [Proto.succ, Proto.acc]
    apply Finset.sum_congr rfl; intro z _
    rw [ih z n (hn z (Finset.mem_univ z)) θ]

/-- Auxiliary-call-free protocols have no auxiliary information. -/
lemma baux_callFree (f : Θ → Y → Bool) (G : Bool → Bool → ℝ) :
    ∀ (t : Proto Θ Y Z), t.CallFree → ∀ w, t.baux f G w = 0 := by
  intro t
  induction t with
  | stop out => intro _ w; simp [Proto.baux]
  | verify y next ih =>
    intro h w
    simp only [Proto.baux]
    apply Finset.sum_eq_zero; intro b _
    exact ih b (by cases b; exacts [h.2, h.1]) _
  | call K next ih => intro h; exact h.elim
  | rand μ next ih =>
    intro h w
    simp only [Proto.baux]
    apply Finset.sum_eq_zero; intro z _
    exact ih z (h z) _

end Frontier

/-! ## Step 4: the one-call protocol -/

/-- One auxiliary call returning a list `L` drawn from `W θ`, then verification of the entries of `L`
in order (the last entry is output without verification). -/
noncomputable def oneCall (d : Y) (n : ℕ) (W : Θ → Finset Y → ℝ) : Proto Θ Y (Finset Y) :=
  .call W (fun L => if L.card ≤ n + 1 then listProto d L.toList else .stop d)

namespace Frontier

variable [Nonempty Y]

lemma oneCall_branch_callFree (d : Y) (n : ℕ) (L : Finset Y) :
    (if L.card ≤ n + 1 then listProto d L.toList else .stop d : Proto Θ Y (Finset Y)).CallFree := by
  split_ifs
  · exact listProto_callFree d _
  · trivial

lemma oneCall_wf (d : Y) (n : ℕ) {W : Θ → Finset Y → ℝ} (hW : IsKernel W) :
    (oneCall d n W).WF := by
  refine ⟨hW, fun L => ?_⟩
  show (if L.card ≤ n + 1 then listProto d L.toList else .stop d : Proto Θ Y (Finset Y)).WF
  split_ifs
  · exact listProto_wf d _
  · trivial

lemma oneCall_vdepth (d : Y) (n : ℕ) (W : Θ → Finset Y → ℝ) : (oneCall d n W).vdepth ≤ n := by
  simp only [oneCall, Proto.vdepth, Finset.sup_le_iff]
  intro L _
  split_ifs with h
  · by_cases hne : L.toList = []
    · rw [hne]; simp [listProto, Proto.vdepth]
    · have := listProto_vdepth (Θ := Θ) (Z := Finset Y) d L.toList hne
      simp at this
      omega
  · simp [Proto.vdepth]

lemma pred_of_prob {q : Θ → ℝ} (hq : IsProb q) (K : Θ → Z → ℝ) (z : Z) :
    pred q K z = ∑ θ, q θ * K θ z := by
  unfold pred
  rw [hq.2, ite_eq_right one_ne_zero, div_one]

lemma charge_of_prob {q : Θ → ℝ} (hq : IsProb q) (W : Θ → Finset Y → ℝ) :
    charge q W = mutInf q W := by
  unfold charge mutInf
  simp_rw [pred_of_prob hq]

lemma oneCall_baux (f : Θ → Y → Bool) (d : Y) (n : ℕ) {q : Θ → ℝ} (hq : IsProb q)
    (W : Θ → Finset Y → ℝ) : (oneCall d n W).baux f exactG q = mutInf q W := by
  simp only [oneCall, Proto.baux]
  rw [charge_of_prob hq]
  rw [Finset.sum_eq_zero (fun L _ => baux_callFree f exactG _ (oneCall_branch_callFree d n L) _)]
  ring

lemma oneCall_acc (f : Θ → Y → Bool) (d : Y) (n : ℕ) (q : Θ → ℝ) (hq0 : ∀ θ, 0 ≤ q θ)
    {W : Θ → Finset Y → ℝ} (hW : IsListChannel n W) :
    coverage f q W ≤ ∑ θ, q θ * (oneCall d n W).acc f exactG θ := by
  unfold coverage
  apply Finset.sum_le_sum; intro θ _
  simp only [oneCall, Proto.acc]
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum; intro L _
  by_cases h0 : W θ L = 0
  · rw [h0]; simp
  · have hc := hW.2 θ L h0
    rw [ite_eq_left hc]
    have hv : (listProto (Θ := Θ) (Z := Finset Y) d L.toList).vdepth ≤ n := by
      by_cases hne : L.toList = []
      · rw [hne]; simp [listProto, Proto.vdepth]
      · have := listProto_vdepth (Θ := Θ) (Z := Finset Y) d L.toList hne
        simp at this
        omega
    rw [← succ_eq_acc_of_vdepth f exactG _ n hv θ, ← mul_assoc]
    exact mul_le_mul_of_nonneg_left (listProto_succ_ge_cov d θ L n hc)
      (mul_nonneg (hq0 θ) ((hW.1 θ).1 L))

end Frontier


namespace Frontier

/-! ## Step 5: `V^G_n = V_n` for exact verification; range of `V_n` -/

lemma nonempty_of_prob {q : Θ → ℝ} (hq : IsProb q) : Nonempty Θ := by
  by_contra h
  rw [not_nonempty_iff] at h
  have := hq.2
  rw [Finset.univ_eq_empty, Finset.sum_empty] at this
  exact zero_ne_one this

lemma nonempty_Y {f : Θ → Y → Bool} {q : Θ → ℝ} (hq : IsProb q) (hacc : ∀ θ, ∃ y, f θ y = true) :
    Nonempty Y := by
  obtain ⟨θ⟩ := nonempty_of_prob hq
  obtain ⟨y, _⟩ := hacc θ
  exact ⟨y⟩

lemma Vn_pos {f : Θ → Y → Bool} (hacc : ∀ θ, ∃ y, f θ y = true) (n : ℕ) {r : Θ → ℝ}
    (hr : IsProb r) : 0 < Vn f n r := by
  obtain ⟨θ0, hθ0⟩ : ∃ θ, 0 < r θ := by
    by_contra h
    push Not at h
    have : ∑ θ, r θ ≤ 0 := Finset.sum_nonpos (fun θ _ => h θ)
    linarith [hr.2]
  refine lt_of_lt_of_le ?_ (le_Vn (L := {pick hacc θ0}) (by simp) r)
  refine lt_of_lt_of_le ?_ (Finset.single_le_sum (f := fun θ => r θ * cov f θ {pick hacc θ0})
    (fun θ _ => mul_nonneg (hr.1 θ) (cov_nonneg θ _)) (Finset.mem_univ θ0))
  rw [cov_of_covers ⟨pick hacc θ0, Finset.mem_singleton_self _, pick_spec hacc θ0⟩, mul_one]
  exact hθ0

lemma Vn_le_one (f : Θ → Y → Bool) (n : ℕ) {r : Θ → ℝ} (hr : IsProb r) : Vn f n r ≤ 1 := by
  obtain ⟨L, _, hL⟩ := Vn_attained (f := f) n r
  rw [hL, ← hr.2]
  apply Finset.sum_le_sum; intro θ _
  exact mul_le_of_le_one_right (hr.1 θ) (cov_le_one θ L)

end Frontier

/-- **Proposition 1 (value form).** With exact verification, `V^G_n(r) = V_n(r)`. -/
theorem Vg_exact_eq_Vn [Nonempty Y] (f : Θ → Y → Bool) (n : ℕ) {r : Θ → ℝ} (hr : ∀ θ, 0 ≤ r θ) :
    Vg f exactG n r = Vn f n r := by
  apply le_antisymm (Vg_exact_le_Vn n r hr)
  obtain ⟨d⟩ := (inferInstance : Nonempty Y)
  obtain ⟨t, hwf, hcf, _, hsucc⟩ := prop1_attain (Z := Unit) (f := f) d r hr n
  rw [← hsucc]
  exact succMass_le_Vg exactG_isVerifier t hwf hcf.blind r hr n

/-! ## Step 6: monotonicity of `kl₊` in its first argument -/

namespace Frontier

/-- Gibbs on two points: `kl(a ‖ V) ≥ 0`. -/
lemma klb_nonneg {a V : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) (hV0 : 0 < V) (hV1 : V < 1) :
    0 ≤ klb a V := by
  have h := gibbs (Finset.univ : Finset Bool) (fun b => if b then a else 1 - a)
    (fun b => if b then V else 1 - V)
    (by intro b _; cases b <;> simp <;> linarith)
    (by intro b _; cases b <;> simp <;> linarith)
    (by intro b _ _; cases b <;> simp <;> linarith)
    (by rw [Fintype.sum_bool, Fintype.sum_bool]; simp)
  rw [Fintype.sum_bool] at h
  simp only [ite_true, Bool.false_eq_true, ite_false] at h
  unfold klb
  linarith

/-- `a ↦ kl(a ‖ V)` is nondecreasing on `[V, 1]`. -/
lemma klb_mono_left {V a a' : ℝ} (hV0 : 0 < V) (hV1 : V < 1) (hVa : V ≤ a) (haa' : a ≤ a')
    (ha'1 : a' ≤ 1) : klb a V ≤ klb a' V := by
  have ha0 : 0 < a := lt_of_lt_of_le hV0 hVa
  rcases eq_or_lt_of_le (show a ≤ 1 from le_trans haa' ha'1) with ha1 | ha1
  · have : a' = a := by linarith
    rw [this]
  · have ha'0 : 0 < a' := lt_of_lt_of_le ha0 haa'
    have h1V : 0 < 1 - V := by linarith
    have h1a : 0 < 1 - a := by linarith
    have h1 : a' * lg (a' / V) = a' * lg (a' / a) + a' * lg (a / V) := by
      rw [← mul_add, ← lg_mul (by positivity) (by positivity)]
      congr 2
      field_simp
    have h2 : (1 - a') * lg ((1 - a') / (1 - V)) =
        (1 - a') * lg ((1 - a') / (1 - a)) + (1 - a') * lg ((1 - a) / (1 - V)) := by
      rcases eq_or_lt_of_le ha'1 with h | h
      · rw [h]; ring
      · have h1a' : 0 < 1 - a' := by linarith
        rw [← mul_add, ← lg_mul (by positivity) (by positivity)]
        congr 2
        field_simp
    have hA : 0 ≤ lg (a / V) := lg_nonneg ((one_le_div hV0).2 hVa)
    have hB : lg ((1 - a) / (1 - V)) ≤ 0 := by
      have := lg_le_lg (x := (1 - a) / (1 - V)) (y := 1) (div_pos h1a h1V)
        ((div_le_one h1V).2 (by linarith))
      rwa [lg_one] at this
    have hK := klb_nonneg (a := a') (V := a) ha'0.le ha'1 ha0 ha1
    unfold klb at hK ⊢
    have : 0 ≤ (a' - a) * (lg (a / V) - lg ((1 - a) / (1 - V))) :=
      mul_nonneg (by linarith) (by linarith)
    linarith

end Frontier

/-- `kl₊(· ‖ V)` is nondecreasing. -/
theorem klp_mono_left {V s s' : ℝ} (hV0 : 0 < V) (hss' : s ≤ s') (hs'1 : s' ≤ 1) :
    klp s V ≤ klp s' V := by
  unfold klp
  by_cases h : V < s
  · have h' : V < s' := lt_of_lt_of_le h hss'
    rw [ite_eq_left h, ite_eq_left h']
    exact Frontier.klb_mono_left hV0 (lt_of_lt_of_le h (le_trans hss' hs'1)) h.le hss' hs'1
  · rw [ite_eq_right h]
    split_ifs with h'
    · exact Frontier.klb_nonneg (by linarith) hs'1 hV0 (lt_of_lt_of_le h' hs'1)
    · exact le_refl _

/-! ## Step 7: weak duality -/

namespace Frontier

lemma succMass_bounds [Nonempty Y] [Nonempty Z] (f : Θ → Y → Bool) (t : Proto Θ Y Z) (hwf : t.WF)
    {q : Θ → ℝ} (hq : IsProb q) (n : ℕ) :
    0 ≤ succMass f exactG t q n ∧ succMass f exactG t q n ≤ 1 := by
  have hd : Dominated q q := ⟨hq.1, hq.1, fun _ h => h⟩
  have hp := masses_pos f exactG exactG_isVerifier t hwf q q hd n
  have hsum := sMass_add_fMass f exactG exactG_isVerifier t hwf q n
  have he := sMass_eq_succMass f exactG t q n
  unfold succMass
  rw [← he]
  refine ⟨hp.1.1, ?_⟩
  rw [hq.2] at hsum
  linarith [hp.2.1]

end Frontier

/-- **Weak duality.** For every reference prior `r` with `q ≪ r`,
`kl₊(s ‖ V_n(r)) - D(q‖r) ≤ R_n(q, s)`. -/
theorem dual_le_Rn (f : Θ → Y → Bool) (n : ℕ) {q : Θ → ℝ} (hq : IsProb q)
    (hacc : ∀ θ, ∃ y, f θ y = true) {s : ℝ} (hs1 : s ≤ 1) {r : Θ → ℝ} (hr : IsProb r)
    (hqr : ∀ θ, 0 < q θ → 0 < r θ) :
    klp s (Vn f n r) - kl q r ≤ Rn f n q s := by
  have : Nonempty Y := nonempty_Y hq hacc
  obtain ⟨d⟩ := (inferInstance : Nonempty Y)
  apply le_Rn_of_forall hq hacc hs1
  intro W hW hs
  have hwf := oneCall_wf (Θ := Θ) d n hW.1
  have hconv := selective_converse f exactG exactG_isVerifier (oneCall d n W) hwf q r hq hr hqr n
  rw [Vg_exact_eq_Vn f n hr.1, oneCall_baux f d n hq W] at hconv
  have hS : s ≤ succMass f exactG (oneCall d n W) q n := by
    unfold succMass
    simp_rw [succ_eq_acc_of_vdepth f exactG _ n (oneCall_vdepth d n W)]
    exact le_trans hs (oneCall_acc f d n q hq.1 hW)
  have hS1 := (succMass_bounds f (oneCall d n W) hwf hq n).2
  have hmono := klp_mono_left (Vn_pos hacc n hr) hS hS1
  linarith

/-! ## Step 8: the binary log-moment bound -/

/-- `β s - ln(1 + (e^β - 1) V) ≤ (ln 2) kl₊(s ‖ V)` for `β ≥ 0`. -/
theorem log_moment {V s β : ℝ} (hV0 : 0 < V) (hs0 : 0 ≤ s) (hs1 : s ≤ 1)
    (hβ : 0 ≤ β) :
    β * s - Real.log (1 + (Real.exp β - 1) * V) ≤ Real.log 2 * klp s V := by
  unfold klp
  split_ifs with h
  · have hV1' : V < 1 := lt_of_lt_of_le h hs1
    have hs0' : 0 < s := lt_trans hV0 h
    have heb := Real.exp_pos β
    have hls := log_sum_le (Finset.univ : Finset Bool) (fun b => if b then s else 1 - s)
      (fun b => if b then V * Real.exp β else 1 - V)
      (by intro b _; cases b <;> simp <;> linarith)
      (by intro b _; cases b <;> simp <;> [linarith; positivity])
      (by intro b _ _; cases b <;> simp <;> [linarith; positivity])
    simp only [Fintype.sum_bool, ite_true, Bool.false_eq_true, ite_false] at hls
    have e1 : s + (1 - s) = 1 := by ring
    have e2 : V * Real.exp β + (1 - V) = 1 + (Real.exp β - 1) * V := by ring
    rw [e1, e2, one_mul, one_div, Real.log_inv] at hls
    have e3 : Real.log (s / (V * Real.exp β)) = Real.log (s / V) - β := by
      rw [div_mul_eq_div_div, Real.log_div (by positivity) heb.ne', Real.log_exp]
    rw [e3] at hls
    have e4 : Real.log 2 * klb s V =
        s * Real.log (s / V) + (1 - s) * Real.log ((1 - s) / (1 - V)) := by
      unfold klb lg
      have := log_two_pos'
      field_simp
    rw [e4]
    linarith
  · push Not at h
    rw [mul_zero]
    have hconv : Real.exp (β * s) ≤ 1 + (Real.exp β - 1) * s := by
      have := convexOn_exp.2 (Set.mem_univ 0) (Set.mem_univ β) (sub_nonneg.2 hs1) hs0
        (by ring : (1 - s) + s = 1)
      simp only [smul_eq_mul, mul_zero, zero_add, Real.exp_zero, mul_one] at this
      rw [mul_comm β s]
      linarith
    have hmono : 1 + (Real.exp β - 1) * s ≤ 1 + (Real.exp β - 1) * V := by
      have : 0 ≤ Real.exp β - 1 := by linarith [Real.add_one_le_exp β]
      nlinarith
    have := Real.log_le_log (Real.exp_pos _) (hconv.trans hmono)
    rw [Real.log_exp] at this
    linarith

/-! ## Step 9: the bridge (App. C.2) -/

namespace Frontier

/-- `E_{θL} = e^{β c_{θL}}`. -/
noncomputable def Ew (f : Θ → Y → Bool) (β : ℝ) (θ : Θ) (L : Finset Y) : ℝ :=
  Real.exp (β * cov f θ L)

lemma Ew_eq (f : Θ → Y → Bool) (β : ℝ) (θ : Θ) (L : Finset Y) :
    Ew f β θ L = 1 + (Real.exp β - 1) * cov f θ L := by
  unfold Ew
  by_cases h : Covers f θ L
  · rw [cov_of_covers h]; ring_nf
  · rw [cov_of_not_covers h]; simp

lemma one_le_Ew {f : Θ → Y → Bool} {β : ℝ} (hβ : 0 ≤ β) (θ : Θ) (L : Finset Y) :
    1 ≤ Ew f β θ L :=
  Real.one_le_exp (mul_nonneg hβ (cov_nonneg θ L))

/-- The admissible distributions on lists of at most `n + 1` responses. -/
def Adm (Y : Type*) [Fintype Y] [DecidableEq Y] (n : ℕ) : Set (Finset Y → ℝ) :=
  {μ | (∀ L, 0 ≤ μ L) ∧ ∑ L, μ L = 1 ∧ ∀ L, μ L ≠ 0 → L.card ≤ n + 1}

/-- `Z_θ(μ) = ∑_L μ_L e^{β c_{θL}}`. -/
noncomputable def Zf (f : Θ → Y → Bool) (β : ℝ) (μ : Finset Y → ℝ) (θ : Θ) : ℝ :=
  ∑ L, μ L * Ew f β θ L

/-- `F_β(μ) = ∑_θ q_θ ln Z_θ(μ)`. -/
noncomputable def Ff (f : Θ → Y → Bool) (β : ℝ) (q : Θ → ℝ) (μ : Finset Y → ℝ) : ℝ :=
  ∑ θ, q θ * Real.log (Zf f β μ θ)

lemma one_le_Zf {f : Θ → Y → Bool} {β : ℝ} (hβ : 0 ≤ β) {n : ℕ} {μ : Finset Y → ℝ}
    (hμ : μ ∈ Adm Y n) (θ : Θ) : 1 ≤ Zf f β μ θ := by
  unfold Zf
  calc (1 : ℝ) = ∑ L, μ L := hμ.2.1.symm
    _ ≤ ∑ L, μ L * Ew f β θ L :=
      Finset.sum_le_sum (fun L _ => le_mul_of_one_le_right (hμ.1 L) (one_le_Ew hβ θ L))

lemma Adm_isClosed (n : ℕ) : IsClosed (Adm Y n) := by
  have h1 : IsClosed {μ : Finset Y → ℝ | ∀ L, 0 ≤ μ L} := by
    rw [Set.ofPred_forall]
    exact isClosed_iInter (fun L => isClosed_le continuous_const (continuous_apply L))
  have h2 : IsClosed {μ : Finset Y → ℝ | ∑ L, μ L = 1} :=
    isClosed_eq (continuous_finsetSum _ (fun L _ => continuous_apply L)) continuous_const
  have h3 : IsClosed {μ : Finset Y → ℝ | ∀ L, μ L ≠ 0 → L.card ≤ n + 1} := by
    rw [Set.ofPred_forall]
    refine isClosed_iInter (fun L => ?_)
    by_cases h : L.card ≤ n + 1
    · simp [h]
    · have : {μ : Finset Y → ℝ | μ L ≠ 0 → L.card ≤ n + 1} = {μ | μ L = 0} := by
        ext μ; simp [h]
      rw [this]
      exact isClosed_eq (continuous_apply L) continuous_const
  exact h1.inter (h2.inter h3)

lemma Adm_isCompact (n : ℕ) : IsCompact (Adm Y n) := by
  apply IsCompact.of_isClosed_subset (isCompact_Icc (a := (0 : Finset Y → ℝ)) (b := 1))
    (Adm_isClosed n)
  intro μ hμ
  refine ⟨fun L => hμ.1 L, fun L => ?_⟩
  calc μ L ≤ ∑ L', μ L' := Finset.single_le_sum (fun L' _ => hμ.1 L') (Finset.mem_univ L)
    _ = 1 := hμ.2.1

lemma Adm_nonempty (n : ℕ) : (Adm Y n).Nonempty := by
  refine ⟨fun L => if L = ∅ then 1 else 0, fun L => ?_, ?_, fun L hL => ?_⟩
  · simp only; split_ifs <;> norm_num
  · simp
  · simp only at hL
    split_ifs at hL with h
    · rw [h]; simp
    · exact absurd rfl hL

lemma Ff_continuousOn {f : Θ → Y → Bool} {β : ℝ} (hβ : 0 ≤ β) (q : Θ → ℝ) (n : ℕ) :
    ContinuousOn (Ff f β q) (Adm Y n) := by
  unfold Ff
  apply continuousOn_finsetSum; intro θ _
  apply ContinuousOn.mul continuousOn_const
  apply ContinuousOn.log
  · unfold Zf
    exact (continuous_finsetSum _ (fun L _ => (continuous_apply L).mul continuous_const)).continuousOn
  · intro μ hμ
    exact (lt_of_lt_of_le one_pos (one_le_Zf hβ hμ θ)).ne'

lemma exists_max {f : Θ → Y → Bool} {β : ℝ} (hβ : 0 ≤ β) (q : Θ → ℝ) (n : ℕ) :
    ∃ m ∈ Adm Y n, IsMaxOn (Ff f β q) (Adm Y n) m :=
  (Adm_isCompact n).exists_isMaxOn (Adm_nonempty n) (Ff_continuousOn hβ q n)

/-- Mixing an admissible `μ` with a point mass on an admissible list stays admissible. -/
lemma mix_mem {n : ℕ} {m : Finset Y → ℝ} (hm : m ∈ Adm Y n) {L0 : Finset Y}
    (hL0 : L0.card ≤ n + 1) {ε : ℝ} (hε0 : 0 ≤ ε) (hε1 : ε ≤ 1) :
    (fun L => (1 - ε) * m L + ε * (if L = L0 then 1 else 0)) ∈ Adm Y n := by
  refine ⟨fun L => ?_, ?_, fun L hL => ?_⟩
  · have : (0 : ℝ) ≤ (if L = L0 then 1 else 0) := by split_ifs <;> norm_num
    have := hm.1 L
    have : 0 ≤ 1 - ε := by linarith
    positivity
  · rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum, hm.2.1]
    simp
  · by_contra hc
    have hmL : m L = 0 := by
      by_contra h'
      exact hc (hm.2.2 L h')
    have hLL0 : L ≠ L0 := fun e => hc (e ▸ hL0)
    simp [hmL, hLL0] at hL

lemma Zf_mix (f : Θ → Y → Bool) (β : ℝ) (m : Finset Y → ℝ) (L0 : Finset Y) (ε : ℝ) (θ : Θ) :
    Zf f β (fun L => (1 - ε) * m L + ε * (if L = L0 then 1 else 0)) θ =
      (1 - ε) * Zf f β m θ + ε * Ew f β θ L0 := by
  unfold Zf
  have : ∀ L, ((1 - ε) * m L + ε * (if L = L0 then 1 else 0)) * Ew f β θ L =
      (1 - ε) * (m L * Ew f β θ L) + ε * (if L = L0 then Ew f β θ L else 0) := by
    intro L; split_ifs <;> ring
  simp_rw [this]
  rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum, Finset.sum_ite_eq']
  simp

/-- **First-order condition** at a maximiser of `F_β` over admissible `μ`:
`∑_θ q_θ e^{β c_{θL₀}} / Z_θ(μ*) ≤ 1` for every list `L₀` of at most `n + 1` responses. -/
lemma foc {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ} (hq : IsProb q) {β : ℝ} (hβ : 0 ≤ β)
    {m : Finset Y → ℝ} (hm : m ∈ Adm Y n) (hmax : IsMaxOn (Ff f β q) (Adm Y n) m)
    {L0 : Finset Y} (hL0 : L0.card ≤ n + 1) :
    ∑ θ, q θ * Ew f β θ L0 / Zf f β m θ ≤ 1 := by
  have hZ1 : ∀ θ, 1 ≤ Zf f β m θ := fun θ => one_le_Zf hβ hm θ
  have hE1 : ∀ θ, 1 ≤ Ew f β θ L0 := fun θ => one_le_Ew hβ θ L0
  have hle : ∀ ε : ℝ, 0 < ε → ε < 1 →
      ∑ θ, q θ * (Ew f β θ L0 - Zf f β m θ) /
        ((1 - ε) * Zf f β m θ + ε * Ew f β θ L0) ≤ 0 := by
    intro ε hε0 hε1
    have hmem := mix_mem hm hL0 hε0.le hε1.le
    have hFle := hmax hmem
    simp only [Set.mem_ofPred_eq] at hFle
    have hden : ∀ θ, 0 < (1 - ε) * Zf f β m θ + ε * Ew f β θ L0 := by
      intro θ; nlinarith [hZ1 θ, hE1 θ]
    have hterm : ∀ θ, q θ * (ε * ((Ew f β θ L0 - Zf f β m θ) /
        ((1 - ε) * Zf f β m θ + ε * Ew f β θ L0))) ≤
        q θ * (Real.log ((1 - ε) * Zf f β m θ + ε * Ew f β θ L0) - Real.log (Zf f β m θ)) := by
      intro θ
      apply mul_le_mul_of_nonneg_left _ (hq.1 θ)
      have hZpos : 0 < Zf f β m θ := by linarith [hZ1 θ]
      have := Real.one_sub_inv_le_log_of_pos (div_pos (hden θ) hZpos)
      rw [Real.log_div (hden θ).ne' hZpos.ne', inv_div] at this
      have e : ε * ((Ew f β θ L0 - Zf f β m θ) / ((1 - ε) * Zf f β m θ + ε * Ew f β θ L0)) =
          1 - Zf f β m θ / ((1 - ε) * Zf f β m θ + ε * Ew f β θ L0) := by
        rw [mul_div_assoc', eq_sub_iff_add_eq, ← add_div, div_eq_one_iff_eq (hden θ).ne']
        ring
      rw [e]; exact this
    have hsum := Finset.sum_le_sum (fun θ (_ : θ ∈ Finset.univ) => hterm θ)
    have hR : ∑ θ, q θ * (Real.log ((1 - ε) * Zf f β m θ + ε * Ew f β θ L0) -
        Real.log (Zf f β m θ)) =
        Ff f β q (fun L => (1 - ε) * m L + ε * (if L = L0 then 1 else 0)) - Ff f β q m := by
      unfold Ff
      rw [← Finset.sum_sub_distrib]
      apply Finset.sum_congr rfl; intro θ _
      rw [Zf_mix]; ring
    have hL : ∑ θ, q θ * (ε * ((Ew f β θ L0 - Zf f β m θ) /
        ((1 - ε) * Zf f β m θ + ε * Ew f β θ L0))) =
        ε * ∑ θ, q θ * (Ew f β θ L0 - Zf f β m θ) /
          ((1 - ε) * Zf f β m θ + ε * Ew f β θ L0) := by
      rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro θ _; ring
    rw [hR, hL] at hsum
    by_contra hc
    push Not at hc
    have := mul_pos hε0 hc
    linarith
  have htend : Filter.Tendsto
      (fun ε : ℝ => ∑ θ, q θ * (Ew f β θ L0 - Zf f β m θ) /
        ((1 - ε) * Zf f β m θ + ε * Ew f β θ L0))
      (nhdsWithin 0 (Set.Ioi 0))
      (nhds (∑ θ, q θ * (Ew f β θ L0 - Zf f β m θ) /
        ((1 - 0) * Zf f β m θ + 0 * Ew f β θ L0))) := by
    apply Filter.Tendsto.mono_left _ nhdsWithin_le_nhds
    apply tendsto_finsetSum
    intro θ _
    have hc : ContinuousAt (fun ε : ℝ => q θ * (Ew f β θ L0 - Zf f β m θ) /
        ((1 - ε) * Zf f β m θ + ε * Ew f β θ L0)) 0 := by
      apply ContinuousAt.div continuousAt_const
      · fun_prop
      · simp only [sub_zero, one_mul, zero_mul, add_zero]
        linarith [hZ1 θ]
    exact hc
  have h0 := le_of_tendsto htend (by
    filter_upwards [Ioo_mem_nhdsGT (show (0 : ℝ) < 1 by norm_num)] with ε hε
    exact hle ε hε.1 hε.2)
  have e0 : ∑ θ, q θ * (Ew f β θ L0 - Zf f β m θ) / ((1 - 0) * Zf f β m θ + 0 * Ew f β θ L0) =
      ∑ θ, q θ * Ew f β θ L0 / Zf f β m θ - 1 := by
    simp only [sub_zero, one_mul, zero_mul, add_zero]
    rw [← hq.2, ← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl; intro θ _
    have : Zf f β m θ ≠ 0 := by linarith [hZ1 θ]
    field_simp
  rw [e0] at h0
  linarith

end Frontier

/-- **The bridge (App. C.2).** For every `β ≥ 0` there are an admissible `μ` (a maximiser of `F_β`)
and a full-support reference prior `r` with
`(ln 2) D(q‖r) + ln(1 + (e^β - 1) V_n(r)) ≤ F_β(μ)`. -/
theorem bridge (f : Θ → Y → Bool) (n : ℕ) {q : Θ → ℝ} (hq : IsProb q) (hfull : ∀ θ, 0 < q θ)
    {β : ℝ} (hβ : 0 ≤ β) :
    ∃ μ : Finset Y → ℝ, (∀ L, 0 ≤ μ L) ∧ ∑ L, μ L = 1 ∧ (∀ L, μ L ≠ 0 → L.card ≤ n + 1) ∧
      ∃ r : Θ → ℝ, IsProb r ∧ (∀ θ, 0 < r θ) ∧
        Real.log 2 * kl q r + Real.log (1 + (Real.exp β - 1) * Vn f n r) ≤
          ∑ θ, q θ * Real.log (∑ L, μ L * Real.exp (β * cov f θ L)) := by
  obtain ⟨m, hm, hmax⟩ := exists_max (f := f) hβ q n
  refine ⟨m, hm.1, hm.2.1, hm.2.2, ?_⟩
  have hZ1 : ∀ θ, 1 ≤ Zf f β m θ := fun θ => one_le_Zf hβ hm θ
  have hZpos : ∀ θ, 0 < Zf f β m θ := fun θ => lt_of_lt_of_le one_pos (hZ1 θ)
  set C0 := ∑ θ, q θ / Zf f β m θ with hC0
  obtain ⟨θ0⟩ := nonempty_of_prob hq
  have hC0pos : 0 < C0 :=
    lt_of_lt_of_le (div_pos (hfull θ0) (hZpos θ0))
      (Finset.single_le_sum (f := fun θ => q θ / Zf f β m θ)
        (fun θ _ => div_nonneg (hq.1 θ) (hZpos θ).le) (Finset.mem_univ θ0))
  set r : Θ → ℝ := fun θ => q θ / Zf f β m θ / C0 with hr
  have hrpos : ∀ θ, 0 < r θ := fun θ => div_pos (div_pos (hfull θ) (hZpos θ)) hC0pos
  have hrsum : ∑ θ, r θ = 1 := by
    simp only [hr]
    rw [← Finset.sum_div, ← hC0, div_self hC0pos.ne']
  have hrprob : IsProb r := ⟨fun θ => (hrpos θ).le, hrsum⟩
  refine ⟨r, hrprob, hrpos, ?_⟩
  -- the relative entropy term
  have hkl : Real.log 2 * kl q r = Real.log C0 + Ff f β q m := by
    unfold kl Ff lg
    rw [Finset.mul_sum]
    have : ∀ θ, Real.log 2 * (q θ * (Real.log (q θ / r θ) / Real.log 2)) =
        q θ * Real.log C0 + q θ * Real.log (Zf f β m θ) := by
      intro θ
      have hqr : q θ / r θ = C0 * Zf f β m θ := by
        simp only [hr]
        have := (hfull θ).ne'
        have := (hZpos θ).ne'
        have := hC0pos.ne'
        field_simp
      rw [hqr, Real.log_mul hC0pos.ne' (hZpos θ).ne']
      have := log_two_pos'.ne'
      field_simp
    rw [Finset.sum_congr rfl (fun θ _ => this θ), Finset.sum_add_distrib, ← Finset.sum_mul, hq.2,
      one_mul]
  -- the coverage term
  obtain ⟨L, hL, hLv⟩ := Vn_attained (f := f) n r
  have hLc : L.card ≤ n + 1 := by simpa [lists] using hL
  have hfoc := foc hq hβ hm hmax hLc
  have hcov : 1 + (Real.exp β - 1) * Vn f n r ≤ 1 / C0 := by
    have e1 : 1 + (Real.exp β - 1) * Vn f n r = ∑ θ, r θ * Ew f β θ L := by
      rw [hLv]
      simp_rw [Ew_eq]
      have : ∑ θ, r θ * (1 + (Real.exp β - 1) * cov f θ L) =
          ∑ θ, r θ + (Real.exp β - 1) * ∑ θ, r θ * cov f θ L := by
        rw [Finset.mul_sum, ← Finset.sum_add_distrib]
        apply Finset.sum_congr rfl; intro θ _; ring
      rw [this, hrsum]
    have e2 : ∑ θ, r θ * Ew f β θ L = (∑ θ, q θ * Ew f β θ L / Zf f β m θ) / C0 := by
      rw [Finset.sum_div]
      apply Finset.sum_congr rfl; intro θ _
      simp only [hr]
      ring
    rw [e1, e2]
    exact div_le_div_of_nonneg_right hfoc hC0pos.le
  have hpos : 0 < 1 + (Real.exp β - 1) * Vn f n r := by
    have : 0 ≤ Real.exp β - 1 := by linarith [Real.add_one_le_exp β]
    have : 0 ≤ Vn f n r := by
      rw [hLv]; exact Finset.sum_nonneg (fun θ _ => mul_nonneg (hrpos θ).le (cov_nonneg θ L))
    positivity
  have hlog := Real.log_le_log hpos hcov
  rw [one_div, Real.log_inv] at hlog
  have hF : Ff f β q m = ∑ θ, q θ * Real.log (∑ L, m L * Real.exp (β * cov f θ L)) := rfl
  rw [← hF]
  linarith

/-! ## Step 10: strong duality -/

/-- **Strong duality** (from the Csiszár–Blahut Gibbs form `csiszar_gibbs_dual`, the bridge and
the log-moment bound):
for every `ε > 0` there is a full-support `r` with `R_n(q,s) - ε ≤ kl₊(s ‖ V_n(r)) - D(q‖r)`. -/
theorem Rn_le_dual (f : Θ → Y → Bool) (n : ℕ) {q : Θ → ℝ} (hq : IsProb q) (hfull : ∀ θ, 0 < q θ)
    (hacc : ∀ θ, ∃ y, f θ y = true) {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s ≤ 1) {ε : ℝ} (hε : 0 < ε) :
    ∃ r : Θ → ℝ, IsProb r ∧ (∀ θ, 0 < r θ) ∧ Rn f n q s - ε ≤ klp s (Vn f n r) - kl q r := by
  have hl := log_two_pos'
  obtain ⟨β, hβ, hax⟩ :=
    csiszar_gibbs_dual f n q hq hfull hacc s hs0 hs1 (ε * Real.log 2) (mul_pos hε hl)
  obtain ⟨μ, hμ0, hμ1, hμn, r, hr, hrpos, hbr⟩ := bridge f n hq hfull hβ
  have h1 := hax μ hμ0 hμ1 hμn
  have h2 := log_moment (Vn_pos hacc n hr) hs0 hs1 hβ
  refine ⟨r, hr, hrpos, ?_⟩
  have : Real.log 2 * (Rn f n q s - ε) ≤ Real.log 2 * (klp s (Vn f n r) - kl q r) := by
    linarith
  exact le_of_mul_le_mul_left this hl

/-! ## Theorem 2 -/

/-- **Theorem 2, dual formula (5).**
`R_n(q,s) = sup_{r : q ≪ r} {kl₊(s ‖ V_n(r)) - D(q‖r)}`. -/
theorem dual_formula (f : Θ → Y → Bool) (n : ℕ) {q : Θ → ℝ} (hq : IsProb q)
    (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    Rn f n q s = sSup {x | ∃ r : Θ → ℝ, IsProb r ∧ (∀ θ, 0 < q θ → 0 < r θ) ∧
      x = klp s (Vn f n r) - kl q r} := by
  have hne : {x | ∃ r : Θ → ℝ, IsProb r ∧ (∀ θ, 0 < q θ → 0 < r θ) ∧
      x = klp s (Vn f n r) - kl q r}.Nonempty := ⟨_, q, hq, fun _ h => h, rfl⟩
  have hub : ∀ x ∈ {x | ∃ r : Θ → ℝ, IsProb r ∧ (∀ θ, 0 < q θ → 0 < r θ) ∧
      x = klp s (Vn f n r) - kl q r}, x ≤ Rn f n q s := by
    rintro x ⟨r, hr, hqr, rfl⟩
    exact dual_le_Rn f n hq hacc hs1 hr hqr
  apply le_antisymm
  · apply le_of_forall_pos_le_add
    intro ε hε
    obtain ⟨r, hr, hrpos, h⟩ := Rn_le_dual f n hq hfull hacc hs0 hs1 hε
    have : klp s (Vn f n r) - kl q r ≤ sSup {x | ∃ r : Θ → ℝ, IsProb r ∧
        (∀ θ, 0 < q θ → 0 < r θ) ∧ x = klp s (Vn f n r) - kl q r} :=
      le_csSup ⟨_, hub⟩ ⟨r, hr, fun θ _ => hrpos θ, rfl⟩
    linarith
  · exact csSup_le hne hub

/-- **Theorem 2, converse under an arbitrary stopping rule.** For every well-formed protocol (any
auxiliary alphabet `Z`, any stopping rule), `B_aux ≥ R_n(q, P(acc = 1, N ≤ n))`. -/
theorem frontier_converse {f : Θ → Y → Bool} {q : Θ → ℝ} (hq : IsProb q) (hfull : ∀ θ, 0 < q θ)
    (hacc : ∀ θ, ∃ y, f θ y = true) [Nonempty Z] (t : Proto Θ Y Z) (hwf : t.WF) (n : ℕ) :
    Rn f n q (succMass f exactG t q n) ≤ t.baux f exactG q := by
  have : Nonempty Y := nonempty_Y hq hacc
  obtain ⟨hS0, hS1⟩ := succMass_bounds f t hwf hq n
  apply le_of_forall_pos_le_add
  intro ε hε
  obtain ⟨r, hr, hrpos, h⟩ := Rn_le_dual f n hq hfull hacc hS0 hS1 hε
  have hconv := selective_converse f exactG exactG_isVerifier t hwf q r hq hr
    (fun θ _ => hrpos θ) n
  rw [Vg_exact_eq_Vn f n hr.1] at hconv
  linarith

/-- **Theorem 2, hard cap `N ≤ n`.** If at most `n` verifications are made on every path and
`P(acc = 1) ≥ s`, then `B_aux ≥ R_n(q, s)`. -/
theorem frontier_hardcap {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ} (hq : IsProb q)
    (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) [Nonempty Z] (t : Proto Θ Y Z)
    (hwf : t.WF) (hN : t.vdepth ≤ n) {s : ℝ} (hsucc : s ≤ ∑ θ, q θ * t.acc f exactG θ) :
    Rn f n q s ≤ t.baux f exactG q := by
  have : Nonempty Y := nonempty_Y hq hacc
  have hS : succMass f exactG t q n = ∑ θ, q θ * t.acc f exactG θ := by
    unfold succMass
    simp_rw [succ_eq_acc_of_vdepth f exactG t n hN]
  have hS1 := (succMass_bounds f t hwf hq n).2
  rw [hS] at hS1
  calc Rn f n q s ≤ Rn f n q (∑ θ, q θ * t.acc f exactG θ) := Rn_mono hq hacc n hsucc hS1
    _ = Rn f n q (succMass f exactG t q n) := by rw [hS]
    _ ≤ t.baux f exactG q := frontier_converse hq hfull hacc t hwf n

/-- **Theorem 2, achievability.** Every feasible list channel `W` is realised by a single auxiliary
observation (the list itself) made before any verification, with `B_aux = I(Θ; L)`. -/
theorem frontier_achieve {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ} (hq : IsProb q) (d : Y)
    (W : Θ → Finset Y → ℝ) (hW : IsListChannel n W) {s : ℝ} (hs : s ≤ coverage f q W) :
    ∃ t : Proto Θ Y (Finset Y), t.WF ∧ t.vdepth ≤ n ∧ s ≤ ∑ θ, q θ * t.acc f exactG θ ∧
      t.baux f exactG q = mutInf q W ∧ t = oneCall d n W := by
  have : Nonempty Y := ⟨d⟩
  exact ⟨oneCall d n W, oneCall_wf d n hW.1, oneCall_vdepth d n W,
    le_trans hs (oneCall_acc f d n q hq.1 hW), oneCall_baux f d n hq W, rfl⟩

/-- **Theorem 2 (information frontier).** The infimum of `B_aux` over protocols with `N ≤ n` surely
and `P(acc = 1) ≥ s` equals `R_n(q, s)`, and it is attained by one auxiliary observation before any
verification (`frontier_achieve`). The lower bound holds for every auxiliary alphabet
(`frontier_hardcap`); the infimum is stated for `Z = Finset Y`. -/
theorem frontier_inf (f : Θ → Y → Bool) (n : ℕ) {q : Θ → ℝ} (hq : IsProb q)
    (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) {s : ℝ} (hs1 : s ≤ 1) :
    Rn f n q s = sInf {x | ∃ t : Proto Θ Y (Finset Y), t.WF ∧ t.vdepth ≤ n ∧
      s ≤ ∑ θ, q θ * t.acc f exactG θ ∧ x = t.baux f exactG q} := by
  have : Nonempty Y := nonempty_Y hq hacc
  obtain ⟨d⟩ := (inferInstance : Nonempty Y)
  have hlow : ∀ x ∈ {x | ∃ t : Proto Θ Y (Finset Y), t.WF ∧ t.vdepth ≤ n ∧
      s ≤ ∑ θ, q θ * t.acc f exactG θ ∧ x = t.baux f exactG q}, Rn f n q s ≤ x := by
    rintro x ⟨t, hwf, hN, hsucc, rfl⟩
    exact frontier_hardcap hq hfull hacc t hwf hN hsucc
  have hTne : {x | ∃ t : Proto Θ Y (Finset Y), t.WF ∧ t.vdepth ≤ n ∧
      s ≤ ∑ θ, q θ * t.acc f exactG θ ∧ x = t.baux f exactG q}.Nonempty := by
    obtain ⟨x, W, hW, hs, rfl⟩ := feas_nonempty (f := f) hq hacc n hs1
    obtain ⟨t, hwf, hN, hsucc, _, _⟩ := frontier_achieve hq d W hW hs
    exact ⟨_, t, hwf, hN, hsucc, rfl⟩
  apply le_antisymm
  · exact le_csInf hTne hlow
  · rw [Rn_eq_sInf]
    apply le_csInf (feas_nonempty hq hacc n hs1)
    rintro x ⟨W, hW, hs, rfl⟩
    obtain ⟨t, hwf, hN, hsucc, hb, _⟩ := frontier_achieve hq d W hW hs
    rw [← hb]
    exact csInf_le ⟨Rn f n q s, hlow⟩ ⟨t, hwf, hN, hsucc, rfl⟩

end VT


==> anc/lean/VerificationTransfer/FrontierExamples.lean <==
import VerificationTransfer.Frontier
import VerificationTransfer.ZeroError
import VerificationTransfer.FixedSources
import VerificationTransfer.Attain
import Mathlib.Analysis.SpecialFunctions.BinaryEntropy

/-!
# Examples and complements to the information frontier (Section 2, App. C/D/F)

* `mixW`, `mixW_listChannel`, `mixW_coverage`, `mixW_mutInf_le`: a list channel obtained by merging
  an indexed family (weight `π_g`, list `lam g`, posterior `p_g`) whose marginal is the prior; its
  information is at most `∑_g π_g D(p_g ‖ q)` (log-sum inequality: merging equal lists does not
  increase mutual information).
* `transitive_attains` (App. D): if a finite group acts on worlds and responses, preserves
  acceptance and is transitive on worlds, then with the uniform prior
  `R_n(q, s) = kl₊(s ‖ V_n(q))` for every `0 ≤ s ≤ 1` (the channel outputs `g • L*` for a uniform
  `g`, with posterior uniform inside and outside `g • C*`; `orbit_count` is the counting step).
* `uniform_frontier`, `uniform_zero_error` (eq. (28)): unique answers, uniform prior, `n + 1 < M`:
  `R_n(q, s) = kl₊(s ‖ (n+1)/M)` and `R_n(q, 1) = lg (M/(n+1))` (the symmetric group case).
* `M4_example`: `M = 4`, `n = 0`, acceptance sets `{0,1,2}` and `{3}`: `R_0(q,1) = h₂(1/4)`, while
  `kl₊(1 ‖ V_0(q)) = lg (4/3) < h₂(1/4)`; the lower bound uses the non-uniform reference prior
  `r = (1/6, 1/6, 1/6, 1/2)` in weak duality.
* `example_08_dual`: `q = (0.8, 0.1, 0.1)`, `n = 1`: `r = (2/3, 1/6, 1/6)` attains eq. (5) (value
  `0.2 = R_1(q, 1)`), while `r = q` gives `lg (1/0.9) < 0.2`.
* `pNgt`, `tail_decomposition`: `P(acc = 1) ≤ P(N > n) + sup {s ∈ [0,1] : R_n(q, s) ≤ B_aux}`
  for every protocol and every `n` (uses `frontier_converse`; no project axiom).
* `fixed_source_value`, `fixed_source_sSup` (eq. (31)): with one fixed source `K`, at most one call
  and at most `n` verifications, the best accuracy is `A_n(K) = ∑_z V_n(q · K(z|·))`.
* `srcInfo` (the direct formula for `I(Θ; Z)`, equal to the one-call charge `charge q K`),
  `partition_source`, `partition_source_fin`, `reveal_erasure_source`, `channel_shape_256`,
  `channel_shape_asymptotic`: information quantity is not source usefulness.
-/

open Finset

set_option linter.unusedSectionVars false

namespace VT.FEx

variable {Θ Y : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y]

/-! ## A mixture-of-lists channel -/

/-- Merge an indexed family of lists: index `g` has weight `π g`, list `lam g` and posterior
`p g` on worlds; `W(L | θ) = ∑_{g : lam g = L} π_g p_g(θ) / q_θ`. -/
noncomputable def mixW {G : Type*} [Fintype G] (q : Θ → ℝ) (π : G → ℝ) (lam : G → Finset Y)
    (p : G → Θ → ℝ) (θ : Θ) (L : Finset Y) : ℝ :=
  ∑ g ∈ univ.filter (fun g => lam g = L), π g * p g θ / q θ

section Mix

variable {G : Type*} [Fintype G] {q : Θ → ℝ} {π : G → ℝ} {lam : G → Finset Y} {p : G → Θ → ℝ}

lemma mixW_sum_L (F : G → ℝ) :
    ∑ L : Finset Y, ∑ g ∈ univ.filter (fun g => lam g = L), F g = ∑ g, F g :=
  Finset.sum_fiberwise univ lam F

lemma mixW_isKernel (hq : ∀ θ, 0 < q θ) (hπ : ∀ g, 0 ≤ π g) (hp0 : ∀ g θ, 0 ≤ p g θ)
    (hmarg : ∀ θ, ∑ g, π g * p g θ = q θ) : IsKernel (mixW q π lam p) := by
  intro θ
  refine ⟨fun L => sum_nonneg fun g _ => div_nonneg (mul_nonneg (hπ g) (hp0 g θ)) (hq θ).le, ?_⟩
  unfold mixW
  rw [mixW_sum_L (fun g => π g * p g θ / q θ), ← sum_div, hmarg θ, div_self (hq θ).ne']

lemma mixW_listChannel (n : ℕ) (hq : ∀ θ, 0 < q θ) (hπ : ∀ g, 0 ≤ π g)
    (hp0 : ∀ g θ, 0 ≤ p g θ) (hmarg : ∀ θ, ∑ g, π g * p g θ = q θ)
    (hcard : ∀ g, (lam g).card ≤ n + 1) : IsListChannel n (mixW q π lam p) := by
  refine ⟨mixW_isKernel hq hπ hp0 hmarg, fun θ L hL => ?_⟩
  unfold mixW at hL
  obtain ⟨g, hg, _⟩ := exists_ne_zero_of_sum_ne_zero hL
  rw [mem_filter] at hg
  rw [← hg.2]
  exact hcard g

lemma mixW_coverage (f : Θ → Y → Bool) (hq : ∀ θ, 0 < q θ) :
    coverage f q (mixW q π lam p) = ∑ g, π g * ∑ θ, p g θ * cov f θ (lam g) := by
  unfold coverage mixW
  have h1 : ∀ θ L, q θ * (∑ g ∈ univ.filter (fun g => lam g = L), π g * p g θ / q θ) *
      cov f θ L = ∑ g ∈ univ.filter (fun g => lam g = L), π g * p g θ * cov f θ (lam g) := by
    intro θ L
    rw [mul_sum, sum_mul]
    apply sum_congr rfl
    intro g hg
    rw [(mem_filter.1 hg).2]
    field_simp [(hq θ).ne']
  simp_rw [h1]
  rw [sum_congr rfl fun θ _ => mixW_sum_L (lam := lam) (fun g => π g * p g θ * cov f θ (lam g))]
  rw [sum_comm]
  apply sum_congr rfl
  intro g _
  rw [mul_sum]
  apply sum_congr rfl
  intro θ _
  ring

/-- The merged channel has at most the information of the indexed one (log-sum inequality). -/
lemma mixW_mutInf_le (hq : ∀ θ, 0 < q θ) (hπ : ∀ g, 0 ≤ π g) (hp0 : ∀ g θ, 0 ≤ p g θ)
    (hp1 : ∀ g, ∑ θ, p g θ = 1) :
    mutInf q (mixW q π lam p) ≤ ∑ g, π g * ∑ θ, p g θ * lg (p g θ / q θ) := by
  unfold mutInf
  -- the output marginal
  have hm : ∀ L : Finset Y, ∑ θ', q θ' * mixW q π lam p θ' L =
      ∑ g ∈ univ.filter (fun g => lam g = L), π g := by
    intro L
    unfold mixW
    have : ∀ θ', q θ' * ∑ g ∈ univ.filter (fun g => lam g = L), π g * p g θ' / q θ' =
        ∑ g ∈ univ.filter (fun g => lam g = L), π g * p g θ' := by
      intro θ'
      rw [mul_sum]
      apply sum_congr rfl
      intro g _
      field_simp [(hq θ').ne']
    simp_rw [this]
    rw [sum_comm]
    apply sum_congr rfl
    intro g _
    rw [← mul_sum, hp1 g, mul_one]
  have key : ∀ θ L, q θ * mixW q π lam p θ L *
      lg (mixW q π lam p θ L / ∑ θ', q θ' * mixW q π lam p θ' L) ≤
      ∑ g ∈ univ.filter (fun g => lam g = L), π g * (p g θ * lg (p g θ / q θ)) := by
    intro θ L
    rw [hm L]
    set s := univ.filter (fun g => lam g = L)
    have hA : q θ * mixW q π lam p θ L = ∑ g ∈ s, π g * p g θ := by
      unfold mixW
      rw [mul_sum]
      apply sum_congr rfl
      intro g _
      field_simp [(hq θ).ne']
    have hB : ∑ g ∈ s, π g * q θ = q θ * ∑ g ∈ s, π g := by
      rw [mul_sum]; apply sum_congr rfl; intro g _; ring
    have hW : mixW q π lam p θ L = (∑ g ∈ s, π g * p g θ) / q θ := by
      rw [← hA]; field_simp [(hq θ).ne']
    have hls := log_sum_le_lg s (fun g => π g * p g θ) (fun g => π g * q θ)
      (fun g _ => mul_nonneg (hπ g) (hp0 g θ)) (fun g _ => mul_nonneg (hπ g) (hq θ).le)
      (fun g _ hpos => by
        have h1 : 0 < π g := by
          rcases (hπ g).eq_or_lt with h | h
          · rw [← h, zero_mul] at hpos; exact absurd hpos (lt_irrefl 0)
          · exact h
        exact mul_pos h1 (hq θ))
    rw [hB] at hls
    have hlhs : q θ * mixW q π lam p θ L * lg (mixW q π lam p θ L / ∑ g ∈ s, π g) =
        (∑ g ∈ s, π g * p g θ) * lg ((∑ g ∈ s, π g * p g θ) / (q θ * ∑ g ∈ s, π g)) := by
      rw [hA, hW, div_div, mul_comm (q θ)]
    rw [hlhs]
    refine le_trans hls (le_of_eq ?_)
    apply sum_congr rfl
    intro g _
    rcases (hπ g).eq_or_lt with h | h
    · rw [← h]; ring
    · rw [mul_div_mul_left _ _ h.ne']; ring
  calc ∑ θ, ∑ L, q θ * mixW q π lam p θ L *
        lg (mixW q π lam p θ L / ∑ θ', q θ' * mixW q π lam p θ' L)
      ≤ ∑ θ, ∑ L : Finset Y, ∑ g ∈ univ.filter (fun g => lam g = L),
          π g * (p g θ * lg (p g θ / q θ)) :=
        sum_le_sum fun θ _ => sum_le_sum fun L _ => key θ L
    _ = ∑ g, π g * ∑ θ, p g θ * lg (p g θ / q θ) := by
        rw [sum_congr rfl fun θ _ =>
          mixW_sum_L (lam := lam) (fun g => π g * (p g θ * lg (p g θ / q θ)))]
        rw [sum_comm]
        apply sum_congr rfl
        intro g _
        rw [mul_sum]

end Mix

/-! ## Helpers -/

lemma cov_eq_zero_or_one (f : Θ → Y → Bool) (θ : Θ) (L : Finset Y) :
    cov f θ L = 0 ∨ cov f θ L = 1 := by
  by_cases h : Covers f θ L
  · exact Or.inr (cov_of_covers h)
  · exact Or.inl (cov_of_not_covers h)

lemma kl_self (q : Θ → ℝ) : kl q q = 0 := by
  unfold kl
  apply sum_eq_zero
  intro θ _
  by_cases h : q θ = 0
  · simp [h]
  · rw [div_self h, lg_one, mul_zero]

lemma unif_isProb [Nonempty Θ] : IsProb (fun _ : Θ => 1 / (Fintype.card Θ : ℝ)) := by
  have hN : (0 : ℝ) < Fintype.card Θ := by exact_mod_cast Fintype.card_pos
  refine ⟨fun _ => by positivity, ?_⟩
  rw [sum_const, card_univ, nsmul_eq_mul]
  field_simp

/-- A single list output with probability one carries no information. -/
lemma Rn_le_zero_of_list {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ} (hq : IsProb q)
    (hqpos : ∀ θ, 0 < q θ) {L : Finset Y} (hL : L.card ≤ n + 1) {s : ℝ}
    (hs : s ≤ ∑ θ, q θ * cov f θ L) : Rn f n q s ≤ 0 := by
  have hmarg : ∀ θ, ∑ _u : Unit, (1 : ℝ) * q θ = q θ := by simp
  have hW := mixW_listChannel (lam := fun _ : Unit => L) (π := fun _ => 1) (p := fun _ => q) n
    hqpos (fun _ => zero_le_one) (fun _ θ => hq.1 θ) hmarg (fun _ => hL)
  refine le_trans (Frontier.Rn_le_mutInf hq hW ?_) ?_
  · rw [mixW_coverage f hqpos]; simpa using hs
  · refine le_trans (mixW_mutInf_le hqpos (fun _ => zero_le_one) (fun _ θ => hq.1 θ)
      (fun _ => hq.2)) (le_of_eq ?_)
    simp only [sum_const, card_univ, Fintype.card_unit, one_smul, one_mul]
    exact kl_self q

/-! ## Transitive symmetry: `r = q` is optimal in eq. (5) -/

section Transitive

variable {Γ : Type*} [Group Γ] [Fintype Γ] [MulAction Γ Θ] [MulAction Γ Y]

lemma cov_image_smul {f : Θ → Y → Bool} (hinv : ∀ (g : Γ) (θ : Θ) (y : Y), f (g • θ) (g • y) = f θ y)
    (g : Γ) (θ : Θ) (L : Finset Y) :
    cov f θ (L.image (fun y => g • y)) = cov f (g⁻¹ • θ) L := by
  have key : Covers f θ (L.image (fun y => g • y)) ↔ Covers f (g⁻¹ • θ) L := by
    constructor
    · rintro ⟨y', hy', hf⟩
      obtain ⟨y, hy, rfl⟩ := mem_image.1 hy'
      refine ⟨y, hy, ?_⟩
      have h := hinv g⁻¹ θ (g • y)
      rw [inv_smul_smul] at h
      rw [h]; exact hf
    · rintro ⟨y, hy, hf⟩
      refine ⟨g • y, mem_image_of_mem _ hy, ?_⟩
      have h := hinv g (g⁻¹ • θ) y
      rw [smul_inv_smul] at h
      rw [h]; exact hf
  by_cases h : Covers f θ (L.image (fun y => g • y))
  · rw [cov_of_covers h, cov_of_covers (key.1 h)]
  · rw [cov_of_not_covers h, cov_of_not_covers (fun h' => h (key.2 h'))]

lemma sum_smul_inv (g : Γ) (F : Θ → ℝ) : ∑ θ, F (g⁻¹ • θ) = ∑ θ, F θ :=
  Fintype.sum_equiv (MulAction.toPerm g⁻¹) _ _ (fun _ => rfl)

/-- Orbit counting: with a transitive action, every world lies in the translate `g • C` for exactly
`|Γ| |C| / |Θ|` group elements `g`. -/
lemma orbit_count [MulAction.IsPretransitive Γ Θ] (F : Θ → ℝ) (θ : Θ) :
    (Fintype.card Θ : ℝ) * ∑ g : Γ, F (g⁻¹ • θ) = Fintype.card Γ * ∑ θ', F θ' := by
  have hinvar : ∀ (k : Γ) (θ : Θ), ∑ g : Γ, F (g⁻¹ • (k • θ)) = ∑ g : Γ, F (g⁻¹ • θ) := by
    intro k θ
    refine (Fintype.sum_equiv (Equiv.mulLeft k) (fun g' => F ((k * g')⁻¹ • (k • θ))) _
      (fun _ => rfl)).symm.trans ?_
    apply sum_congr rfl
    intro g _
    rw [mul_inv_rev, mul_smul, inv_smul_smul]
  have hconst : ∀ θ', ∑ g : Γ, F (g⁻¹ • θ') = ∑ g : Γ, F (g⁻¹ • θ) := by
    intro θ'
    obtain ⟨k, rfl⟩ := MulAction.exists_smul_eq Γ θ θ'
    exact hinvar k θ
  have htot : ∑ θ', ∑ g : Γ, F (g⁻¹ • θ') = Fintype.card Γ * ∑ θ', F θ' := by
    rw [sum_comm]
    simp_rw [sum_smul_inv]
    rw [sum_const, card_univ, nsmul_eq_mul]
  rw [← htot]
  simp_rw [hconst]
  rw [sum_const, card_univ, nsmul_eq_mul]

/-- **Transitive acceptance structures (App. D).** If a finite group acts on worlds and responses,
preserves acceptance and acts transitively on worlds, then for the uniform prior the bound of
eq. (5) with `r = q` is attained: `R_n(q, s) = kl₊(s ‖ V_n(q))` for every `0 ≤ s ≤ 1`. -/
theorem transitive_attains [Nonempty Θ] [MulAction.IsPretransitive Γ Θ] (f : Θ → Y → Bool)
    (hinv : ∀ (g : Γ) (θ : Θ) (y : Y), f (g • θ) (g • y) = f θ y)
    (hacc : ∀ θ, ∃ y, f θ y = true) (n : ℕ) {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    Rn f n (fun _ => 1 / (Fintype.card Θ : ℝ)) s =
      klp s (Vn f n (fun _ => 1 / (Fintype.card Θ : ℝ))) := by
  set N : ℝ := (Fintype.card Θ : ℝ) with hN_def
  set q : Θ → ℝ := fun _ => 1 / N with hq_def
  have hN : 0 < N := by rw [hN_def]; exact_mod_cast Fintype.card_pos
  have hq : IsProb q := unif_isProb
  have hqpos : ∀ θ, 0 < q θ := fun _ => by positivity
  apply le_antisymm
  swap
  · have h := dual_le_Rn f n hq hacc hs1 hq (fun _ h => h)
    rw [kl_self, sub_zero] at h
    exact h
  set V := Vn f n q with hV_def
  obtain ⟨L, hL, hLV⟩ := Vn_attained (f := f) n q
  have hLc : L.card ≤ n + 1 := by simpa [lists] using hL
  rw [← hV_def] at hLV
  set c : ℝ := ∑ θ, cov f θ L with hc_def
  have hVc : V = c / N := by
    rw [hLV, hc_def, sum_div]
    apply sum_congr rfl; intro θ _
    rw [hq_def]; ring
  by_cases hsV : s ≤ V
  · have hk : klp s V = 0 := by unfold klp; rw [ite_eq_right (not_lt.2 hsV)]
    rw [hk]
    exact Rn_le_zero_of_list hq hqpos hLc (by rw [← hLV]; exact hsV)
  push Not at hsV
  have hk : klp s V = klb s V := by unfold klp; rw [ite_eq_left hsV]
  rw [hk]
  have hV0 : 0 < V := Frontier.Vn_pos hacc n hq
  have hV1 : V < 1 := lt_of_lt_of_le hsV hs1
  have hc0 : 0 < c := by
    have : 0 < c / N := hVc ▸ hV0
    exact (div_pos_iff_of_pos_right hN).1 this
  have hcN : c < N := by
    have : c / N < 1 := hVc ▸ hV1
    rwa [div_lt_one hN] at this
  have hNc : 0 < N - c := by linarith
  have hΓ : (0 : ℝ) < Fintype.card Γ := by exact_mod_cast Fintype.card_pos
  set a := s / c with ha_def
  set b := (1 - s) / (N - c) with hb_def
  set ι : Γ → Θ → ℝ := fun g θ => cov f (g⁻¹ • θ) L with hι_def
  have hι01 : ∀ g θ, ι g θ = 0 ∨ ι g θ = 1 := fun g θ => cov_eq_zero_or_one f _ L
  have hιsum : ∀ g, ∑ θ, ι g θ = c := fun g => sum_smul_inv g (fun θ => cov f θ L)
  have hιcount : ∀ θ, ∑ g, ι g θ = Fintype.card Γ * c / N := by
    intro θ
    have h := orbit_count (Γ := Γ) (fun θ => cov f θ L) θ
    rw [← hN_def, ← hc_def] at h
    field_simp
    linarith
  set π : Γ → ℝ := fun _ => 1 / (Fintype.card Γ : ℝ) with hπ_def
  set lam : Γ → Finset Y := fun g => L.image (fun y => g • y) with hlam_def
  set p : Γ → Θ → ℝ := fun g θ => a * ι g θ + b * (1 - ι g θ) with hp_def
  have ha0 : 0 ≤ a := div_nonneg hs0 hc0.le
  have hb0 : 0 ≤ b := div_nonneg (by linarith) hNc.le
  have hπ0 : ∀ g, 0 ≤ π g := fun _ => by positivity
  have hp0 : ∀ g θ, 0 ≤ p g θ := by
    intro g θ
    rcases hι01 g θ with h | h <;> simp only [hp_def, h] <;> linarith
  have hp1 : ∀ g, ∑ θ, p g θ = 1 := by
    intro g
    simp only [hp_def]
    rw [sum_add_distrib, ← mul_sum, ← mul_sum, sum_sub_distrib, hιsum, sum_const, card_univ,
      nsmul_eq_mul, mul_one, ← hN_def, ha_def, hb_def]
    field_simp
    ring
  have hmarg : ∀ θ, ∑ g, π g * p g θ = q θ := by
    intro θ
    simp only [hπ_def, hp_def, hq_def]
    rw [← mul_sum, sum_add_distrib, ← mul_sum, ← mul_sum, sum_sub_distrib, hιcount, sum_const,
      card_univ, nsmul_eq_mul, mul_one, ha_def, hb_def]
    field_simp
    ring
  have hcard : ∀ g, (lam g).card ≤ n + 1 := fun g => le_trans card_image_le hLc
  have hW := mixW_listChannel n hqpos hπ0 hp0 hmarg hcard
  have hcov : s ≤ coverage f q (mixW q π lam p) := by
    rw [mixW_coverage f hqpos]
    have hin : ∀ g, ∑ θ, p g θ * cov f θ (lam g) = s := by
      intro g
      have : ∀ θ, p g θ * cov f θ (lam g) = a * ι g θ := by
        intro θ
        simp only [hlam_def, hp_def]
        rw [cov_image_smul hinv g θ L]
        rcases hι01 g θ with h | h <;> simp only [hι_def] at h ⊢ <;> rw [h] <;> ring
      simp_rw [this]
      rw [← mul_sum, hιsum, ha_def, div_mul_cancel₀ _ hc0.ne']
    simp_rw [hin]
    rw [← sum_mul]
    simp only [hπ_def, sum_const, card_univ, nsmul_eq_mul]
    field_simp
    rfl
  refine le_trans (Frontier.Rn_le_mutInf hq hW hcov) ?_
  refine le_trans (mixW_mutInf_le hqpos hπ0 hp0 hp1) (le_of_eq ?_)
  have hin : ∀ g, ∑ θ, p g θ * lg (p g θ / q θ) = klb s V := by
    intro g
    have : ∀ θ, p g θ * lg (p g θ / q θ) =
        ι g θ * (a * lg (a * N)) + (1 - ι g θ) * (b * lg (b * N)) := by
      intro θ
      rcases hι01 g θ with h | h
      · have hpb : p g θ = b := by simp only [hp_def, h]; ring
        rw [hpb, h]
        simp only [hq_def, div_div_eq_mul_div, div_one]
        ring
      · have hpa : p g θ = a := by simp only [hp_def, h]; ring
        rw [hpa, h]
        simp only [hq_def, div_div_eq_mul_div, div_one]
        ring
    simp_rw [this]
    rw [sum_add_distrib, ← sum_mul, ← sum_mul, sum_sub_distrib, hιsum, sum_const, card_univ,
      nsmul_eq_mul, mul_one, ← hN_def]
    unfold klb
    have e1 : c * (a * lg (a * N)) = s * lg (s / V) := by
      rw [hVc, ha_def, ← mul_assoc, mul_div_cancel₀ _ hc0.ne']
      congr 2
      field_simp
    have e2 : (N - c) * (b * lg (b * N)) = (1 - s) * lg ((1 - s) / (1 - V)) := by
      rw [hVc, hb_def, ← mul_assoc, mul_div_cancel₀ _ hNc.ne']
      congr 2
      field_simp
    rw [e1, e2]
  simp_rw [hin]
  rw [← sum_mul]
  simp only [hπ_def, sum_const, card_univ, nsmul_eq_mul]
  field_simp

end Transitive

/-! ## Eq. (28): unique answers with a uniform prior -/

section Uniform

open VT.Zero

lemma sum_cov_uniq (w : Θ → ℝ) (L : Finset Θ) : ∑ θ, w θ * cov uniq θ L = ∑ θ ∈ L, w θ := by
  simp_rw [cov_uniq, mul_ite, mul_one, mul_zero]
  rw [sum_ite_mem, univ_inter]

/-- For unique answers and a constant weight `c`, `V_n = c (n + 1)` when `n + 1 ≤ |Θ|`. -/
lemma Vn_uniq_const {n : ℕ} (hn : n + 1 ≤ Fintype.card Θ) {c : ℝ} (hc : 0 ≤ c) :
    Vn uniq n (fun _ : Θ => c) = c * (n + 1) := by
  apply le_antisymm
  · obtain ⟨L, hL, hV⟩ := Vn_attained (f := uniq) n (fun _ : Θ => c)
    have hLc : L.card ≤ n + 1 := by simpa [lists] using hL
    rw [hV, sum_cov_uniq, sum_const, nsmul_eq_mul, mul_comm]
    exact mul_le_mul_of_nonneg_left (by exact_mod_cast hLc) hc
  · obtain ⟨L, -, hLc⟩ := exists_subset_card_eq (s := (univ : Finset Θ)) (n := n + 1)
      (by rwa [card_univ])
    refine le_trans (le_of_eq ?_) (le_Vn (f := uniq) (le_of_eq hLc) (fun _ : Θ => c))
    rw [sum_cov_uniq, sum_const, nsmul_eq_mul, hLc, mul_comm]
    push_cast; ring

lemma uniq_perm_inv {M : ℕ} (g : Equiv.Perm (Fin M)) (θ y : Fin M) :
    uniq (g • θ) (g • y) = uniq θ y := by
  simp only [uniq, Equiv.Perm.smul_def, EmbeddingLike.apply_eq_iff_eq]

/-- `V_n` of the uniform prior for unique answers: the mass `(n + 1) / M` of any `n + 1` answers. -/
lemma Vn_uniq_unif {M n : ℕ} (hn : n + 1 ≤ M) :
    Vn (uniq (Θ := Fin M)) n (fun _ => 1 / (M : ℝ)) = (n + 1) / M := by
  rw [Vn_uniq_const (by simpa using hn) (by positivity)]
  ring

/-- **Eq. (28), full frontier.** Unique answers, uniform prior on `M` worlds, `n + 1 < M`:
`R_n(q, s) = kl₊(s ‖ (n + 1) / M)` for every `0 ≤ s ≤ 1` (the list-Fano value). The lower bound
is weak duality with `r = q`; the upper bound is the channel that draws a uniformly random
`(n+1)`-subset (realised as a uniformly random permutation of a fixed one) with posterior uniform
inside and outside it. -/
theorem uniform_frontier {M n : ℕ} (hn : n + 1 < M) {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    Rn (uniq (Θ := Fin M)) n (fun _ => 1 / (M : ℝ)) s = klp s ((n + 1) / M) := by
  have : Nonempty (Fin M) := ⟨⟨0, by omega⟩⟩
  have h := transitive_attains (Γ := Equiv.Perm (Fin M)) (uniq (Θ := Fin M)) uniq_perm_inv
    uniq_acc n hs0 hs1
  simp only [Fintype.card_fin] at h
  rw [h, Vn_uniq_unif hn.le]

/-- **Eq. (28), zero error.** `R_n(q, 1) = lg (M / (n + 1))` for unique answers, uniform prior,
`n + 1 < M`. -/
theorem uniform_zero_error {M n : ℕ} (hn : n + 1 < M) :
    Rn (uniq (Θ := Fin M)) n (fun _ => 1 / (M : ℝ)) 1 = lg (M / (n + 1)) := by
  rw [uniform_frontier hn zero_le_one le_rfl]
  have hM : (0 : ℝ) < M := by exact_mod_cast (show 0 < M by omega)
  have hlt : ((n : ℝ) + 1) / M < 1 := by
    rw [div_lt_one hM]; exact_mod_cast hn
  unfold klp klb
  rw [ite_eq_left hlt, sub_self, zero_mul, add_zero, one_mul, one_div_div]

end Uniform

/-! ## The `M = 4` example: `r = q` is not optimal for overlapping acceptance sets -/

section M4

/-- Binary entropy in bits. -/
noncomputable def h2 (x : ℝ) : ℝ := Real.binEntropy x / Real.log 2

/-- Acceptance for the `M = 4` example (worlds `0,1,2,3`): response `true` is accepted exactly on
`{0, 1, 2}` and response `false` exactly on `{3}`. -/
def f4 (θ : Fin 4) (y : Bool) : Bool := if y then decide (θ ≠ 3) else decide (θ = 3)

/-- The uniform prior on four worlds. -/
noncomputable def q4 : Fin 4 → ℝ := fun _ => 1 / 4

lemma f4_acc : ∀ θ, ∃ y, f4 θ y = true := by
  intro θ
  by_cases h : θ = 3
  · exact ⟨false, by simp [f4, h]⟩
  · exact ⟨true, by simp [f4, h]⟩

lemma lists_bool_zero : ∀ L : Finset Bool, L.card ≤ 0 + 1 →
    L = ∅ ∨ L = {true} ∨ L = {false} := by decide

lemma sum_cov_f4_true (w : Fin 4 → ℝ) : ∑ θ, w θ * cov f4 θ {true} = w 0 + w 1 + w 2 := by
  simp only [cov_singleton, Fin.sum_univ_four]
  simp [f4]

lemma sum_cov_f4_false (w : Fin 4 → ℝ) : ∑ θ, w θ * cov f4 θ {false} = w 3 := by
  simp only [cov_singleton, Fin.sum_univ_four]
  simp [f4]

lemma sum_cov_empty {f : Θ → Y → Bool} (w : Θ → ℝ) : ∑ θ, w θ * cov f θ ∅ = 0 := by
  apply sum_eq_zero
  intro θ _
  rw [cov_of_not_covers (by rintro ⟨y, hy, _⟩; simp at hy), mul_zero]

/-- `V_0` for the `M = 4` acceptance structure. -/
lemma Vn_f4 (w : Fin 4 → ℝ) (hw : ∀ θ, 0 ≤ w θ) : Vn f4 0 w = max (w 0 + w 1 + w 2) (w 3) := by
  apply le_antisymm
  · unfold Vn
    apply Finset.sup'_le
    intro L hL
    have hLc : L.card ≤ 0 + 1 := by simpa [lists] using hL
    rcases lists_bool_zero L hLc with rfl | rfl | rfl
    · rw [sum_cov_empty]; exact le_trans (hw 3) (le_max_right _ _)
    · rw [sum_cov_f4_true]; exact le_max_left _ _
    · rw [sum_cov_f4_false]; exact le_max_right _ _
  · apply max_le
    · rw [← sum_cov_f4_true w]; exact le_Vn (by simp) w
    · rw [← sum_cov_f4_false w]; exact le_Vn (by simp) w

lemma q4_isProb : IsProb q4 := by
  refine ⟨fun _ => by norm_num [q4], ?_⟩
  norm_num [q4]

lemma h2_quarter : h2 (1 / 4) = 1 / 2 + 3 / 4 * lg (4 / 3) := by
  have hl := log_two_pos'
  have h4 : Real.log 4 = 2 * Real.log 2 := by
    rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]; norm_num
  unfold h2 Real.binEntropy lg
  rw [show (1 / 4 : ℝ)⁻¹ = 4 by norm_num, show (1 - 1 / 4 : ℝ)⁻¹ = 4 / 3 by norm_num, h4]
  field_simp
  ring

/-- **The `M = 4` example (App. "Zero-error price").** Worlds `{0,1,2,3}` with a uniform prior,
`n = 0`, two responses accepted on `{0,1,2}` and `{3}`: the zero-error price is
`R_0(q, 1) = h₂(1/4)`, while `r = q` in eq. (5) gives only `kl₊(1 ‖ V_0(q)) = lg (4/3) < h₂(1/4)`.
The lower bound is weak duality with the non-uniform reference prior `r = (1/6, 1/6, 1/6, 1/2)`
(no axiom); the upper bound is the channel that reveals `1{Θ = 3}`. -/
theorem M4_example :
    Rn f4 0 q4 1 = h2 (1 / 4) ∧ klp 1 (Vn f4 0 q4) = lg (4 / 3) ∧ lg (4 / 3) < h2 (1 / 4) := by
  have hl := log_two_pos'
  have hq := q4_isProb
  have hqpos : ∀ θ, 0 < q4 θ := fun _ => by norm_num [q4]
  have hVq : Vn f4 0 q4 = 3 / 4 := by
    rw [Vn_f4 q4 hq.1]; norm_num [q4]
  have hklq : klp 1 (Vn f4 0 q4) = lg (4 / 3) := by
    rw [hVq]; unfold klp klb
    rw [ite_eq_left (by norm_num)]
    norm_num
  have hlt : lg (4 / 3) < h2 (1 / 4) := by
    rw [h2_quarter]
    have : lg (4 / 3) < 2 := by
      unfold lg
      rw [div_lt_iff₀ hl, show (2 : ℝ) * Real.log 2 = Real.log 4 by
        rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]; norm_num]
      exact Real.log_lt_log (by norm_num) (by norm_num)
    linarith
  refine ⟨le_antisymm ?_ ?_, hklq, hlt⟩
  · -- upper bound: reveal `1{Θ = 3}`
    set π : Bool → ℝ := fun b => if b then 3 / 4 else 1 / 4 with hπ_def
    set p : Bool → Fin 4 → ℝ := fun b => if b then ![1 / 3, 1 / 3, 1 / 3, 0] else ![0, 0, 0, 1]
      with hp_def
    set lam : Bool → Finset Bool := fun b => {b} with hlam_def
    have hπ0 : ∀ b, 0 ≤ π b := by intro b; cases b <;> norm_num [hπ_def]
    have hp0 : ∀ b θ, 0 ≤ p b θ := by
      intro b θ; cases b <;> fin_cases θ <;> norm_num [hp_def]
    have hp1 : ∀ b, ∑ θ, p b θ = 1 := by
      intro b; cases b <;> norm_num [hp_def, Fin.sum_univ_four]
    have hmarg : ∀ θ, ∑ b, π b * p b θ = q4 θ := by
      intro θ; rw [Fintype.sum_bool]; fin_cases θ <;> norm_num [hπ_def, hp_def, q4]
    have hW := mixW_listChannel (lam := lam) 0 hqpos hπ0 hp0 hmarg (fun b => by simp [hlam_def])
    have hcov : (1 : ℝ) ≤ coverage f4 q4 (mixW q4 π lam p) := by
      rw [mixW_coverage f4 hqpos, Fintype.sum_bool]
      simp only [hlam_def, sum_cov_f4_true, sum_cov_f4_false]
      norm_num [hπ_def, hp_def]
    refine le_trans (Frontier.Rn_le_mutInf hq hW hcov) ?_
    refine le_trans (mixW_mutInf_le hqpos hπ0 hp0 hp1) (le_of_eq ?_)
    rw [Fintype.sum_bool, Fin.sum_univ_four, Fin.sum_univ_four, h2_quarter]
    simp only [hπ_def, hp_def, q4]
    norm_num
    have : lg 4 = 2 := by
      rw [show (4 : ℝ) = 2 ^ 2 by norm_num]; exact_mod_cast lg_pow_two 2
    rw [this]
    ring
  · -- lower bound: weak duality with `r = (1/6, 1/6, 1/6, 1/2)`
    set r : Fin 4 → ℝ := ![1 / 6, 1 / 6, 1 / 6, 1 / 2] with hr_def
    have hr : IsProb r := by
      refine ⟨fun θ => by fin_cases θ <;> norm_num [hr_def], ?_⟩
      simp [hr_def, Fin.sum_univ_four]; norm_num
    have h := dual_le_Rn f4 0 hq f4_acc le_rfl hr (fun θ _ => by fin_cases θ <;> norm_num [hr_def])
    refine le_trans (le_of_eq ?_) h
    have hVr : Vn f4 0 r = 1 / 2 := by
      rw [Vn_f4 r hr.1]; norm_num [hr_def]
    rw [hVr, h2_quarter]
    unfold klp klb kl
    rw [ite_eq_left (by norm_num), Fin.sum_univ_four]
    simp only [hr_def, q4]
    norm_num
    have e1 : lg (3 / 2) = lg 3 - 1 := by
      rw [lg_div (by norm_num) (by norm_num), lg_two]
    have e2 : lg (4 / 3) = 2 - lg 3 := by
      rw [lg_div (by norm_num) (by norm_num), show (4 : ℝ) = 2 ^ 2 by norm_num]
      rw [show lg ((2 : ℝ) ^ 2) = 2 by exact_mod_cast lg_pow_two 2]
    have e3 : lg (1 / 2) = -1 := by rw [one_div, lg_inv, lg_two]
    rw [lg_two, e1, e2]
    rw [e3]
    ring

end M4

/-! ## The `(0.8, 0.1, 0.1)` example: the optimal reference prior -/

section Ex08

open VT.Zero

/-- For unique answers and lists shorter than `|Θ|`, some world is missed, so
`V_n(w) ≤ ∑ w - min w`. -/
lemma Vn_uniq_le_sub {n : ℕ} (hn : n + 1 < Fintype.card Θ) {w : Θ → ℝ} (hw : ∀ θ, 0 ≤ w θ)
    {m : ℝ} (hm : ∀ θ, m ≤ w θ) : Vn uniq n w ≤ ∑ θ, w θ - m := by
  unfold Vn
  apply Finset.sup'_le
  intro L hL
  have hLc : L.card ≤ n + 1 := by simpa [lists] using hL
  obtain ⟨θ0, hθ0⟩ : ∃ θ0, θ0 ∉ L := by
    by_contra h
    push Not at h
    have : (univ : Finset Θ) ⊆ L := fun θ _ => h θ
    have := card_le_card this
    rw [card_univ] at this
    omega
  rw [sum_cov_uniq]
  have hsub : L ⊆ univ.erase θ0 := fun θ hθ =>
    mem_erase.2 ⟨fun h => hθ0 (h ▸ hθ), mem_univ θ⟩
  have h1 := sum_le_sum_of_subset_of_nonneg hsub (fun θ _ _ => hw θ)
  have h2 := add_sum_erase univ w (mem_univ θ0)
  linarith [hm θ0]

/-- **The worked example (App. "Zero-error price").** For `q = (0.8, 0.1, 0.1)`, unique answers
and `n = 1`, the reference prior `r = (2/3, 1/6, 1/6)` attains eq. (5):
`kl₊(1 ‖ V_1(r)) - D(q‖r) = 0.2 = R_1(q, 1)`, while `r = q` gives only
`kl₊(1 ‖ V_1(q)) = lg (1/0.9) < 0.2`. -/
theorem example_08_dual :
    klp 1 (Vn (uniq (Θ := Fin 3)) 1 ![2 / 3, 1 / 6, 1 / 6]) -
        kl ![0.8, 0.1, 0.1] ![2 / 3, 1 / 6, 1 / 6] = 0.2 ∧
      klp 1 (Vn (uniq (Θ := Fin 3)) 1 ![2 / 3, 1 / 6, 1 / 6]) -
        kl ![0.8, 0.1, 0.1] ![2 / 3, 1 / 6, 1 / 6] = Rn (uniq (Θ := Fin 3)) 1 ![0.8, 0.1, 0.1] 1 ∧
      klp 1 (Vn (uniq (Θ := Fin 3)) 1 ![0.8, 0.1, 0.1]) = lg (1 / 0.9) ∧
      lg (1 / 0.9) < 0.2 := by
  have hl := log_two_pos'
  have hpair : ∀ w : Fin 3 → ℝ, ∑ θ, w θ * cov uniq θ {0, 1} = w 0 + w 1 := by
    intro w
    rw [sum_cov_uniq, sum_pair (by decide)]
  have hVr : Vn (uniq (Θ := Fin 3)) 1 ![2 / 3, 1 / 6, 1 / 6] = 5 / 6 := by
    apply le_antisymm
    · refine le_trans (Vn_uniq_le_sub (m := 1 / 6) (by simp) (fun θ => by fin_cases θ <;> norm_num)
        (fun θ => by fin_cases θ <;> norm_num)) (le_of_eq ?_)
      simp [Fin.sum_univ_three]; norm_num
    · refine le_trans (le_of_eq ?_) (le_Vn (f := uniq) (L := {0, 1}) (by decide) _)
      rw [hpair]; norm_num
  have hVq : Vn (uniq (Θ := Fin 3)) 1 ![0.8, 0.1, 0.1] = 0.9 := by
    apply le_antisymm
    · refine le_trans (Vn_uniq_le_sub (m := 0.1) (by simp) (fun θ => by fin_cases θ <;> norm_num)
        (fun θ => by fin_cases θ <;> norm_num)) (le_of_eq ?_)
      simp [Fin.sum_univ_three]; norm_num
    · refine le_trans (le_of_eq ?_) (le_Vn (f := uniq) (L := {0, 1}) (by decide) _)
      rw [hpair]; norm_num
  have hdual : klp 1 (Vn (uniq (Θ := Fin 3)) 1 ![2 / 3, 1 / 6, 1 / 6]) -
      kl ![0.8, 0.1, 0.1] ![2 / 3, 1 / 6, 1 / 6] = 0.2 := by
    rw [hVr]
    unfold klp klb kl
    rw [ite_eq_left (by norm_num), Fin.sum_univ_three]
    simp only [Matrix.cons_val_zero, Matrix.cons_val_one, Matrix.cons_val_two, Matrix.head_cons,
      Matrix.tail_cons]
    norm_num
    have e : lg (6 / 5) = 1 + lg (3 / 5) := by
      rw [show (6 / 5 : ℝ) = 2 * (3 / 5) by norm_num, lg_mul (by norm_num) (by norm_num), lg_two]
    rw [e]
    ring
  refine ⟨hdual, by rw [hdual, VT.Zero.example_08], ?_, ?_⟩
  · rw [hVq]; unfold klp klb
    rw [ite_eq_left (by norm_num)]
    norm_num
  · unfold lg
    rw [div_lt_iff₀ hl]
    have h5 : 5 * Real.log (1 / 0.9) < Real.log 2 := by
      rw [show (5 : ℝ) = ((5 : ℕ) : ℝ) by norm_num, ← Real.log_pow]
      exact Real.log_lt_log (by norm_num) (by norm_num)
    linarith

end Ex08

/-! ## The tail decomposition for unconstrained stopping -/

section Tail

variable {Z : Type*} [Fintype Z]

/-- `P(N > n | θ)`: the probability, in world `θ`, that the protocol makes more than `n`
verifications (a verification node reached with no budget left counts as exceeding it). -/
noncomputable def pNgt (f : Θ → Y → Bool) (G : Bool → Bool → ℝ) : Proto Θ Y Z → Θ → ℕ → ℝ
  | .stop _, _, _ => 0
  | .verify _ _, _, 0 => 1
  | .verify y next, θ, n + 1 => ∑ b : Bool, G (f θ y) b * pNgt f G (next b) θ n
  | .call K next, θ, n => ∑ z, K θ z * pNgt f G (next z) θ n
  | .rand μ next, θ, n => ∑ z, μ z * pNgt f G (next z) θ n

/-- Sanity check: a protocol with at most `n` verifications on every path has `P(N > n) = 0`. -/
lemma pNgt_eq_zero_of_vdepth (f : Θ → Y → Bool) (G : Bool → Bool → ℝ) :
    ∀ (t : Proto Θ Y Z) (n : ℕ), t.vdepth ≤ n → ∀ θ, pNgt f G t θ n = 0 := by
  intro t
  induction t with
  | stop out => intro n _ θ; simp [pNgt]
  | verify y next ih =>
    intro n hn θ
    simp only [Proto.vdepth] at hn
    obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
    simp only [pNgt]
    apply sum_eq_zero; intro b _
    rw [ih b m (by cases b <;> omega) θ, mul_zero]
  | call K next ih =>
    intro n hn θ
    simp only [Proto.vdepth, Finset.sup_le_iff] at hn
    simp only [pNgt]
    apply sum_eq_zero; intro z _
    rw [ih z n (hn z (mem_univ z)) θ, mul_zero]
  | rand μ next ih =>
    intro n hn θ
    simp only [Proto.vdepth, Finset.sup_le_iff] at hn
    simp only [pNgt]
    apply sum_eq_zero; intro z _
    rw [ih z n (hn z (mem_univ z)) θ, mul_zero]

/-- `P(acc = 1 | θ) ≤ P(N > n | θ) + P(acc = 1, N ≤ n | θ)`, for every verifier. -/
lemma acc_le_pNgt_add_succ {f : Θ → Y → Bool} {G : Bool → Bool → ℝ} (hG : IsVerifier G) :
    ∀ (t : Proto Θ Y Z), t.WF → ∀ θ n, t.acc f G θ ≤ pNgt f G t θ n + t.succ f G θ n := by
  intro t
  induction t with
  | stop out => intro _ θ n; simp [pNgt, Proto.acc, Proto.succ]
  | verify y next ih =>
    intro hwf θ n
    cases n with
    | zero =>
      simp only [pNgt, Proto.succ]
      have := (VT.Fixed.acc_mem_unit (f := f) hG (.verify y next) hwf θ).2
      linarith
    | succ m =>
      simp only [pNgt, Proto.succ, Proto.acc]
      rw [← sum_add_distrib]
      apply sum_le_sum; intro b _
      rw [← mul_add]
      exact mul_le_mul_of_nonneg_left (ih b (by cases b; exacts [hwf.2, hwf.1]) θ m) ((hG _).1 b)
  | call K next ih =>
    intro hwf θ n
    simp only [pNgt, Proto.succ, Proto.acc]
    rw [← sum_add_distrib]
    apply sum_le_sum; intro z _
    rw [← mul_add]
    exact mul_le_mul_of_nonneg_left (ih z (hwf.2 z) θ n) ((hwf.1 θ).1 z)
  | rand μ next ih =>
    intro hwf θ n
    simp only [pNgt, Proto.succ, Proto.acc]
    rw [← sum_add_distrib]
    apply sum_le_sum; intro z _
    rw [← mul_add]
    exact mul_le_mul_of_nonneg_left (ih z (hwf.2 z) θ n) (hwf.1.1 z)

/-- **Tail decomposition (end of App. "Complete selective-channel construction").** For every
well-formed protocol (any stopping rule) and every fixed `n`,
`P(acc = 1) ≤ P(N > n) + P(acc = 1, N ≤ n)`,
`P(acc = 1, N ≤ n) ≤ sup {s ∈ [0,1] : R_n(q, s) ≤ B_aux}` (from Theorem 2's converse), hence
`P(acc = 1) ≤ P(N > n) + sup {s ∈ [0,1] : R_n(q, s) ≤ B_aux}`. -/
theorem tail_decomposition {f : Θ → Y → Bool} {q : Θ → ℝ} (hq : IsProb q)
    (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) [Nonempty Z] (t : Proto Θ Y Z)
    (hwf : t.WF) (n : ℕ) :
    ∑ θ, q θ * t.acc f exactG θ ≤ ∑ θ, q θ * pNgt f exactG t θ n + succMass f exactG t q n ∧
    succMass f exactG t q n ≤ sSup {s | 0 ≤ s ∧ s ≤ 1 ∧ Rn f n q s ≤ t.baux f exactG q} ∧
    ∑ θ, q θ * t.acc f exactG θ ≤
      ∑ θ, q θ * pNgt f exactG t θ n + sSup {s | 0 ≤ s ∧ s ≤ 1 ∧ Rn f n q s ≤ t.baux f exactG q} := by
  have : Nonempty Y := Frontier.nonempty_Y hq hacc
  have h1 : ∑ θ, q θ * t.acc f exactG θ ≤
      ∑ θ, q θ * pNgt f exactG t θ n + succMass f exactG t q n := by
    unfold succMass
    rw [← sum_add_distrib]
    apply sum_le_sum; intro θ _
    rw [← mul_add]
    exact mul_le_mul_of_nonneg_left (acc_le_pNgt_add_succ exactG_isVerifier t hwf θ n) (hq.1 θ)
  obtain ⟨hS0, hS1⟩ := Frontier.succMass_bounds f t hwf hq n
  have h2 : succMass f exactG t q n ≤ sSup {s | 0 ≤ s ∧ s ≤ 1 ∧ Rn f n q s ≤ t.baux f exactG q} :=
    le_csSup ⟨1, fun _ hs => hs.2.1⟩ ⟨hS0, hS1, frontier_converse hq hfull hacc t hwf n⟩
  exact ⟨h1, h2, by linarith⟩

end Tail

/-! ## Eq. (31): the value of a fixed upfront source -/

section FixedSource

open VT.Fixed

variable {Z : Type*} [Fintype Z]

/-- `V_n` is positively homogeneous. -/
lemma Vn_smul (f : Θ → Y → Bool) (n : ℕ) {c : ℝ} (hc : 0 ≤ c) (w : Θ → ℝ) :
    Vn f n (fun θ => c * w θ) = c * Vn f n w := by
  apply le_antisymm
  · obtain ⟨L, hL, hV⟩ := Vn_attained (f := f) n (fun θ => c * w θ)
    have hLc : L.card ≤ n + 1 := by simpa [lists] using hL
    rw [hV]
    have : ∑ θ, c * w θ * cov f θ L = c * ∑ θ, w θ * cov f θ L := by
      rw [mul_sum]; apply sum_congr rfl; intro θ _; ring
    rw [this]
    exact mul_le_mul_of_nonneg_left (le_Vn hLc w) hc
  · obtain ⟨L, hL, hV⟩ := Vn_attained (f := f) n w
    have hLc : L.card ≤ n + 1 := by simpa [lists] using hL
    rw [hV, mul_sum]
    refine le_trans (le_of_eq ?_) (le_Vn hLc (fun θ => c * w θ))
    apply sum_congr rfl; intro θ _; ring

/-- `V_n` is subadditive. -/
lemma Vn_sum_le {ι : Type*} [Fintype ι] (f : Θ → Y → Bool) (n : ℕ) (w : ι → Θ → ℝ) :
    Vn f n (fun θ => ∑ i, w i θ) ≤ ∑ i, Vn f n (w i) := by
  obtain ⟨L, hL, hV⟩ := Vn_attained (f := f) n (fun θ => ∑ i, w i θ)
  have hLc : L.card ≤ n + 1 := by simpa [lists] using hL
  rw [hV]
  simp_rw [sum_mul]
  rw [sum_comm]
  exact sum_le_sum fun i _ => le_Vn hLc (w i)

/-- `V_n(w) ≤ ∑ w` for nonnegative weights. -/
lemma Vn_le_sum (f : Θ → Y → Bool) (n : ℕ) {w : Θ → ℝ} (hw : ∀ θ, 0 ≤ w θ) :
    Vn f n w ≤ ∑ θ, w θ := by
  obtain ⟨L, _, hV⟩ := Vn_attained (f := f) n w
  rw [hV]
  exact sum_le_sum fun θ _ => mul_le_of_le_one_right (hw θ) (cov_le_one θ L)

/-- The single fixed source `K`: one request label, and reply kernel `K` whatever the transcript. -/
def oneSrc (K : Θ → Z → ℝ) : List (Unit × Z) → Unit → Θ → Z → ℝ := fun _ _ => K

/-- A source-only policy without calls is worth at most `V_n`. -/
lemma leafVal_le_Vn_of_qdepth_zero (f : Θ → Y → Bool) (n : ℕ) :
    ∀ (σ : Proto Θ Y Z), σ.WF → SourceOnly σ → σ.qdepth = 0 → ∀ w : Θ → ℝ, (∀ θ, 0 ≤ w θ) →
      leafVal f n σ w ≤ Vn f n w := by
  intro σ
  induction σ with
  | stop y => intro _ _ _ w _; simp [leafVal]
  | verify y next ih => intro _ hso; exact hso.elim
  | call K next ih => intro _ _ hq; simp [Proto.qdepth] at hq
  | rand μ next ih =>
    intro hwf hso hq w hw
    simp only [leafVal]
    have hqz : ∀ z, (next z).qdepth = 0 := by
      intro z
      simp only [Proto.qdepth] at hq
      have := Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)
      omega
    calc ∑ z, leafVal f n (next z) (fun θ => w θ * μ z)
        ≤ ∑ z, Vn f n (fun θ => w θ * μ z) :=
          sum_le_sum fun z _ => ih z (hwf.2 z) (hso z) (hqz z) _
            (fun θ => mul_nonneg (hw θ) (hwf.1.1 z))
      _ = ∑ z, μ z * Vn f n w := by
          apply sum_congr rfl; intro z _
          rw [← Vn_smul f n (hwf.1.1 z) w]
          congr 1; funext θ; ring
      _ = Vn f n w := by rw [← sum_mul, hwf.1.2, one_mul]

/-- Every source-only policy against the single source `K` with at most one call is worth at most
`∑_z V_n(w · K(z|·))`. -/
lemma leafVal_le_oneSrc (f : Θ → Y → Bool) (n : ℕ) {K : Θ → Z → ℝ} (hK : IsKernel K) :
    ∀ (σ : Proto Θ Y Z) (tr : List (Unit × Z)), σ.WF → SourceOnly σ →
      FixedAgainst (oneSrc K) tr σ → σ.qdepth ≤ 1 → ∀ w : Θ → ℝ, (∀ θ, 0 ≤ w θ) →
      leafVal f n σ w ≤ ∑ z, Vn f n (fun θ => w θ * K θ z) := by
  intro σ
  induction σ with
  | stop y =>
    intro tr _ _ _ _ w hw
    simp only [leafVal]
    have : Vn f n w = Vn f n (fun θ => ∑ z, w θ * K θ z) := by
      congr 1; funext θ; rw [← mul_sum, (hK θ).2, mul_one]
    rw [this]
    exact Vn_sum_le f n (fun z θ => w θ * K θ z)
  | verify y next ih => intro _ _ hso; exact hso.elim
  | call K' next ih =>
    intro tr hwf hso hfix hq w hw
    obtain ⟨c, hc, -⟩ := hfix
    have hK' : K' = K := hc
    subst hK'
    simp only [leafVal]
    have hqz : ∀ z, (next z).qdepth = 0 := by
      intro z
      simp only [Proto.qdepth] at hq
      have := Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)
      omega
    exact sum_le_sum fun z _ => leafVal_le_Vn_of_qdepth_zero f n (next z) (hwf.2 z) (hso z)
      (hqz z) _ (fun θ => mul_nonneg (hw θ) ((hwf.1 θ).1 z))
  | rand μ next ih =>
    intro tr hwf hso hfix hq w hw
    simp only [leafVal]
    have hqz : ∀ z, (next z).qdepth ≤ 1 := by
      intro z
      simp only [Proto.qdepth] at hq
      exact le_trans (Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)) hq
    calc ∑ z', leafVal f n (next z') (fun θ => w θ * μ z')
        ≤ ∑ z', ∑ z, Vn f n (fun θ => w θ * μ z' * K θ z) :=
          sum_le_sum fun z' _ => ih z' tr (hwf.2 z') (hso z') (hfix z') (hqz z') _
            (fun θ => mul_nonneg (hw θ) (hwf.1.1 z'))
      _ = ∑ z', μ z' * ∑ z, Vn f n (fun θ => w θ * K θ z) := by
          apply sum_congr rfl; intro z' _
          rw [mul_sum]
          apply sum_congr rfl; intro z _
          rw [← Vn_smul f n (hwf.1.1 z')]
          congr 1; funext θ; ring
      _ = ∑ z, Vn f n (fun θ => w θ * K θ z) := by rw [← sum_mul, hwf.1.2, one_mul]

/-- **Eq. (31).** For a fixed upfront source `K` (at most one call to `K`, at most `n` exact
verifications, interleaved in any order), the best accuracy is
`A_n(K) = E_Z V_n(q(·|Z)) = ∑_z V_n(q · K(z|·))`, and it is attained (by calling `K` first and then
verifying an optimal list for the posterior). Derived from eq. (8) (`VT.Fixed.A_formula`) with
`b = 1` and a single fixed source. -/
theorem fixed_source_value (f : Θ → Y → Bool) (n : ℕ) {K : Θ → Z → ℝ} (hK : IsKernel K)
    {q : Θ → ℝ} (hq : ∀ θ, 0 ≤ q θ) (d : Y) :
    IsGreatest {x | ∃ t : Proto Θ Y Z, t.WF ∧ FixedAgainst (oneSrc K) [] t ∧ t.vdepth ≤ n ∧
        t.qdepth ≤ 1 ∧ x = ∑ θ, q θ * t.acc f exactG θ}
      (∑ z, Vn f n (fun θ => q θ * K θ z)) := by
  have hub : ∀ x ∈ {x | ∃ t : Proto Θ Y Z, t.WF ∧ FixedAgainst (oneSrc K) [] t ∧ t.vdepth ≤ n ∧
      t.qdepth ≤ 1 ∧ x = ∑ θ, q θ * t.acc f exactG θ}, x ≤ ∑ z, Vn f n (fun θ => q θ * K θ z) := by
    rintro x ⟨t, hwf, hfix, hv, hqd, rfl⟩
    obtain ⟨σ, h1, h2, h3, h4, h5⟩ := A_upper (f := f) (oneSrc K) d n 1 q hq t hwf hfix hv hqd
    exact le_trans h5 (leafVal_le_oneSrc f n hK σ [] h1 h3 h2 h4 q hq)
  set σ : Proto Θ Y Z := .call K (fun _ => .stop d) with hσ
  have hσwf : σ.WF := ⟨hK, fun _ => trivial⟩
  have hσfix : FixedAgainst (oneSrc K) [] σ := ⟨(), rfl, fun _ => trivial⟩
  have hσso : SourceOnly σ := fun _ => trivial
  have hσq : σ.qdepth ≤ 1 := by simp [hσ, Proto.qdepth]
  have hσval : leafVal f n σ q = ∑ z, Vn f n (fun θ => q θ * K θ z) := by simp [hσ, leafVal]
  obtain ⟨t, h1, h2, h3, h4, h5⟩ := A_lower (f := f) (oneSrc K) d n 1 q hq σ hσwf hσfix hσso hσq
  rw [hσval] at h5
  have hmem : ∑ θ, q θ * t.acc f exactG θ ∈ {x | ∃ t : Proto Θ Y Z, t.WF ∧
      FixedAgainst (oneSrc K) [] t ∧ t.vdepth ≤ n ∧ t.qdepth ≤ 1 ∧
      x = ∑ θ, q θ * t.acc f exactG θ} := ⟨t, h1, h2, h3, h4, rfl⟩
  have heq := le_antisymm (hub _ hmem) h5
  exact ⟨heq ▸ hmem, hub⟩

/-- **Eq. (31)** as a supremum, also equal to the right-hand side of eq. (8) (`A_formula`). -/
theorem fixed_source_sSup (f : Θ → Y → Bool) (n : ℕ) {K : Θ → Z → ℝ} (hK : IsKernel K)
    {q : Θ → ℝ} (hq : ∀ θ, 0 ≤ q θ) (d : Y) :
    sSup {x | ∃ t : Proto Θ Y Z, t.WF ∧ FixedAgainst (oneSrc K) [] t ∧ t.vdepth ≤ n ∧
        t.qdepth ≤ 1 ∧ x = ∑ θ, q θ * t.acc f exactG θ} = ∑ z, Vn f n (fun θ => q θ * K θ z) ∧
    sSup {x | ∃ σ : Proto Θ Y Z, σ.WF ∧ FixedAgainst (oneSrc K) [] σ ∧ SourceOnly σ ∧
        σ.qdepth ≤ 1 ∧ x = leafVal f n σ q} = ∑ z, Vn f n (fun θ => q θ * K θ z) := by
  have h := (fixed_source_value f n hK hq d).csSup_eq
  exact ⟨h, (A_formula (f := f) (oneSrc K) n 1 q hq d).symm.trans h⟩

end FixedSource

/-! ## Information quantity is not source usefulness (App. "Information quantity…") -/

section ChannelShape

open VT.Zero VT.Fixed

variable {Z : Type*} [Fintype Z]

/-- Mutual information `I(Θ; Z)` in bits of a source `K` under the prior `q` (the direct formula;
for a probability vector `q` it equals the causal charge of one call, `charge_eq_srcInfo`). -/
noncomputable def srcInfo (q : Θ → ℝ) (K : Θ → Z → ℝ) : ℝ :=
  ∑ θ, ∑ z, q θ * K θ z * lg (K θ z / ∑ θ', q θ' * K θ' z)

lemma charge_eq_srcInfo {q : Θ → ℝ} (hq : IsProb q) (K : Θ → Z → ℝ) :
    charge q K = srcInfo q K := by
  have hp : ∀ z, pred q K z = ∑ θ, q θ * K θ z := by
    intro z; unfold pred; rw [hq.2, ite_eq_right one_ne_zero, div_one]
  unfold charge srcInfo
  simp_rw [hp]

/-- The deterministic source revealing the block `g θ` of a partition of the worlds. -/
noncomputable def partK [DecidableEq Z] (g : Θ → Z) (θ : Θ) (z : Z) : ℝ :=
  if g θ = z then 1 else 0

lemma partK_isKernel [DecidableEq Z] (g : Θ → Z) : IsKernel (partK g) := by
  intro θ
  refine ⟨fun z => by unfold partK; split_ifs <;> norm_num, ?_⟩
  simp [partK]

/-- The reveal–erasure source: with probability `α` it reveals the world, otherwise it returns the
erasure symbol `none`. -/
noncomputable def reK (α : ℝ) (θ : Θ) : Option Θ → ℝ
  | some θ' => if θ = θ' then α else 0
  | none => 1 - α

lemma reK_isKernel {α : ℝ} (hα0 : 0 ≤ α) (hα1 : α ≤ 1) : IsKernel (reK (Θ := Θ) α) := by
  intro θ
  refine ⟨fun z => ?_, ?_⟩
  · cases z with
    | none => simp only [reK]; linarith
    | some θ' => simp only [reK]; split_ifs <;> linarith
  · rw [Fintype.sum_option]
    simp [reK]

/-- **Balanced partition.** Uniform prior on `M = |Θ|` worlds, unique answers, lists of
`ℓ = n + 1` answers, and a partition `g` of the worlds into blocks of exactly `ℓ` worlds: the
source revealing the block carries `lg (M / ℓ)` bits and has accuracy `A_n = 1`. -/
theorem partition_source [DecidableEq Z] [Nonempty Θ] {n : ℕ} (g : Θ → Z)
    (hg : ∀ z, (univ.filter (fun θ => g θ = z)).card = n + 1) :
    srcInfo (fun _ => 1 / (Fintype.card Θ : ℝ)) (partK g) = lg (Fintype.card Θ / (n + 1)) ∧
      ∑ z, Vn uniq n (fun θ => 1 / (Fintype.card Θ : ℝ) * partK g θ z) = 1 := by
  set N : ℝ := (Fintype.card Θ : ℝ) with hN_def
  have hN : 0 < N := by rw [hN_def]; exact_mod_cast Fintype.card_pos
  have hn1 : (0 : ℝ) < n + 1 := by positivity
  constructor
  · have hD : ∀ z, ∑ θ', 1 / N * partK g θ' z = (n + 1) / N := by
      intro z
      rw [← mul_sum]
      unfold partK
      rw [sum_boole, hg z]
      push_cast; ring
    unfold srcInfo
    simp_rw [hD]
    have hrow : ∀ θ, ∑ z, 1 / N * partK g θ z * lg (partK g θ z / ((n + 1) / N)) =
        1 / N * lg (N / (n + 1)) := by
      intro θ
      have : ∀ z, 1 / N * partK g θ z * lg (partK g θ z / ((n + 1) / N)) =
          if g θ = z then 1 / N * lg (N / (n + 1)) else 0 := by
        intro z
        unfold partK
        split_ifs
        · rw [one_div_div, mul_one]
        · simp
      simp_rw [this]
      rw [sum_ite_eq, ite_eq_left (mem_univ _)]
    simp_rw [hrow]
    rw [sum_const, card_univ, nsmul_eq_mul, ← hN_def]
    field_simp
  · have hw : ∀ z θ, 0 ≤ 1 / N * partK g θ z := fun z θ =>
      mul_nonneg (by positivity) ((partK_isKernel g θ).1 z)
    have hVz : ∀ z, Vn uniq n (fun θ => 1 / N * partK g θ z) = ∑ θ, 1 / N * partK g θ z := by
      intro z
      apply le_antisymm (Vn_le_sum _ n (hw z))
      set Lz := univ.filter (fun θ => g θ = z)
      refine le_trans (le_of_eq ?_) (le_Vn (f := uniq) (L := Lz) (le_of_eq (hg z)) _)
      apply sum_congr rfl
      intro θ _
      by_cases h : g θ = z
      · rw [cov_uniq, ite_eq_left (by simp [Lz, h]), mul_one]
      · simp [partK, h]
    have hk : ∀ θ, ∑ z, partK g θ z = 1 := fun θ => (partK_isKernel g θ).2
    simp_rw [hVz]
    rw [sum_comm]
    simp_rw [← mul_sum, hk]
    rw [sum_const, card_univ, nsmul_eq_mul, ← hN_def]
    field_simp

/-- **Reveal–erasure source.** Uniform prior on `M = |Θ|` worlds, unique answers, lists of
`ℓ = n + 1 ≤ M` answers: the source that reveals the world with probability `α` and otherwise
erases carries `α lg M` bits and has accuracy `A_n = α + (1 - α) ℓ / M`. -/
theorem reveal_erasure_source [Nonempty Θ] {n : ℕ} (hn : n + 1 ≤ Fintype.card Θ) {α : ℝ}
    (hα0 : 0 ≤ α) (hα1 : α ≤ 1) :
    srcInfo (fun _ => 1 / (Fintype.card Θ : ℝ)) (reK (Θ := Θ) α) = α * lg (Fintype.card Θ) ∧
      ∑ z : Option Θ, Vn uniq n (fun θ => 1 / (Fintype.card Θ : ℝ) * reK α θ z) =
        α + (1 - α) * (n + 1) / Fintype.card Θ := by
  set N : ℝ := (Fintype.card Θ : ℝ) with hN_def
  have hN : 0 < N := by rw [hN_def]; exact_mod_cast Fintype.card_pos
  have hsumN : ∑ _θ : Θ, 1 / N = 1 := by
    rw [sum_const, card_univ, nsmul_eq_mul, ← hN_def]; field_simp
  constructor
  · unfold srcInfo
    have hrow : ∀ θ, ∑ z : Option Θ, 1 / N * reK α θ z *
        lg (reK α θ z / ∑ θ', 1 / N * reK α θ' z) = 1 / N * (α * lg N) := by
      intro θ
      rw [Fintype.sum_option]
      simp only [reK]
      have hnone : 1 / N * (1 - α) * lg ((1 - α) / ∑ _θ' : Θ, 1 / N * (1 - α)) = 0 := by
        rw [← sum_mul, hsumN, one_mul]
        by_cases h : 1 - α = 0
        · rw [h]; ring
        · rw [div_self h, lg_one, mul_zero]
      rw [hnone, zero_add]
      have hsome : ∀ θ', 1 / N * (if θ = θ' then α else 0) *
          lg ((if θ = θ' then α else 0) / ∑ θ'', 1 / N * (if θ'' = θ' then α else 0)) =
          if θ = θ' then 1 / N * (α * lg N) else 0 := by
        intro θ'
        have hD : ∑ θ'', 1 / N * (if θ'' = θ' then α else 0) = α / N := by
          simp_rw [mul_ite, mul_zero]
          rw [sum_ite_eq', ite_eq_left (mem_univ _)]
          ring
        rw [hD]
        split_ifs
        · by_cases hα : α = 0
          · rw [hα]; ring
          · rw [div_div_eq_mul_div, mul_div_assoc, mul_div_cancel₀ _ hα]; ring
        · ring
      simp_rw [hsome]
      rw [sum_ite_eq, ite_eq_left (mem_univ _)]
    simp_rw [hrow]
    rw [← sum_mul, hsumN, one_mul]
  · rw [Fintype.sum_option]
    simp only [reK]
    have hnone : Vn uniq n (fun _ : Θ => 1 / N * (1 - α)) = 1 / N * (1 - α) * (n + 1) :=
      Vn_uniq_const hn (mul_nonneg (by positivity) (by linarith))
    have hsome : ∀ θ' : Θ, Vn uniq n (fun θ => 1 / N * (if θ = θ' then α else 0)) = α / N := by
      intro θ'
      have hw : ∀ θ, 0 ≤ 1 / N * (if θ = θ' then α else 0) := by
        intro θ; split_ifs <;> positivity
      have htot : ∑ θ, 1 / N * (if θ = θ' then α else 0) = α / N := by
        simp_rw [mul_ite, mul_zero]
        rw [sum_ite_eq', ite_eq_left (mem_univ _)]
        ring
      apply le_antisymm
      · rw [← htot]; exact Vn_le_sum _ n hw
      · refine le_trans (le_of_eq ?_) (le_Vn (f := uniq) (L := {θ'}) (by simp) _)
        rw [sum_cov_uniq, sum_singleton, ite_eq_left rfl]
        ring
    rw [hnone]
    simp_rw [hsome]
    rw [sum_const, card_univ, nsmul_eq_mul, ← hN_def]
    field_simp
    ring

/-- Operational form of the balanced-partition claim: with the partition source as the single
fixed source (one call, at most `n` exact verifications, any interleaving), the best accuracy is
exactly `1`. -/
theorem partition_value [DecidableEq Z] [Nonempty Θ] {n : ℕ} (g : Θ → Z)
    (hg : ∀ z, (univ.filter (fun θ => g θ = z)).card = n + 1) :
    IsGreatest {x | ∃ t : Proto Θ Θ Z, t.WF ∧ FixedAgainst (oneSrc (partK g)) [] t ∧
        t.vdepth ≤ n ∧ t.qdepth ≤ 1 ∧ x = ∑ θ, 1 / (Fintype.card Θ : ℝ) * t.acc uniq exactG θ} 1 := by
  have h := fixed_source_value (Θ := Θ) (Y := Θ) uniq n (partK_isKernel g)
    (q := fun _ => 1 / (Fintype.card Θ : ℝ)) (fun _ => by positivity) (Classical.arbitrary Θ)
  rwa [(partition_source g hg).2] at h

/-- Operational form of the reveal–erasure claim: with the reveal–erasure source as the single
fixed source (one call, at most `n` exact verifications, any interleaving), the best accuracy is
exactly `α + (1 - α) (n + 1) / M`. -/
theorem reveal_erasure_value [Nonempty Θ] {n : ℕ} (hn : n + 1 ≤ Fintype.card Θ) {α : ℝ}
    (hα0 : 0 ≤ α) (hα1 : α ≤ 1) :
    IsGreatest {x | ∃ t : Proto Θ Θ (Option Θ), t.WF ∧ FixedAgainst (oneSrc (reK α)) [] t ∧
        t.vdepth ≤ n ∧ t.qdepth ≤ 1 ∧ x = ∑ θ, 1 / (Fintype.card Θ : ℝ) * t.acc uniq exactG θ}
      (α + (1 - α) * (n + 1) / Fintype.card Θ) := by
  have h := fixed_source_value (Θ := Θ) (Y := Θ) uniq n (reK_isKernel hα0 hα1)
    (q := fun _ => 1 / (Fintype.card Θ : ℝ)) (fun _ => by positivity) (Classical.arbitrary Θ)
  rwa [(reveal_erasure_source hn hα0 hα1).2] at h

/-- A balanced partition of `Fin M` into `M / ℓ` blocks of `ℓ` consecutive worlds. -/
lemma balanced_partition_exists {M ℓ : ℕ} (hℓ : 0 < ℓ) (hdvd : ℓ ∣ M) :
    ∃ g : Fin M → Fin (M / ℓ), ∀ z, (univ.filter (fun θ => g θ = z)).card = ℓ := by
  refine ⟨fun θ => ⟨θ.val / ℓ, Nat.div_lt_div_of_lt_of_dvd hdvd θ.isLt⟩, fun z => ?_⟩
  have hzM : (z.val + 1) * ℓ ≤ M := by
    have h1 : z.val + 1 ≤ M / ℓ := z.isLt
    calc (z.val + 1) * ℓ ≤ M / ℓ * ℓ := Nat.mul_le_mul_right ℓ h1
      _ = M := Nat.div_mul_cancel hdvd
  have hlt : ∀ i : Fin ℓ, z.val * ℓ + i.val < M := by
    intro i
    have := i.isLt
    nlinarith
  refine Eq.trans (card_bij (s := (univ : Finset (Fin ℓ)))
    (fun (i : Fin ℓ) _ => (⟨z.val * ℓ + i.val, hlt i⟩ : Fin M)) ?_ ?_ ?_).symm (card_fin ℓ)
  · intro i _
    simp only [mem_filter, mem_univ, true_and]
    apply Fin.ext
    simp only
    rw [show z.val * ℓ + i.val = i.val + z.val * ℓ by ring, Nat.add_mul_div_right _ _ hℓ,
      Nat.div_eq_of_lt i.isLt, zero_add]
  · intro i _ j _ h
    apply Fin.ext
    have := congrArg Fin.val h
    simp only at this
    omega
  · intro θ hθ
    simp only [mem_filter, mem_univ, true_and] at hθ
    have hθz : θ.val / ℓ = z.val := congrArg Fin.val hθ
    refine ⟨⟨θ.val % ℓ, Nat.mod_lt _ hℓ⟩, mem_univ _, ?_⟩
    apply Fin.ext
    simp only
    have := Nat.div_add_mod θ.val ℓ
    rw [hθz] at this
    linarith

/-- **Balanced partition of `Fin M`.** For `M > 0` uniform unique answers and lists of
`ℓ = n + 1` answers with `ℓ ∣ M`, the partition into `M / ℓ` blocks of `ℓ` consecutive worlds
carries `lg (M / ℓ)` bits and has accuracy `1`. -/
theorem partition_source_fin {M n : ℕ} (hM : 0 < M) (hdvd : n + 1 ∣ M) :
    ∃ g : Fin M → Fin (M / (n + 1)),
      srcInfo (fun _ => 1 / (M : ℝ)) (partK g) = lg (M / (n + 1)) ∧
      ∑ z, Vn uniq n (fun θ : Fin M => 1 / (M : ℝ) * partK g θ z) = 1 := by
  have : Nonempty (Fin M) := ⟨⟨0, hM⟩⟩
  obtain ⟨g, hg⟩ := balanced_partition_exists (Nat.succ_pos n) hdvd
  have hP := partition_source (Θ := Fin M) g hg
  simp only [Fintype.card_fin] at hP
  exact ⟨g, hP⟩

lemma lg_two_pow_real (m : ℕ) : lg ((2 : ℝ) ^ m) = m := lg_pow_two m

/-- **The numbers of App. "Information quantity is not source usefulness".** `M = 256` uniform
unique answers, `n = 15` (lists of `ℓ = 16`): a balanced partition into 16 blocks carries 4 bits
and has accuracy 1; the reveal–erasure source with `α = 1/2` also carries 4 bits but has accuracy
`0.53125`; with `α = 0.55` it carries `4.4` bits and has accuracy `0.578125`. (Accuracies are
`A_n(K) = ∑_z V_n(q · K(z|·))`, the best accuracy by `fixed_source_value`; information is
`I(Θ; Z)`, `srcInfo`.) -/
theorem channel_shape_256 :
    (∃ g : Fin 256 → Fin 16,
      srcInfo (fun _ : Fin 256 => (1 : ℝ) / 256) (partK g) = 4 ∧
      ∑ z, Vn uniq 15 (fun θ : Fin 256 => 1 / 256 * partK g θ z) = 1) ∧
    srcInfo (fun _ : Fin 256 => (1 : ℝ) / 256) (reK (Θ := Fin 256) (1 / 2)) = 4 ∧
    ∑ z : Option (Fin 256), Vn uniq 15 (fun θ : Fin 256 => 1 / 256 * reK (1 / 2) θ z) = 0.53125 ∧
    srcInfo (fun _ : Fin 256 => (1 : ℝ) / 256) (reK (Θ := Fin 256) 0.55) = 4.4 ∧
    ∑ z : Option (Fin 256), Vn uniq 15 (fun θ : Fin 256 => 1 / 256 * reK 0.55 θ z) = 0.578125 := by
  have h256 : lg (256 : ℝ) = 8 := by
    rw [show (256 : ℝ) = 2 ^ 8 by norm_num, lg_two_pow_real]; norm_num
  have h16 : lg (16 : ℝ) = 4 := by
    rw [show (16 : ℝ) = 2 ^ 4 by norm_num, lg_two_pow_real]; norm_num
  obtain ⟨g, hg⟩ := balanced_partition_exists (M := 256) (ℓ := 16) (by norm_num) (by norm_num)
  have hP := partition_source (Θ := Fin 256) (n := 15) g hg
  have hR1 := reveal_erasure_source (Θ := Fin 256) (n := 15) (by simp) (α := 1 / 2)
    (by norm_num) (by norm_num)
  have hR2 := reveal_erasure_source (Θ := Fin 256) (n := 15) (by simp) (α := 0.55)
    (by norm_num) (by norm_num)
  simp only [Fintype.card_fin, Nat.cast_ofNat] at hP hR1 hR2
  refine ⟨⟨g, ?_, hP.2⟩, ?_, ?_, ?_, ?_⟩
  · rw [hP.1]; norm_num; exact h16
  · rw [hR1.1, h256]; norm_num
  · rw [hR1.2]; norm_num
  · rw [hR2.1, h256]; norm_num
  · rw [hR2.2]; norm_num

/-- **The asymptotic separation.** Along `M = 2^{k²}` uniform unique answers with lists of
`ℓ = M / 2^k = 2^{k² - k}` (so `n = ℓ - 1`), a balanced partition and the reveal–erasure source
with `α = 1/k` carry the same information `B = lg (M/ℓ) = k` bits; the partition has accuracy 1,
while the reveal–erasure accuracy `α + (1 - α) ℓ / M = 1/k + (1 - 1/k) 2^{-k}` tends to `0`. -/
theorem channel_shape_asymptotic :
    (∀ k : ℕ, 1 ≤ k →
      lg ((2 : ℝ) ^ (k ^ 2) / 2 ^ (k ^ 2 - k)) = k ∧
      (∃ g : Fin (2 ^ (k ^ 2)) → Fin (2 ^ (k ^ 2) / 2 ^ (k ^ 2 - k)),
        srcInfo (fun _ => 1 / (2 : ℝ) ^ (k ^ 2)) (partK g) = k ∧
        ∑ z, Vn uniq (2 ^ (k ^ 2 - k) - 1) (fun θ => 1 / (2 : ℝ) ^ (k ^ 2) * partK g θ z) = 1) ∧
      srcInfo (fun _ : Fin (2 ^ (k ^ 2)) => 1 / (2 : ℝ) ^ (k ^ 2))
        (reK (Θ := Fin (2 ^ (k ^ 2))) (1 / (k : ℝ))) = k ∧
      ∑ z : Option (Fin (2 ^ (k ^ 2))), Vn uniq (2 ^ (k ^ 2 - k) - 1)
          (fun θ => 1 / (2 : ℝ) ^ (k ^ 2) * reK (1 / (k : ℝ)) θ z) =
        1 / k + (1 - 1 / k) * (1 / 2) ^ k) ∧
    Filter.Tendsto (fun k : ℕ => ∑ z : Option (Fin (2 ^ (k ^ 2))), Vn uniq (2 ^ (k ^ 2 - k) - 1)
        (fun θ => 1 / (2 : ℝ) ^ (k ^ 2) * reK (1 / (k : ℝ)) θ z)) Filter.atTop (nhds 0) := by
  have hper : ∀ k : ℕ, 1 ≤ k →
      lg ((2 : ℝ) ^ (k ^ 2) / 2 ^ (k ^ 2 - k)) = k ∧
      (∃ g : Fin (2 ^ (k ^ 2)) → Fin (2 ^ (k ^ 2) / 2 ^ (k ^ 2 - k)),
        srcInfo (fun _ => 1 / (2 : ℝ) ^ (k ^ 2)) (partK g) = k ∧
        ∑ z, Vn uniq (2 ^ (k ^ 2 - k) - 1) (fun θ => 1 / (2 : ℝ) ^ (k ^ 2) * partK g θ z) = 1) ∧
      srcInfo (fun _ : Fin (2 ^ (k ^ 2)) => 1 / (2 : ℝ) ^ (k ^ 2))
        (reK (Θ := Fin (2 ^ (k ^ 2))) (1 / (k : ℝ))) = k ∧
      ∑ z : Option (Fin (2 ^ (k ^ 2))), Vn uniq (2 ^ (k ^ 2 - k) - 1)
          (fun θ => 1 / (2 : ℝ) ^ (k ^ 2) * reK (1 / (k : ℝ)) θ z) =
        1 / k + (1 - 1 / k) * (1 / 2) ^ k := by
    intro k hk
    have hkk : k ≤ k ^ 2 := Nat.le_self_pow (by norm_num) k
    have hk0 : (0 : ℝ) < k := by exact_mod_cast hk
    have hsplit : (2 : ℝ) ^ (k ^ 2) = 2 ^ (k ^ 2 - k) * 2 ^ k := by
      rw [← pow_add, Nat.sub_add_cancel hkk]
    have hpos : (0 : ℝ) < 2 ^ (k ^ 2 - k) := by positivity
    have hB : lg ((2 : ℝ) ^ (k ^ 2) / 2 ^ (k ^ 2 - k)) = k := by
      rw [hsplit, mul_div_cancel_left₀ _ hpos.ne', lg_two_pow_real]
    have hn1 : (2 ^ (k ^ 2 - k) - 1 : ℕ) + 1 = 2 ^ (k ^ 2 - k) :=
      Nat.sub_add_cancel Nat.one_le_two_pow
    have hn1R : ((2 ^ (k ^ 2 - k) - 1 : ℕ) : ℝ) + 1 = (2 : ℝ) ^ (k ^ 2 - k) := by
      rw [Nat.cast_sub Nat.one_le_two_pow]; push_cast; ring
    have hle : 2 ^ (k ^ 2 - k) - 1 + 1 ≤ Fintype.card (Fin (2 ^ (k ^ 2))) := by
      rw [hn1, Fintype.card_fin]; exact Nat.pow_le_pow_right (by norm_num) (Nat.sub_le _ _)
    refine ⟨hB, ?_, ?_, ?_⟩
    · obtain ⟨g, hg⟩ := balanced_partition_exists (M := 2 ^ (k ^ 2)) (ℓ := 2 ^ (k ^ 2 - k))
        (by positivity) (pow_dvd_pow 2 (Nat.sub_le _ _))
      have hg' : ∀ z, (univ.filter (fun θ => g θ = z)).card = (2 ^ (k ^ 2 - k) - 1) + 1 :=
        fun z => (hg z).trans hn1.symm
      have hP := partition_source (Θ := Fin (2 ^ (k ^ 2))) g hg'
      simp only [Fintype.card_fin, Nat.cast_pow, Nat.cast_ofNat] at hP
      refine ⟨g, ?_, hP.2⟩
      rw [hP.1, hn1R, hB]
    · have hR := reveal_erasure_source (Θ := Fin (2 ^ (k ^ 2))) hle (α := 1 / (k : ℝ))
        (by positivity) (by rw [div_le_one hk0]; exact_mod_cast hk)
      simp only [Fintype.card_fin, Nat.cast_pow, Nat.cast_ofNat] at hR
      rw [hR.1, lg_two_pow_real]
      push_cast
      field_simp
    · have hR := reveal_erasure_source (Θ := Fin (2 ^ (k ^ 2))) hle (α := 1 / (k : ℝ))
        (by positivity) (by rw [div_le_one hk0]; exact_mod_cast hk)
      simp only [Fintype.card_fin, Nat.cast_pow, Nat.cast_ofNat] at hR
      rw [hR.2, hn1R, hsplit, one_div_pow]
      field_simp
  refine ⟨hper, ?_⟩
  have hlim : Filter.Tendsto (fun k : ℕ => 1 / (k : ℝ) + (1 - 1 / (k : ℝ)) * (1 / 2) ^ k)
      Filter.atTop (nhds 0) := by
    have h1 := tendsto_one_div_atTop_nhds_zero_nat (𝕜 := ℝ)
    have h2 := tendsto_pow_atTop_nhds_zero_of_lt_one (r := (1 / 2 : ℝ)) (by norm_num) (by norm_num)
    have := h1.add (((tendsto_const_nhds (x := (1 : ℝ))).sub h1).mul h2)
    simpa using this
  refine hlim.congr' ?_
  rw [Filter.EventuallyEq, Filter.eventually_atTop]
  exact ⟨1, fun k hk => ((hper k hk).2.2.2).symm⟩

end ChannelShape

end VT.FEx


==> anc/lean/VerificationTransfer/Graph.lean <==
import VerificationTransfer.ZeroError
import VerificationTransfer.Coding
import VerificationTransfer.FixedSources
import Mathlib.Combinatorics.SimpleGraph.Basic

/-!
# Proposition 5 (general acceptance sets): the lower-bound half

Let `G` be a graph on the worlds, let the responses be the independent sets of `G` and let
`f_θ(I) = 1{θ ∈ I}` (`indF G`).

* `HK_eq_Rn`: `R_0(q, 1)` is Körner's graph entropy `H_K(G, q)` (stable-set-polytope form `HKvp`).
* `derand`: every well-formed protocol with binary replies is a finite mixture of deterministic
  protocols (no private randomness, every call kernel `{0,1}`-valued) with the same expected number
  of calls, of verifications and the same acceptance probability in every world, for every verifier.
* `EQ_ge_Hchi`: a zero-error protocol with binary sources and no verifications has
  `E Q ≥ H_χ(G, q)`, the chromatic entropy.
* `unbounded_gap_n0`: with the Cardinal–Fiorini–Joret axiom `cfj_unbounded`, `E Q - R_0(q, 1)` is
  unbounded.
* Index pairing (`fpair`, `qpair`): `Rn_pair_le_HK`, `EQ_pair_ge` (`E Q ≥ H_χ - n`), and
  `unbounded_gap_every_n`.

The deterministic analysis follows the paper: a deterministic protocol, run under exact
verification, gives every world a transcript of binary replies (`dpath`), the transcripts are
prefix-free, they determine the output (`dout`), and at zero error the output map is a proper
colouring. The entropy of a map `g` is written pointwise, `ent q g = ∑_θ q_θ lg (1 / q(g⁻¹(g θ)))`,
which avoids any finiteness requirement on the codomain.
-/

open Finset

set_option linter.unusedSectionVars false

namespace VT.Graph

universe u

/-! ## Independent sets, colourings and the two graph entropies -/

section Defs

variable {Θ : Type u}

/-- The independent sets of `G`. -/
def IndSet (G : SimpleGraph Θ) : Type u := {I : Finset Θ // ∀ x ∈ I, ∀ y ∈ I, ¬ G.Adj x y}

noncomputable instance instFintypeIndSet [Fintype Θ] (G : SimpleGraph Θ) : Fintype (IndSet G) := by
  classical
  exact (inferInstance : Fintype {I : Finset Θ // ∀ x ∈ I, ∀ y ∈ I, ¬ G.Adj x y})

instance instDecEqIndSet [DecidableEq Θ] (G : SimpleGraph Θ) : DecidableEq (IndSet G) :=
  inferInstanceAs (DecidableEq {I : Finset Θ // ∀ x ∈ I, ∀ y ∈ I, ¬ G.Adj x y})

/-- Acceptance for general acceptance sets given by a graph: `f_θ(I) = 1{θ ∈ I}`. -/
def indF [DecidableEq Θ] (G : SimpleGraph Θ) (θ : Θ) (I : IndSet G) : Bool := decide (θ ∈ I.1)

/-- A proper colouring (into any type of colours). -/
def Proper (G : SimpleGraph Θ) {κ : Type*} (c : Θ → κ) : Prop := ∀ x y, G.Adj x y → c x ≠ c y

/-- The `q`-mass of the colour class `k`. -/
noncomputable def cmass [Fintype Θ] (q : Θ → ℝ) {κ : Type*} [DecidableEq κ] (c : Θ → κ) (k : κ) :
    ℝ :=
  ∑ θ with c θ = k, q θ

/-- The entropy (in bits) of a colouring `c`: `∑_k p_k lg (1 / p_k)`, `p_k = ∑_{c θ = k} q θ`. -/
noncomputable def Hcol [Fintype Θ] (q : Θ → ℝ) {κ : Type*} [Fintype κ] [DecidableEq κ] (c : Θ → κ) :
    ℝ :=
  ∑ k, cmass q c k * lg (1 / cmass q c k)

/-- The chromatic entropy `H_χ(G, q)`: the least entropy of a proper colouring. Colours are taken in
`Θ`, which loses nothing since a colouring has at most `|Θ|` nonempty classes (`Hchi_le_ent`). -/
noncomputable def Hchi [Fintype Θ] [DecidableEq Θ] (G : SimpleGraph Θ) (q : Θ → ℝ) : ℝ :=
  sInf {x | ∃ c : Θ → Θ, Proper G c ∧ x = Hcol q c}

/-- The stable set (vertex packing) polytope: convex combinations of indicator vectors of
independent sets. -/
def STAB [Fintype Θ] [DecidableEq Θ] (G : SimpleGraph Θ) : Set (Θ → ℝ) :=
  {a | ∃ π : IndSet G → ℝ, IsProb π ∧ ∀ θ, a θ = ∑ I, π I * (if θ ∈ I.1 then 1 else 0)}

/-- Körner's graph entropy in its stable-set-polytope form,
`H_K(G, q) = min_{a ∈ STAB(G), a > 0} ∑_θ q_θ lg (1 / a_θ)`. -/
noncomputable def HKvp [Fintype Θ] [DecidableEq Θ] (G : SimpleGraph Θ) (q : Θ → ℝ) : ℝ :=
  sInf {x | ∃ a : Θ → ℝ, a ∈ STAB G ∧ (∀ θ, 0 < a θ) ∧ x = ∑ θ, q θ * lg (1 / a θ)}

end Defs

/-- **Axiom (Cardinal, Fiorini and Joret, "Minimum entropy coloring", J. Comb. Optim. 16 (2008),
Proposition 2).** `H_χ(G,P) − H_κ(G,P)` can be arbitrarily large, even for chordal graphs with the
uniform distribution (stated here without the chordality restriction). Both entropies are in bits;
`H_κ` is Körner's graph entropy `min_{a ∈ STAB(G), a > 0} -∑ P(x) log a_x`. -/
axiom cfj_unbounded : ∀ C : ℝ, ∃ (m : ℕ) (_ : 0 < m) (G : SimpleGraph (Fin m)) (_ : DecidableRel G.Adj),
    C < Hchi G (fun _ => (1 : ℝ) / m) - HKvp G (fun _ => (1 : ℝ) / m)

/-! ## Entropy of a map, and the chromatic entropy -/

section Entropy

variable {Θ : Type u} [Fintype Θ] [DecidableEq Θ]

/-- The entropy (in bits) of `g(Θ)` for `Θ ∼ q`, written pointwise:
`∑_θ q_θ lg (1 / q(g⁻¹(g θ)))`. The codomain need not be finite. -/
noncomputable def ent (q : Θ → ℝ) {β : Type*} [DecidableEq β] (g : Θ → β) : ℝ :=
  ∑ θ, q θ * lg (1 / cmass q g (g θ))

lemma Hcol_eq_ent (q : Θ → ℝ) {κ : Type*} [Fintype κ] [DecidableEq κ] (c : Θ → κ) :
    Hcol q c = ent q c := by
  unfold Hcol ent
  rw [← Finset.sum_fiberwise Finset.univ c (fun θ => q θ * lg (1 / cmass q c (c θ)))]
  apply sum_congr rfl
  intro k _
  unfold cmass
  rw [Finset.sum_mul]
  apply sum_congr rfl
  intro θ hθ
  rw [(mem_filter.1 hθ).2]

lemma ent_congr (q : Θ → ℝ) {β β' : Type*} [DecidableEq β] [DecidableEq β'] {g : Θ → β}
    {g' : Θ → β'} (h : ∀ θ θ', g θ = g θ' ↔ g' θ = g' θ') : ent q g = ent q g' := by
  unfold ent
  apply sum_congr rfl
  intro θ _
  have : cmass q g (g θ) = cmass q g' (g' θ) := by
    unfold cmass
    rw [Finset.filter_congr (fun θ' _ => h θ' θ)]
  rw [this]

/-- Coarsening a map does not increase its entropy (for nonnegative weights). -/
lemma ent_le_of_factor {q : Θ → ℝ} (hq : ∀ θ, 0 ≤ q θ) {β β' : Type*} [DecidableEq β]
    [DecidableEq β'] {g : Θ → β} {g' : Θ → β'} (h : ∀ θ θ', g θ = g θ' → g' θ = g' θ') :
    ent q g' ≤ ent q g := by
  unfold ent
  apply sum_le_sum
  intro θ _
  rcases (hq θ).eq_or_lt with h0 | h0
  · rw [← h0]; simp
  apply mul_le_mul_of_nonneg_left _ (hq θ)
  have hm1 : q θ ≤ cmass q g (g θ) := by
    unfold cmass
    exact single_le_sum (f := q) (fun θ' _ => hq θ') (by simp)
  have hm12 : cmass q g (g θ) ≤ cmass q g' (g' θ) := by
    unfold cmass
    apply sum_le_sum_of_subset_of_nonneg
    · intro θ' hθ'
      simp only [mem_filter, mem_univ, true_and] at hθ' ⊢
      exact h θ' θ hθ'
    · intro θ' _ _; exact hq θ'
  have hpos : 0 < cmass q g (g θ) := lt_of_lt_of_le h0 hm1
  apply lg_le_lg (by apply div_pos one_pos; linarith)
  exact one_div_le_one_div_of_le hpos hm12

lemma hcol_set_finite (G : SimpleGraph Θ) (q : Θ → ℝ) :
    {x | ∃ c : Θ → Θ, Proper G c ∧ x = Hcol q c}.Finite := by
  apply (Set.finite_range (fun c : Θ → Θ => Hcol q c)).subset
  rintro x ⟨c, _, rfl⟩
  exact ⟨c, rfl⟩

lemma proper_id (G : SimpleGraph Θ) : Proper G (id : Θ → Θ) := fun _ _ h => h.ne

/-- The chromatic entropy is attained by a proper colouring. -/
theorem Hchi_attained (G : SimpleGraph Θ) (q : Θ → ℝ) :
    ∃ c : Θ → Θ, Proper G c ∧ Hchi G q = Hcol q c :=
  Set.Nonempty.csInf_mem
    (⟨Hcol q (id : Θ → Θ), id, proper_id G, rfl⟩ : Set.Nonempty
      {x | ∃ c : Θ → Θ, Proper G c ∧ x = Hcol q c}) (hcol_set_finite G q)

/-- Every proper colouring, into any type of colours, has entropy at least `H_χ(G, q)`. -/
theorem Hchi_le_ent (G : SimpleGraph Θ) (q : Θ → ℝ) {β : Type*} [DecidableEq β] (c : Θ → β)
    (hc : Proper G c) : Hchi G q ≤ ent q c := by
  rcases isEmpty_or_nonempty Θ with hΘ | hΘ
  · have h1 : Hchi G q ≤ Hcol q (id : Θ → Θ) :=
      csInf_le (hcol_set_finite G q).bddBelow ⟨id, proper_id G, rfl⟩
    rw [Hcol_eq_ent] at h1
    unfold ent at h1 ⊢
    simpa [Finset.univ_eq_empty] using h1
  let r : β → Θ := fun b => Classical.epsilon (fun θ' => c θ' = b)
  have hr : ∀ θ, c (r (c θ)) = c θ := fun θ => by
    simp only [r]
    exact Classical.epsilon_spec (p := fun θ' => c θ' = c θ) ⟨θ, rfl⟩
  let c' : Θ → Θ := fun θ => r (c θ)
  have hiff : ∀ θ θ', c θ = c θ' ↔ c' θ = c' θ' := by
    intro θ θ'
    constructor
    · intro h; simp only [c', h]
    · intro h
      have := congrArg c h
      simp only [c', hr] at this
      exact this
  have hprop : Proper G c' := fun x y hxy h => hc x y hxy ((hiff x y).2 h)
  have h1 : Hchi G q ≤ Hcol q c' :=
    csInf_le (hcol_set_finite G q).bddBelow ⟨c', hprop, rfl⟩
  rw [Hcol_eq_ent, ← ent_congr q hiff] at h1
  exact h1

/-- Every proper colouring into a finite type has entropy at least `H_χ(G, q)`. -/
theorem Hchi_le_Hcol (G : SimpleGraph Θ) (q : Θ → ℝ) {κ : Type*} [Fintype κ] [DecidableEq κ]
    (c : Θ → κ) (hc : Proper G c) : Hchi G q ≤ Hcol q c := by
  rw [Hcol_eq_ent]; exact Hchi_le_ent G q c hc

/-- Summing over the image of `g` with the class masses as weights. -/
lemma sum_cmass_mul (q : Θ → ℝ) {β : Type*} [DecidableEq β] (g : Θ → β) (h : β → ℝ) :
    ∑ l ∈ univ.image g, cmass q g l * h l = ∑ θ, q θ * h (g θ) := by
  rw [← Finset.sum_fiberwise_of_maps_to (s := univ) (t := univ.image g) (g := g)
    (fun θ _ => mem_image_of_mem g (mem_univ θ)) (fun θ => q θ * h (g θ))]
  apply sum_congr rfl
  intro l _
  unfold cmass
  rw [Finset.sum_mul]
  apply sum_congr rfl
  intro θ hθ
  rw [(mem_filter.1 hθ).2]

/-- **Source-coding converse for a prefix-free transcript map.** If no transcript `g θ` is a
proper prefix of another one, the entropy of `g(Θ)` is at most the expected transcript length. -/
theorem ent_le_length {q : Θ → ℝ} (hq : IsProb q) (g : Θ → List Bool)
    (hpf : ∀ θ θ', g θ <+: g θ' → g θ = g θ') :
    ent q g ≤ ∑ θ, q θ * (g θ).length := by
  set S := univ.image g with hS
  have hpf' : ∀ i j : S, i ≠ j → ¬ ((i : List Bool) <+: (j : List Bool)) := by
    rintro ⟨i, hi⟩ ⟨j, hj⟩ hij hpre
    obtain ⟨θ, -, rfl⟩ := mem_image.1 hi
    obtain ⟨θ', -, rfl⟩ := mem_image.1 hj
    exact hij (Subtype.ext (hpf θ θ' hpre))
  have hp0 : ∀ i : S, 0 ≤ cmass q g (i : List Bool) := fun i =>
    sum_nonneg fun θ _ => hq.1 θ
  have hp1 : ∑ i : S, cmass q g (i : List Bool) = 1 := by
    rw [Finset.sum_coe_sort S (fun l => cmass q g l)]
    have := sum_cmass_mul q g (fun _ => (1 : ℝ))
    simp only [mul_one] at this
    rw [this, hq.2]
  have key := VT.Coding.entropy_le_expected_length (fun i : S => (i : List Bool)) hpf'
    (fun i => cmass q g (i : List Bool)) hp0 hp1
  rw [Finset.sum_coe_sort S (fun l => cmass q g l * lg (1 / cmass q g l)),
    Finset.sum_coe_sort S (fun l => cmass q g l * (l.length : ℝ)),
    sum_cmass_mul q g (fun l => lg (1 / cmass q g l)),
    sum_cmass_mul q g (fun l => (l.length : ℝ))] at key
  exact key

end Entropy

/-! ## Part 1: `R_0(q, 1)` is Körner's graph entropy -/

section Push

variable {α β : Type*} [Fintype α] [DecidableEq β]

/-- The push-forward of weights `π` along `g`. -/
noncomputable def push (π : α → ℝ) (g : α → β) (b : β) : ℝ := ∑ i, π i * (if g i = b then 1 else 0)

lemma sum_push [Fintype β] (π : α → ℝ) (g : α → β) (h : β → ℝ) :
    ∑ b, push π g b * h b = ∑ i, π i * h (g i) := by
  unfold push
  simp_rw [Finset.sum_mul]
  rw [Finset.sum_comm]
  apply sum_congr rfl
  intro i _
  simp [mul_ite, ite_mul]

lemma push_nonneg {π : α → ℝ} (hπ : ∀ i, 0 ≤ π i) (g : α → β) (b : β) : 0 ≤ push π g b :=
  sum_nonneg fun i _ => mul_nonneg (hπ i) (by split_ifs <;> norm_num)

lemma push_ne_zero {π : α → ℝ} {g : α → β} {b : β} (h : push π g b ≠ 0) : ∃ i, g i = b := by
  by_contra hne
  push Not at hne
  apply h
  unfold push
  exact sum_eq_zero fun i _ => by rw [ite_eq_right (hne i), mul_zero]

lemma sum_push_one [Fintype β] (π : α → ℝ) (g : α → β) : ∑ b, push π g b = ∑ i, π i := by
  have := sum_push π g (fun _ => (1 : ℝ))
  simp only [mul_one] at this
  exact this

end Push

section Korner

variable {Θ : Type u} [Fintype Θ] [DecidableEq Θ] (G : SimpleGraph Θ)

/-- The singleton independent set `{θ}`. -/
def IndSet.single (θ : Θ) : IndSet G := Subtype.mk {θ} (by
  intro x hx y hy
  rw [Finset.mem_singleton] at hx hy
  subst hx; subst hy
  exact G.irrefl)

/-- The empty independent set. -/
def IndSet.empty : IndSet G := Subtype.mk ∅ (by simp)

lemma IndSet.single_val (θ : Θ) : (IndSet.single G θ).1 = {θ} := rfl

lemma IndSet.empty_val : (IndSet.empty G).1 = ∅ := rfl

/-- Every world has an acceptable response (its singleton). -/
lemma indF_hacc : ∀ θ, ∃ y, indF G θ y = true :=
  fun θ => ⟨IndSet.single G θ, by simp [indF, IndSet.single_val]⟩

lemma cov_indF_single (θ : Θ) (I : IndSet G) :
    cov (indF G) θ {I} = if θ ∈ I.1 then 1 else 0 := by
  rw [cov_singleton]; simp [indF]

/-- The independent set carried by a list of at most one independent set (`∅` for the empty
list). -/
noncomputable def pick (L : Finset (IndSet G)) : IndSet G :=
  if h : ∃ I, L = {I} then h.choose else IndSet.empty G

lemma pick_single (I : IndSet G) : pick G {I} = I := by
  have h : ∃ J, ({I} : Finset (IndSet G)) = {J} := ⟨I, rfl⟩
  unfold pick
  rw [dite_eq_left h]
  exact (Finset.singleton_inj.1 h.choose_spec).symm

lemma pick_empty : pick G ∅ = IndSet.empty G := by
  unfold pick
  refine dite_eq_right ?_
  rintro ⟨I, hI⟩
  exact (Finset.singleton_ne_empty I) hI.symm

lemma cov_eq_pick {L : Finset (IndSet G)} (hL : L.card ≤ 1) (θ : Θ) :
    cov (indF G) θ L = if θ ∈ (pick G L).1 then 1 else 0 := by
  rcases L.eq_empty_or_nonempty with rfl | ⟨I, hI⟩
  · rw [pick_empty, IndSet.empty_val, cov_of_not_covers]
    · simp
    · rintro ⟨y, hy, _⟩; simp at hy
  · have hLI : L = {I} :=
      Finset.eq_singleton_iff_unique_mem.2 ⟨hI, fun J hJ => Finset.card_le_one.1 hL J hJ I hI⟩
    rw [hLI, pick_single, cov_indF_single]

/-- The coverage vector of a distribution on lists of at most one response lies in `STAB(G)`. -/
lemma covVec_mem_STAB {μ : Finset (IndSet G) → ℝ} (hμ : Zero.Admissible 0 μ) :
    Zero.covVec (indF G) μ ∈ STAB G := by
  refine ⟨push μ (pick G), ⟨push_nonneg hμ.1 _, ?_⟩, fun θ => ?_⟩
  · rw [sum_push_one, hμ.2.1]
  · rw [sum_push μ (pick G) (fun I => if θ ∈ I.1 then 1 else 0)]
    unfold Zero.covVec
    apply sum_congr rfl
    intro L _
    by_cases h : μ L = 0
    · simp [h]
    · rw [cov_eq_pick G (hμ.2.2 L h) θ]

/-- Every point of `STAB(G)` is the coverage vector of a distribution on singleton lists. -/
lemma exists_adm_of_STAB {a : Θ → ℝ} (ha : a ∈ STAB G) :
    ∃ μ, Zero.Admissible 0 μ ∧ Zero.covVec (indF G) μ = a := by
  obtain ⟨π, hπ, hπa⟩ := ha
  refine ⟨push π (fun I => ({I} : Finset (IndSet G))), ⟨push_nonneg hπ.1 _, ?_, ?_⟩, ?_⟩
  · rw [sum_push_one, hπ.2]
  · intro L hL
    obtain ⟨I, rfl⟩ := push_ne_zero hL
    simp
  · funext θ
    unfold Zero.covVec
    rw [sum_push, hπa θ]
    apply sum_congr rfl
    intro I _
    rw [cov_indF_single]

lemma HK_set_eq (q : Θ → ℝ) :
    {x | ∃ a : Θ → ℝ, a ∈ STAB G ∧ (∀ θ, 0 < a θ) ∧ x = ∑ θ, q θ * lg (1 / a θ)} =
      {x | ∃ μ, Zero.Admissible 0 μ ∧ (∀ θ, 0 < Zero.covVec (indF G) μ θ) ∧
        x = Zero.zeroObj q (Zero.covVec (indF G) μ)} := by
  ext x
  constructor
  · rintro ⟨a, ha, hpos, rfl⟩
    obtain ⟨μ, hμ, rfl⟩ := exists_adm_of_STAB G ha
    exact ⟨μ, hμ, hpos, rfl⟩
  · rintro ⟨μ, hμ, hpos, rfl⟩
    exact ⟨_, covVec_mem_STAB G hμ, hpos, rfl⟩

/-- **`R_0(q, 1) = H_K(G, q)`.** For graph acceptance sets and zero verifications, the zero-error
list rate–distortion function is Körner's graph entropy. -/
theorem HK_eq_Rn {q : Θ → ℝ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) :
    HKvp G q = Rn (indF G) 0 q 1 := by
  rw [(Zero.Rn_one_eq_sInf hq hpos (indF_hacc G)).1]
  unfold HKvp
  rw [HK_set_eq]

/-- The minimum defining `H_K(G, q)` is attained. -/
theorem HK_isLeast {q : Θ → ℝ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) :
    IsLeast {x | ∃ a : Θ → ℝ, a ∈ STAB G ∧ (∀ θ, 0 < a θ) ∧ x = ∑ θ, q θ * lg (1 / a θ)}
      (HKvp G q) := by
  rw [HK_eq_Rn G hq hpos, HK_set_eq]
  exact (Zero.Rn_one_eq_sInf hq hpos (indF_hacc G)).2.1

end Korner

/-! ## Part 2: every protocol with binary replies is a mixture of deterministic protocols -/

section ProtoDefs

variable {Θ : Type u} {Y : Type*}

/-- Expected number of verifications `E[N | θ]` (defined like `Proto.ecalls`). -/
noncomputable def everif {Z : Type*} [Fintype Z] (f : Θ → Y → Bool) (G : Bool → Bool → ℝ) :
    Proto Θ Y Z → Θ → ℝ
  | .stop _, _ => 0
  | .verify y next, θ => 1 + ∑ b : Bool, G (f θ y) b * everif f G (next b) θ
  | .call K next, θ => ∑ z, K θ z * everif f G (next z) θ
  | .rand μ next, θ => ∑ z, μ z * everif f G (next z) θ

/-- Deterministic protocols: no private randomness, and every call kernel takes values in
`{0,1}`. -/
def Det {Z : Type*} : Proto Θ Y Z → Prop
  | .stop _ => True
  | .verify _ next => Det (next true) ∧ Det (next false)
  | .call K next => (∀ θ z, K θ z = 0 ∨ K θ z = 1) ∧ ∀ z, Det (next z)
  | .rand _ _ => False

end ProtoDefs

section Derand

variable {Θ : Type u} [Fintype Θ] [DecidableEq Θ] {Y : Type*} [Fintype Y] [DecidableEq Y]

/-- A generic additive functional of a protocol with binary replies: leaf value `a out θ`, cost `cv`
per verification and `cc` per call. `acc`, `ecalls` and `everif` are special cases. -/
noncomputable def gval (f : Θ → Y → Bool) (G : Bool → Bool → ℝ) (a : Y → Θ → ℝ) (cv cc : ℝ) :
    Proto Θ Y Bool → Θ → ℝ
  | .stop out, θ => a out θ
  | .verify y next, θ => cv + ∑ b : Bool, G (f θ y) b * gval f G a cv cc (next b) θ
  | .call K next, θ => cc + ∑ z : Bool, K θ z * gval f G a cv cc (next z) θ
  | .rand μ next, θ => ∑ z : Bool, μ z * gval f G a cv cc (next z) θ

lemma acc_eq_gval (f : Θ → Y → Bool) (G : Bool → Bool → ℝ) :
    ∀ (t : Proto Θ Y Bool) (θ : Θ),
      t.acc f G θ = gval f G (fun y θ => if f θ y then 1 else 0) 0 0 t θ := by
  intro t
  induction t with
  | stop out => intro θ; rfl
  | verify y next ih => intro θ; simp only [Proto.acc, gval, ih, zero_add]
  | call K next ih => intro θ; simp only [Proto.acc, gval, ih, zero_add]
  | rand μ next ih => intro θ; simp only [Proto.acc, gval, ih]

lemma ecalls_eq_gval (f : Θ → Y → Bool) (G : Bool → Bool → ℝ) :
    ∀ (t : Proto Θ Y Bool) (θ : Θ), t.ecalls f G θ = gval f G (fun _ _ => 0) 0 1 t θ := by
  intro t
  induction t with
  | stop out => intro θ; rfl
  | verify y next ih => intro θ; simp only [Proto.ecalls, gval, ih, zero_add]
  | call K next ih => intro θ; simp only [Proto.ecalls, gval, ih]
  | rand μ next ih => intro θ; simp only [Proto.ecalls, gval, ih]

lemma everif_eq_gval (f : Θ → Y → Bool) (G : Bool → Bool → ℝ) :
    ∀ (t : Proto Θ Y Bool) (θ : Θ), everif f G t θ = gval f G (fun _ _ => 0) 1 0 t θ := by
  intro t
  induction t with
  | stop out => intro θ; rfl
  | verify y next ih => intro θ; simp only [everif, gval, ih]
  | call K next ih => intro θ; simp only [everif, gval, ih, zero_add]
  | rand μ next ih => intro θ; simp only [everif, gval, ih]

/-- The product (independent) coupling of the laws `K θ ·`: the weight of the deterministic reply
map `g : Θ → Bool`. -/
noncomputable def lam (K : Θ → Bool → ℝ) (g : Θ → Bool) : ℝ := ∏ θ, K θ (g θ)

/-- The deterministic kernel answering `g θ` in world `θ`. -/
noncomputable def dker (g : Θ → Bool) (θ : Θ) (z : Bool) : ℝ := if g θ = z then 1 else 0

lemma lam_nonneg {K : Θ → Bool → ℝ} (hK : IsKernel K) (g : Θ → Bool) : 0 ≤ lam K g :=
  Finset.prod_nonneg fun θ _ => (hK θ).1 _

lemma lam_sum {K : Θ → Bool → ℝ} (hK : IsKernel K) : ∑ g, lam K g = 1 := by
  unfold lam
  rw [← Fintype.prod_sum (κ := fun _ => Bool) (fun θ z => K θ z)]
  exact Finset.prod_eq_one fun θ _ => (hK θ).2

/-- The marginal of the product coupling in world `θ` is `K θ ·`. -/
lemma lam_marg {K : Θ → Bool → ℝ} (hK : IsKernel K) (θ : Θ) (F : Bool → ℝ) :
    ∑ g : Θ → Bool, lam K g * F (g θ) = ∑ z, K θ z * F z := by
  have h1 : ∀ g : Θ → Bool, lam K g * F (g θ) =
      ∏ θ', (K θ' (g θ') * (if θ' = θ then F (g θ') else 1)) := by
    intro g
    unfold lam
    rw [Finset.prod_mul_distrib, Finset.prod_ite_eq' univ θ (fun θ' => F (g θ'))]
    simp
  simp_rw [h1]
  rw [← Fintype.prod_sum (κ := fun _ => Bool)
    (fun θ' z => K θ' z * (if θ' = θ then F z else 1))]
  have h2 : ∀ θ', ∑ z, K θ' z * (if θ' = θ then F z else 1) =
      if θ' = θ then ∑ z, K θ z * F z else 1 := by
    intro θ'
    by_cases h : θ' = θ
    · subst h; simp
    · simp only [h, ite_false, mul_one]; exact (hK θ').2
  simp_rw [h2]
  rw [Finset.prod_ite_eq' univ θ]
  simp

lemma sum_dker (g : Θ → Bool) (θ : Θ) (V : Bool → ℝ) : ∑ z, dker g θ z * V z = V (g θ) := by
  unfold dker
  cases g θ <;> simp

lemma dker_isKernel (g : Θ → Bool) : IsKernel (dker g) := by
  intro θ
  refine ⟨fun z => by unfold dker; split_ifs <;> norm_num, ?_⟩
  have := sum_dker g θ (fun _ => 1)
  simpa using this

lemma mix2 {ι₁ ι₂ : Type*} [Fintype ι₁] [Fintype ι₂] {p₁ : ι₁ → ℝ} {p₂ : ι₂ → ℝ}
    (h₁ : ∑ i, p₁ i = 1) (h₂ : ∑ j, p₂ j = 1) (A : ℝ) (B : ι₁ → ℝ) (C : ι₂ → ℝ) :
    ∑ x : ι₁ × ι₂, p₁ x.1 * p₂ x.2 * (A + B x.1 + C x.2) =
      A + ∑ i, p₁ i * B i + ∑ j, p₂ j * C j := by
  have hin : ∀ i, ∑ j, p₁ i * p₂ j * (A + B i + C j) =
      p₁ i * A + p₁ i * B i + p₁ i * ∑ j, p₂ j * C j := by
    intro i
    have : ∀ j, p₁ i * p₂ j * (A + B i + C j) = (p₁ i * (A + B i)) * p₂ j + p₁ i * (p₂ j * C j) :=
      fun j => by ring
    rw [Finset.sum_congr rfl (fun j _ => this j), Finset.sum_add_distrib, ← Finset.mul_sum,
      ← Finset.mul_sum, h₂]
    ring
  rw [Fintype.sum_prod_type]
  simp only [hin]
  rw [Finset.sum_add_distrib, Finset.sum_add_distrib, ← Finset.sum_mul, ← Finset.sum_mul, h₁]
  ring

/-- Derandomization with an arbitrary finite index type. A `rand` node is split on its outcome; at
a `call` node the kernel is written as the product (independent) coupling `lam K` of the laws
`K θ ·`, a mixture of deterministic reply maps `g : Θ → Bool`. (The paper represents kernels by a
shared uniform variable instead; any coupling with the right marginal in each world will do, since
all the quantities involved are computed world by world.) Children mixtures are combined by product
weights. -/
theorem derand_aux : ∀ t : Proto Θ Y Bool, t.WF →
    ∃ (ι : Type u) (_ : Fintype ι) (p : ι → ℝ) (ts : ι → Proto Θ Y Bool), IsProb p ∧
      (∀ i, Det (ts i) ∧ (ts i).WF ∧ (ts i).vdepth ≤ t.vdepth ∧ (ts i).qdepth ≤ t.qdepth) ∧
      ∀ (f : Θ → Y → Bool) (G : Bool → Bool → ℝ) (a : Y → Θ → ℝ) (cv cc : ℝ) (θ : Θ),
        gval f G a cv cc t θ = ∑ i, p i * gval f G a cv cc (ts i) θ := by
  intro t
  induction t with
  | stop out =>
    intro _
    refine ⟨PUnit, inferInstance, fun _ => 1, fun _ => .stop out, ⟨fun _ => zero_le_one, by simp⟩,
      fun _ => ⟨trivial, trivial, le_rfl, le_rfl⟩, fun f G a cv cc θ => by simp⟩
  | verify y next ih =>
    intro hwf
    obtain ⟨ι₁, _, p₁, ts₁, hp₁, hts₁, hg₁⟩ := ih true hwf.1
    obtain ⟨ι₂, _, p₂, ts₂, hp₂, hts₂, hg₂⟩ := ih false hwf.2
    refine ⟨ι₁ × ι₂, inferInstance, fun x => p₁ x.1 * p₂ x.2,
      fun x => .verify y (fun b => bif b then ts₁ x.1 else ts₂ x.2), ⟨fun x =>
        mul_nonneg (hp₁.1 _) (hp₂.1 _), ?_⟩, ?_, ?_⟩
    · have := mix2 hp₁.2 hp₂.2 1 (fun _ => 0) (fun _ => 0)
      simpa using this
    · intro x
      obtain ⟨hd₁, hw₁, hv₁, hq₁⟩ := hts₁ x.1
      obtain ⟨hd₂, hw₂, hv₂, hq₂⟩ := hts₂ x.2
      refine ⟨⟨hd₁, hd₂⟩, ⟨hw₁, hw₂⟩, ?_, ?_⟩
      · simp only [Proto.vdepth, Bool.cond_true, Bool.cond_false]
        exact Nat.add_le_add_left (max_le_max hv₁ hv₂) 1
      · simp only [Proto.qdepth, Bool.cond_true, Bool.cond_false]
        exact max_le_max hq₁ hq₂
    · intro f G a cv cc θ
      have e : ∀ x : ι₁ × ι₂,
          gval f G a cv cc (.verify y (fun b => bif b then ts₁ x.1 else ts₂ x.2)) θ =
            cv + G (f θ y) true * gval f G a cv cc (ts₁ x.1) θ +
              G (f θ y) false * gval f G a cv cc (ts₂ x.2) θ := by
        intro x
        simp only [gval, Fintype.sum_bool, Bool.cond_true, Bool.cond_false]
        ring
      simp only [e]
      have hm := mix2 hp₁.2 hp₂.2 cv (fun i => G (f θ y) true * gval f G a cv cc (ts₁ i) θ)
        (fun j => G (f θ y) false * gval f G a cv cc (ts₂ j) θ)
      rw [hm]
      simp only [gval, Fintype.sum_bool, hg₁ f G a cv cc θ, hg₂ f G a cv cc θ, Finset.mul_sum]
      rw [add_assoc]
      congr 2 <;> apply Finset.sum_congr rfl <;> intro i _ <;> ring
  | call K next ih =>
    intro hwf
    obtain ⟨hK, hwn⟩ := hwf
    obtain ⟨ι₁, _, p₁, ts₁, hp₁, hts₁, hg₁⟩ := ih true (hwn true)
    obtain ⟨ι₂, _, p₂, ts₂, hp₂, hts₂, hg₂⟩ := ih false (hwn false)
    have hp12 : ∑ x : ι₁ × ι₂, p₁ x.1 * p₂ x.2 = 1 := by
      have := mix2 hp₁.2 hp₂.2 1 (fun _ => 0) (fun _ => 0)
      simpa using this
    refine ⟨(Θ → Bool) × (ι₁ × ι₂), inferInstance, fun x => lam K x.1 * (p₁ x.2.1 * p₂ x.2.2),
      fun x => .call (dker x.1) (fun z => bif z then ts₁ x.2.1 else ts₂ x.2.2),
      ⟨fun x => mul_nonneg (lam_nonneg hK _) (mul_nonneg (hp₁.1 _) (hp₂.1 _)), ?_⟩, ?_, ?_⟩
    · rw [Fintype.sum_prod_type]
      simp only [← Finset.mul_sum, hp12, mul_one]
      exact lam_sum hK
    · intro x
      obtain ⟨hd₁, hw₁, hv₁, hq₁⟩ := hts₁ x.2.1
      obtain ⟨hd₂, hw₂, hv₂, hq₂⟩ := hts₂ x.2.2
      refine ⟨⟨fun θ z => by unfold dker; split_ifs <;> simp, fun z => ?_⟩,
        ⟨dker_isKernel _, fun z => ?_⟩, ?_, ?_⟩
      · cases z <;> assumption
      · cases z <;> assumption
      · simp only [Proto.vdepth]
        apply Finset.sup_mono_fun
        intro z _
        cases z
        · exact hv₂
        · exact hv₁
      · simp only [Proto.qdepth]
        apply Nat.add_le_add_left
        apply Finset.sup_mono_fun
        intro z _
        cases z
        · exact hq₂
        · exact hq₁
    · intro f G a cv cc θ
      have e : ∀ g : Θ → Bool, ∑ x : ι₁ × ι₂, p₁ x.1 * p₂ x.2 *
          gval f G a cv cc (.call (dker g) (fun z => bif z then ts₁ x.1 else ts₂ x.2)) θ =
            cc + gval f G a cv cc (next (g θ)) θ := by
        intro g
        have e1 : ∀ x : ι₁ × ι₂,
            gval f G a cv cc (.call (dker g) (fun z => bif z then ts₁ x.1 else ts₂ x.2)) θ =
              cc + dker g θ true * gval f G a cv cc (ts₁ x.1) θ +
                dker g θ false * gval f G a cv cc (ts₂ x.2) θ := by
          intro x
          simp only [gval, Fintype.sum_bool, Bool.cond_true, Bool.cond_false]
          ring
        simp only [e1]
        have hm := mix2 hp₁.2 hp₂.2 cc (fun i => dker g θ true * gval f G a cv cc (ts₁ i) θ)
          (fun j => dker g θ false * gval f G a cv cc (ts₂ j) θ)
        rw [hm]
        have e2 : ∑ i, p₁ i * (dker g θ true * gval f G a cv cc (ts₁ i) θ) +
            ∑ j, p₂ j * (dker g θ false * gval f G a cv cc (ts₂ j) θ) =
              ∑ z, dker g θ z * gval f G a cv cc (next z) θ := by
          rw [Fintype.sum_bool, hg₁ f G a cv cc θ, hg₂ f G a cv cc θ, Finset.mul_sum,
            Finset.mul_sum]
          congr 1 <;> apply Finset.sum_congr rfl <;> intro i _ <;> ring
        rw [add_assoc, e2, sum_dker g θ (fun z => gval f G a cv cc (next z) θ)]
      rw [Fintype.sum_prod_type]
      simp only [mul_assoc, ← Finset.mul_sum]
      simp only [← mul_assoc, e]
      rw [lam_marg hK θ (fun z => cc + gval f G a cv cc (next z) θ)]
      simp only [gval, mul_add, Finset.sum_add_distrib, ← Finset.sum_mul, (hK θ).2, one_mul]
  | rand μ next ih =>
    intro hwf
    obtain ⟨hμ, hwn⟩ := hwf
    obtain ⟨ι₁, _, p₁, ts₁, hp₁, hts₁, hg₁⟩ := ih true (hwn true)
    obtain ⟨ι₂, _, p₂, ts₂, hp₂, hts₂, hg₂⟩ := ih false (hwn false)
    have hle : ∀ z, (next z).vdepth ≤ (Proto.rand μ next).vdepth := fun z =>
      Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z)
    have hleq : ∀ z, (next z).qdepth ≤ (Proto.rand μ next).qdepth := fun z =>
      Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)
    refine ⟨ι₁ ⊕ ι₂, inferInstance, Sum.elim (fun i => μ true * p₁ i) (fun j => μ false * p₂ j),
      Sum.elim ts₁ ts₂, ⟨?_, ?_⟩, ?_, ?_⟩
    · rintro (i | j)
      · exact mul_nonneg (hμ.1 _) (hp₁.1 _)
      · exact mul_nonneg (hμ.1 _) (hp₂.1 _)
    · rw [Fintype.sum_sum_type]
      simp only [Sum.elim_inl, Sum.elim_inr, ← Finset.mul_sum, hp₁.2, hp₂.2, mul_one]
      have := hμ.2
      rw [Fintype.sum_bool] at this
      exact this
    · rintro (i | j)
      · obtain ⟨hd, hw, hv, hq⟩ := hts₁ i
        exact ⟨hd, hw, hv.trans (hle true), hq.trans (hleq true)⟩
      · obtain ⟨hd, hw, hv, hq⟩ := hts₂ j
        exact ⟨hd, hw, hv.trans (hle false), hq.trans (hleq false)⟩
    · intro f G a cv cc θ
      rw [Fintype.sum_sum_type]
      simp only [gval, Fintype.sum_bool, Sum.elim_inl, Sum.elim_inr, hg₁ f G a cv cc θ,
        hg₂ f G a cv cc θ, Finset.mul_sum, mul_assoc]

/-- **Derandomization.** Every well-formed protocol with binary replies is a finite mixture of
deterministic well-formed protocols (no private randomness, every call kernel `{0,1}`-valued), none
with more verifications or calls on any path, such that in every world and for every acceptance
function and every verifier, the expected number of calls, the acceptance probability and the
expected number of verifications are the corresponding mixtures. -/
theorem derand (t : Proto Θ Y Bool) (hwf : t.WF) :
    ∃ (m : ℕ) (p : Fin m → ℝ) (ts : Fin m → Proto Θ Y Bool), IsProb p ∧
      (∀ i, Det (ts i) ∧ (ts i).WF ∧ (ts i).vdepth ≤ t.vdepth ∧ (ts i).qdepth ≤ t.qdepth) ∧
      ∀ (f : Θ → Y → Bool) (G : Bool → Bool → ℝ) (θ : Θ),
        t.ecalls f G θ = ∑ i, p i * (ts i).ecalls f G θ ∧
        t.acc f G θ = ∑ i, p i * (ts i).acc f G θ ∧
        everif f G t θ = ∑ i, p i * everif f G (ts i) θ := by
  obtain ⟨ι, _, p, ts, hp, hts, hg⟩ := derand_aux t hwf
  let e := (Fintype.equivFin ι).symm
  have hsum : ∀ F : ι → ℝ, ∑ k, F (e k) = ∑ i, F i := fun F => Equiv.sum_comp e F
  refine ⟨Fintype.card ι, fun k => p (e k), fun k => ts (e k), ⟨fun k => hp.1 _, ?_⟩,
    fun k => hts (e k), fun f G θ => ⟨?_, ?_, ?_⟩⟩
  · rw [hsum p, hp.2]
  · rw [ecalls_eq_gval, hg, ← hsum (fun i => p i * gval f G _ _ _ (ts i) θ)]
    simp only [ecalls_eq_gval]
  · rw [acc_eq_gval, hg, ← hsum (fun i => p i * gval f G _ _ _ (ts i) θ)]
    simp only [acc_eq_gval]
  · rw [everif_eq_gval, hg, ← hsum (fun i => p i * gval f G _ _ _ (ts i) θ)]
    simp only [everif_eq_gval]

end Derand

/-! ## Part 3: deterministic protocols under exact verification -/

section DetPaths

variable {X : Type*} [Fintype X] [DecidableEq X] {Y : Type*} [Fintype Y] [DecidableEq Y]

/-- The reply of a `{0,1}`-valued binary kernel in world `x`. -/
noncomputable def kr (K : X → Bool → ℝ) (x : X) : Bool := decide (K x true = 1)

/-- The transcript of binary replies (source replies and verification replies) of a deterministic
protocol run in world `x` under exact verification. -/
noncomputable def dpath (f : X → Y → Bool) : Proto X Y Bool → X → List Bool
  | .stop _, _ => []
  | .verify y next, x => f x y :: dpath f (next (f x y)) x
  | .call K next, x => kr K x :: dpath f (next (kr K x)) x
  | .rand _ _, _ => []

/-- The output of a deterministic protocol run in world `x` under exact verification. -/
noncomputable def dout (f : X → Y → Bool) : Proto X Y Bool → X → Y
  | .stop out, _ => out
  | .verify y next, x => dout f (next (f x y)) x
  | .call K next, x => dout f (next (kr K x)) x
  | .rand _ next, x => dout f (next true) x

lemma sum_kr {K : X → Bool → ℝ} {x : X} (h01 : ∀ z, K x z = 0 ∨ K x z = 1)
    (hs : ∑ z, K x z = 1) (F : Bool → ℝ) : ∑ z, K x z * F z = F (kr K x) := by
  rw [Fintype.sum_bool] at hs ⊢
  unfold kr
  rcases h01 true with h | h
  · have hf : K x false = 1 := by linarith
    rw [h, hf]; simp
  · have hf : K x false = 0 := by linarith
    rw [h, hf]; simp

lemma sum_exactG (a : Bool) (F : Bool → ℝ) : ∑ b, exactG a b * F b = F a := by
  cases a <;> simp [exactG]

lemma det_verify {Z : Type*} {y : Y} {next : Bool → Proto X Y Z} (h : Det (Proto.verify y next))
    (b : Bool) :
    Det (next b) := by
  cases b
  · exact h.2
  · exact h.1

lemma wf_verify {Z : Type*} [Fintype Z] {y : Y} {next : Bool → Proto X Y Z}
    (h : (Proto.verify y next).WF) (b : Bool) :
    (next b).WF := by
  cases b
  · exact h.2
  · exact h.1

/-- The transcript length is the number of calls plus the number of verifications. -/
theorem len_dpath (f : X → Y → Bool) : ∀ t : Proto X Y Bool, Det t → t.WF → ∀ x,
    t.ecalls f exactG x + everif f exactG t x = (dpath f t x).length := by
  intro t
  induction t with
  | stop out => intro _ _ x; simp [Proto.ecalls, everif, dpath]
  | verify y next ih =>
    intro hd hw x
    simp only [Proto.ecalls, everif, dpath, sum_exactG, List.length_cons, Nat.cast_add,
      Nat.cast_one]
    rw [← ih _ (det_verify hd _) (wf_verify hw _) x]
    ring
  | call K next ih =>
    intro hd hw x
    simp only [Proto.ecalls, everif, dpath, sum_kr (hd.1 x) (hw.1 x).2, List.length_cons,
      Nat.cast_add, Nat.cast_one]
    rw [← ih _ (hd.2 _) (hw.2 _) x]
    ring
  | rand μ next ih => intro hd; exact hd.elim

/-- The acceptance probability of a deterministic protocol is that of its output. -/
theorem acc_det (f : X → Y → Bool) : ∀ t : Proto X Y Bool, Det t → t.WF → ∀ x,
    t.acc f exactG x = if f x (dout f t x) then 1 else 0 := by
  intro t
  induction t with
  | stop out => intro _ _ x; rfl
  | verify y next ih =>
    intro hd hw x
    simp only [Proto.acc, dout, sum_exactG]
    exact ih _ (det_verify hd _) (wf_verify hw _) x
  | call K next ih =>
    intro hd hw x
    simp only [Proto.acc, dout, sum_kr (hd.1 x) (hw.1 x).2]
    exact ih _ (hd.2 _) (hw.2 _) x
  | rand μ next ih => intro hd; exact hd.elim

/-- The transcripts are prefix-free, and the transcript determines the output. -/
theorem dpath_prefix (f : X → Y → Bool) : ∀ t : Proto X Y Bool, Det t → ∀ x x',
    dpath f t x <+: dpath f t x' → dpath f t x = dpath f t x' ∧ dout f t x = dout f t x' := by
  intro t
  induction t with
  | stop out => intro _ x x' _; exact ⟨rfl, rfl⟩
  | verify y next ih =>
    intro hd x x' h
    simp only [dpath, List.cons_prefix_cons] at h
    obtain ⟨hb, hr⟩ := h
    simp only [dpath, dout]
    rw [← hb] at hr ⊢
    obtain ⟨e1, e2⟩ := ih _ (det_verify hd _) x x' hr
    exact ⟨by rw [e1], e2⟩
  | call K next ih =>
    intro hd x x' h
    simp only [dpath, List.cons_prefix_cons] at h
    obtain ⟨hb, hr⟩ := h
    simp only [dpath, dout]
    rw [← hb] at hr ⊢
    obtain ⟨e1, e2⟩ := ih _ (hd.2 _) x x' hr
    exact ⟨by rw [e1], e2⟩
  | rand μ next ih => intro hd; exact hd.elim

/-- Zero error at `x` means the output is accepted at `x`. -/
lemma accepted_of_acc {f : X → Y → Bool} {t : Proto X Y Bool} (hd : Det t) (hw : t.WF) {x : X}
    (h : t.acc f exactG x = 1) : f x (dout f t x) = true := by
  rw [acc_det f t hd hw x] at h
  by_contra h'
  rw [ite_eq_right h'] at h
  exact zero_ne_one h

lemma wavg_le {α : Type*} [Fintype α] {p a : α → ℝ} (hp : ∀ z, 0 ≤ p z) (hs : ∑ z, p z = 1)
    {M : ℝ} (h : ∀ z, a z ≤ M) : ∑ z, p z * a z ≤ M := by
  calc ∑ z, p z * a z ≤ ∑ z, p z * M :=
        sum_le_sum fun z _ => mul_le_mul_of_nonneg_left (h z) (hp z)
    _ = M := by rw [← Finset.sum_mul, hs, one_mul]

/-- The expected number of verifications is at most the verification depth. -/
theorem everif_le_vdepth {Z : Type*} [Fintype Z] (f : X → Y → Bool) {G : Bool → Bool → ℝ}
    (hG : IsVerifier G) : ∀ t : Proto X Y Z, t.WF → ∀ x, everif f G t x ≤ t.vdepth := by
  intro t
  induction t with
  | stop out => intro _ x; simp [everif, Proto.vdepth]
  | verify y next ih =>
    intro hw x
    simp only [everif, Proto.vdepth, Nat.cast_add, Nat.cast_one]
    have hM : ∀ b, everif f G (next b) x ≤
        ((max (next true).vdepth (next false).vdepth : ℕ) : ℝ) := by
      intro b
      refine (ih b (wf_verify hw b) x).trans ?_
      exact_mod_cast (by cases b <;> simp :
        (next b).vdepth ≤ max (next true).vdepth (next false).vdepth)
    have := wavg_le (hG (f x y)).1 (by rw [Fintype.sum_bool]; exact (hG (f x y)).2) hM
    linarith
  | call K next ih =>
    intro hw x
    simp only [everif, Proto.vdepth]
    apply wavg_le (hw.1 x).1 (hw.1 x).2
    intro z
    refine (ih z (hw.2 z) x).trans ?_
    exact_mod_cast Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z)
  | rand μ next ih =>
    intro hw x
    simp only [everif, Proto.vdepth]
    apply wavg_le hw.1.1 hw.1.2
    intro z
    refine (ih z (hw.2 z) x).trans ?_
    exact_mod_cast Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z)

variable {Θ : Type*} [Fintype Θ] [DecidableEq Θ]

/-- **The deterministic bound.** Let `t` be deterministic, let `e : Θ → X` pick worlds of `t`
(a slice), and let `c` be a proper colouring of `G` that is a function of the output of `t`.
Then `H_χ(G, q) ≤ E_q[Q + N]` along the slice: the transcript is a prefix-free code of expected
length `E[Q + N]` that determines `c`. -/
theorem core_bound (G : SimpleGraph Θ) {q : Θ → ℝ} (hq : IsProb q) (f : X → Y → Bool)
    (t : Proto X Y Bool) (hd : Det t) (hw : t.WF) (e : Θ → X) {β : Type*} [DecidableEq β]
    (c : Θ → β) (hc : ∀ v v', dout f t (e v) = dout f t (e v') → c v = c v')
    (hprop : Proper G c) :
    Hchi G q ≤ ∑ v, q v * (t.ecalls f exactG (e v) + everif f exactG t (e v)) := by
  have hpf : ∀ v v', dpath f t (e v) <+: dpath f t (e v') → dpath f t (e v) = dpath f t (e v') :=
    fun v v' h => (dpath_prefix f t hd _ _ h).1
  calc Hchi G q ≤ ent q c := Hchi_le_ent G q c hprop
    _ ≤ ent q (fun v => dpath f t (e v)) := ent_le_of_factor hq.1 (fun v v' h =>
        hc v v' (dpath_prefix f t hd _ _ (h ▸ List.prefix_refl (dpath f t (e v)))).2)
    _ ≤ ∑ v, q v * (dpath f t (e v)).length := ent_le_length hq _ hpf
    _ = ∑ v, q v * (t.ecalls f exactG (e v) + everif f exactG t (e v)) := by
        simp only [len_dpath f t hd hw]

/-- The deterministic bound with the verifications removed: `H_χ(G, q) - N_max ≤ E_q Q`. -/
theorem det_bound (G : SimpleGraph Θ) {q : Θ → ℝ} (hq : IsProb q) (f : X → Y → Bool)
    (t : Proto X Y Bool) (hd : Det t) (hw : t.WF) (e : Θ → X) {β : Type*} [DecidableEq β]
    (c : Θ → β) (hc : ∀ v v', dout f t (e v) = dout f t (e v') → c v = c v')
    (hprop : Proper G c) :
    Hchi G q - t.vdepth ≤ ∑ v, q v * t.ecalls f exactG (e v) := by
  have h1 := core_bound G hq f t hd hw e c hc hprop
  have h2 : ∑ v, q v * everif f exactG t (e v) ≤ t.vdepth :=
    wavg_le hq.1 hq.2 (fun v => everif_le_vdepth f exactG_isVerifier t hw (e v))
  simp only [mul_add, Finset.sum_add_distrib] at h1
  linarith

end DetPaths

section Lower

variable {X : Type u} [Fintype X] [DecidableEq X] {Y : Type*} [Fintype Y] [DecidableEq Y]

lemma mix_one {ι : Type*} [Fintype ι] {p a : ι → ℝ} (hp : IsProb p) (ha : ∀ i, a i ≤ 1)
    (h : ∑ i, p i * a i = 1) (i : ι) (hi : 0 < p i) : a i = 1 := by
  have hterm : ∀ j, 0 ≤ p j * (1 - a j) := fun j => mul_nonneg (hp.1 j) (by linarith [ha j])
  have hsum : ∑ j, p j * (1 - a j) = 0 := by
    simp only [mul_sub, mul_one, Finset.sum_sub_distrib, hp.2, h, sub_self]
  have := (Finset.sum_eq_zero_iff_of_nonneg (fun j _ => hterm j)).1 hsum i (mem_univ i)
  rcases mul_eq_zero.1 this with h0 | h0
  · linarith
  · linarith

/-- **Reduction to deterministic protocols.** A lower bound on `∑_x r_x E[Q | x]` that holds for
every deterministic zero-error protocol with no more verifications on any path holds for every
zero-error protocol with binary replies (exact verification). -/
theorem derand_lower {f : X → Y → Bool} (t : Proto X Y Bool) (hwf : t.WF)
    (hzero : ∀ x, t.acc f exactG x = 1) (r : X → ℝ) (L : ℝ)
    (h : ∀ s : Proto X Y Bool, Det s → s.WF → s.vdepth ≤ t.vdepth →
      (∀ x, s.acc f exactG x = 1) → L ≤ ∑ x, r x * s.ecalls f exactG x) :
    L ≤ ∑ x, r x * t.ecalls f exactG x := by
  obtain ⟨m, p, ts, hp, hts, heq⟩ := derand t hwf
  have hacc : ∀ i, 0 < p i → ∀ x, (ts i).acc f exactG x = 1 := by
    intro i hi x
    have h1 := (heq f exactG x).2.1
    rw [hzero x] at h1
    exact mix_one hp (fun j => (Fixed.acc_mem_unit exactG_isVerifier (ts j) (hts j).2.1 x).2)
      h1.symm i hi
  have hsum : ∑ x, r x * t.ecalls f exactG x = ∑ i, p i * ∑ x, r x * (ts i).ecalls f exactG x := by
    simp only [fun x => (heq f exactG x).1, Finset.mul_sum]
    rw [Finset.sum_comm]
    apply sum_congr rfl; intro i _
    apply sum_congr rfl; intro x _
    ring
  rw [hsum]
  calc L = ∑ i, p i * L := by rw [← Finset.sum_mul, hp.2, one_mul]
    _ ≤ ∑ i, p i * ∑ x, r x * (ts i).ecalls f exactG x := by
      apply sum_le_sum
      intro i _
      rcases (hp.1 i).eq_or_lt with h0 | h0
      · rw [← h0, zero_mul, zero_mul]
      · exact mul_le_mul_of_nonneg_left
          (h (ts i) (hts i).1 (hts i).2.1 (hts i).2.2.1 (hacc i h0)) h0.le

end Lower

section Chromatic

variable {Θ : Type u} [Fintype Θ] [DecidableEq Θ] (G : SimpleGraph Θ)

/-- At zero error, the output map of a deterministic protocol is a proper colouring. -/
lemma dout_proper {t : Proto Θ (IndSet G) Bool} (hd : Det t) (hw : t.WF)
    (hacc : ∀ θ, t.acc (indF G) exactG θ = 1) : Proper G (dout (indF G) t) := by
  have hmem : ∀ θ, θ ∈ (dout (indF G) t θ).1 := fun θ => by
    have := accepted_of_acc hd hw (hacc θ)
    simpa [indF] using this
  intro x y hxy heq
  have hy := hmem y
  rw [← heq] at hy
  exact (dout (indF G) t x).2 x (hmem x) y hy hxy

/-- **`E Q ≥ H_χ(G, q) - N_max`** for every zero-error protocol with binary sources, for graph
acceptance sets. -/
theorem EQ_ge_Hchi_sub {q : Θ → ℝ} (hq : IsProb q) (t : Proto Θ (IndSet G) Bool) (hwf : t.WF)
    (hzero : ∀ θ, t.acc (indF G) exactG θ = 1) :
    Hchi G q - t.vdepth ≤ ∑ θ, q θ * t.ecalls (indF G) exactG θ := by
  apply derand_lower t hwf hzero q
  intro s hd hw hv hacc
  have := det_bound G hq (indF G) s hd hw id (dout (indF G) s) (fun v v' h => h)
    (dout_proper G hd hw hacc)
  have hv' : (s.vdepth : ℝ) ≤ t.vdepth := by exact_mod_cast hv
  simp only [id] at this
  linarith

/-- **Proposition 5, `n = 0` (lower bound).** Every zero-error protocol with binary sources and no
verifications has `E Q ≥ H_χ(G, q)`. -/
theorem EQ_ge_Hchi {q : Θ → ℝ} (hq : IsProb q) (t : Proto Θ (IndSet G) Bool) (hwf : t.WF)
    (hv : t.vdepth = 0) (hzero : ∀ θ, t.acc (indF G) exactG θ = 1) :
    Hchi G q ≤ ∑ θ, q θ * t.ecalls (indF G) exactG θ := by
  have := EQ_ge_Hchi_sub G hq t hwf hzero
  rw [hv, Nat.cast_zero, sub_zero] at this
  exact this

/-- **The gap at `n = 0`, without the axiom.** `E Q - R_0(q, 1) ≥ H_χ(G, q) - H_K(G, q)`. -/
theorem gap_n0 {q : Θ → ℝ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) (t : Proto Θ (IndSet G) Bool)
    (hwf : t.WF) (hv : t.vdepth = 0) (hzero : ∀ θ, t.acc (indF G) exactG θ = 1) :
    Hchi G q - HKvp G q ≤ ∑ θ, q θ * t.ecalls (indF G) exactG θ - Rn (indF G) 0 q 1 := by
  have h1 := EQ_ge_Hchi G hq t hwf hv hzero
  rw [HK_eq_Rn G hq hpos]
  linarith

end Chromatic

/-! ## Part 5: index pairing extends the gap to every `n` -/

section Pair

variable {Θ : Type u} [Fintype Θ] [DecidableEq Θ]

/-- Paired acceptance: world `(v, w)` accepts the response `(I, j)` iff `v ∈ I` and `j = w`. -/
def fpair (G : SimpleGraph Θ) (n : ℕ) (x : Θ × Fin (n + 1)) (y : IndSet G × Fin (n + 1)) : Bool :=
  decide (x.1 ∈ y.1.1 ∧ y.2 = x.2)

/-- The paired prior: `v ∼ q` and an independent index `w` uniform on `n + 1` values. -/
noncomputable def qpair (q : Θ → ℝ) (n : ℕ) (x : Θ × Fin (n + 1)) : ℝ := q x.1 / (n + 1)

variable (G : SimpleGraph Θ) (n : ℕ)

lemma qpair_isProb {q : Θ → ℝ} (hq : IsProb q) : IsProb (qpair q n) := by
  refine ⟨fun x => div_nonneg (hq.1 _) (by positivity), ?_⟩
  unfold qpair
  rw [Fintype.sum_prod_type]
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  have : ∀ v, ((n + 1 : ℕ) : ℝ) * (q v / ((n : ℝ) + 1)) = q v := fun v => by
    push_cast; field_simp
  simp only [this]
  exact hq.2

lemma qpair_pos {q : Θ → ℝ} (hpos : ∀ θ, 0 < q θ) (x : Θ × Fin (n + 1)) : 0 < qpair q n x :=
  div_pos (hpos _) (by positivity)

lemma fpair_hacc : ∀ x, ∃ y, fpair G n x y = true :=
  fun x => ⟨(IndSet.single G x.1, x.2), by simp [fpair, IndSet.single_val]⟩

/-- The list `{(I, 0), …, (I, n)}` of `n + 1` responses. -/
noncomputable def line (I : IndSet G) : Finset (IndSet G × Fin (n + 1)) :=
  univ.image (fun j => (I, j))

lemma line_card (I : IndSet G) : (line G n I).card = n + 1 := by
  unfold line
  rw [card_image_of_injective _ (fun j j' h => (Prod.ext_iff.1 h).2)]
  simp

lemma cov_line (x : Θ × Fin (n + 1)) (I : IndSet G) :
    cov (fpair G n) x (line G n I) = if x.1 ∈ I.1 then 1 else 0 := by
  by_cases h : x.1 ∈ I.1
  · rw [cov_of_covers ⟨(I, x.2), by simp [line], by simp [fpair, h]⟩, ite_eq_left h]
  · rw [cov_of_not_covers, ite_eq_right h]
    rintro ⟨y, hy, hfy⟩
    simp only [line, mem_image, mem_univ, true_and] at hy
    obtain ⟨j, rfl⟩ := hy
    simp [fpair, h] at hfy

/-- **Achievability for the paired problem.** `R_n(q', 1) ≤ H_K(G, q)`: the list
`{(I, 0), …, (I, n)}`, with `I` drawn from an optimal point of `STAB(G)`, covers every world. -/
theorem Rn_pair_le_HK {q : Θ → ℝ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) :
    Rn (fpair G n) n (qpair q n) 1 ≤ HKvp G q := by
  have hL := (Zero.Rn_one_eq_sInf (n := n) (qpair_isProb n hq) (qpair_pos n hpos)
    (fpair_hacc G n)).2.1
  apply le_csInf ⟨_, (HK_isLeast G hq hpos).1⟩
  rintro x ⟨a, ⟨π, hπ, hπa⟩, hapos, rfl⟩
  have hadm : Zero.Admissible n (push π (line G n)) := by
    refine ⟨push_nonneg hπ.1 _, by rw [sum_push_one, hπ.2], ?_⟩
    intro L hL0
    obtain ⟨I, rfl⟩ := push_ne_zero hL0
    rw [line_card]
  have hcov : ∀ x, Zero.covVec (fpair G n) (push π (line G n)) x = a x.1 := by
    intro x
    unfold Zero.covVec
    rw [sum_push, hπa x.1]
    apply sum_congr rfl
    intro I _
    rw [cov_line]
  have hle := hL.2 ⟨push π (line G n), hadm, fun x => by rw [hcov]; exact hapos _, rfl⟩
  refine le_trans hle (le_of_eq ?_)
  unfold Zero.zeroObj qpair
  simp only [hcov]
  rw [Fintype.sum_prod_type]
  apply sum_congr rfl
  intro v _
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  push_cast
  field_simp

/-- **Converse for the paired problem.** Every zero-error protocol with binary sources and at most
`n` verifications on every path has `E Q ≥ H_χ(G, q) - n`. -/
theorem EQ_pair_ge {q : Θ → ℝ} (hq : IsProb q)
    (t : Proto (Θ × Fin (n + 1)) (IndSet G × Fin (n + 1)) Bool) (hwf : t.WF) (hv : t.vdepth ≤ n)
    (hzero : ∀ x, t.acc (fpair G n) exactG x = 1) :
    Hchi G q - n ≤ ∑ x, qpair q n x * t.ecalls (fpair G n) exactG x := by
  apply derand_lower t hwf hzero (qpair q n) (Hchi G q - n)
  intro s hd hw hvs hacc
  have hslice : ∀ w : Fin (n + 1),
      Hchi G q - n ≤ ∑ v, q v * s.ecalls (fpair G n) exactG (v, w) := by
    intro w
    have hmem : ∀ v, v ∈ (dout (fpair G n) s (v, w)).1.1 := fun v => by
      have := accepted_of_acc hd hw (hacc (v, w))
      simp only [fpair, decide_eq_true_eq] at this
      exact this.1
    have hprop : Proper G (fun v => (dout (fpair G n) s (v, w)).1) := by
      intro x y hxy heq
      have hy : y ∈ (dout (fpair G n) s (x, w)).1.1 := by
        rw [show (dout (fpair G n) s (x, w)).1 = (dout (fpair G n) s (y, w)).1 from heq]
        exact hmem y
      exact (dout (fpair G n) s (x, w)).1.2 x (hmem x) y hy hxy
    have := det_bound G hq (fpair G n) s hd hw (fun v => (v, w))
      (fun v => (dout (fpair G n) s (v, w)).1) (fun v v' h => by simp only [h]) hprop
    have hv' : (s.vdepth : ℝ) ≤ n := by exact_mod_cast hvs.trans hv
    linarith
  rw [Fintype.sum_prod_type, Finset.sum_comm]
  have e : ∀ w : Fin (n + 1), ∑ v, qpair q n (v, w) * s.ecalls (fpair G n) exactG (v, w) =
      (1 / ((n : ℝ) + 1)) * ∑ v, q v * s.ecalls (fpair G n) exactG (v, w) := by
    intro w
    unfold qpair
    rw [Finset.mul_sum]
    apply sum_congr rfl
    intro v _
    ring
  simp only [e]
  calc Hchi G q - n = ∑ _w : Fin (n + 1), (1 / ((n : ℝ) + 1)) * (Hchi G q - n) := by
        rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
        push_cast
        field_simp
    _ ≤ _ := sum_le_sum fun w _ => mul_le_mul_of_nonneg_left (hslice w) (by positivity)

/-- **The gap for the paired problem, without the axiom.**
`E Q - R_n(q', 1) ≥ H_χ(G, q) - H_K(G, q) - n`. -/
theorem gap_pair {q : Θ → ℝ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ)
    (t : Proto (Θ × Fin (n + 1)) (IndSet G × Fin (n + 1)) Bool) (hwf : t.WF) (hv : t.vdepth ≤ n)
    (hzero : ∀ x, t.acc (fpair G n) exactG x = 1) :
    Hchi G q - HKvp G q - n ≤
      ∑ x, qpair q n x * t.ecalls (fpair G n) exactG x - Rn (fpair G n) n (qpair q n) 1 := by
  have h1 := Rn_pair_le_HK G n hq hpos
  have h2 := EQ_pair_ge G n hq t hwf hv hzero
  linarith

end Pair

/-! ## Unboundedness (uses the axiom `cfj_unbounded`) -/

section Unbounded

lemma unif_isProb {m : ℕ} (hm : 0 < m) : IsProb (fun _ : Fin m => (1 : ℝ) / m) := by
  refine ⟨fun _ => by positivity, ?_⟩
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  have : (m : ℝ) ≠ 0 := by exact_mod_cast hm.ne'
  field_simp

lemma unif_pos {m : ℕ} (hm : 0 < m) : ∀ θ : Fin m, 0 < (fun _ : Fin m => (1 : ℝ) / m) θ :=
  fun _ => by
    have : (0 : ℝ) < m := by exact_mod_cast hm
    positivity

/-- **Proposition 5, `n = 0`: no constant suffices.** For every `C` there is a graph `G` on `[m]`
such that, for the uniform prior, every zero-error protocol with binary sources and no
verifications has `E Q ≥ R_0(q, 1) + C`. -/
theorem unbounded_gap_n0 (C : ℝ) : ∃ (m : ℕ) (_ : 0 < m) (G : SimpleGraph (Fin m)),
    ∀ t : Proto (Fin m) (IndSet G) Bool, t.WF → t.vdepth = 0 →
      (∀ θ, t.acc (indF G) exactG θ = 1) →
      Rn (indF G) 0 (fun _ => (1 : ℝ) / m) 1 + C ≤
        ∑ θ, (1 : ℝ) / m * t.ecalls (indF G) exactG θ := by
  obtain ⟨m, hm, G, -, hgap⟩ := cfj_unbounded C
  refine ⟨m, hm, G, fun t hwf hv hzero => ?_⟩
  rw [← HK_eq_Rn G (unif_isProb hm) (unif_pos hm)]
  have := EQ_ge_Hchi G (unif_isProb hm) t hwf hv hzero
  linarith

/-- **Proposition 5, every `n`: no constant suffices.** For every `n` and `C` there is a graph `G`
on `[m]` such that, for the paired problem (worlds `(v, w)` with `v` uniform on `[m]` and `w`
uniform on `n + 1` indices, responses `(I, j)`, `f_{(v,w)}(I, j) = 1{v ∈ I, j = w}`), every
zero-error protocol with binary sources and `N ≤ n` has `E Q ≥ R_n(q', 1) + C`. -/
theorem unbounded_gap_every_n (n : ℕ) (C : ℝ) : ∃ (m : ℕ) (_ : 0 < m) (G : SimpleGraph (Fin m)),
    ∀ t : Proto (Fin m × Fin (n + 1)) (IndSet G × Fin (n + 1)) Bool, t.WF → t.vdepth ≤ n →
      (∀ x, t.acc (fpair G n) exactG x = 1) →
      Rn (fpair G n) n (qpair (fun _ => (1 : ℝ) / m) n) 1 + C ≤
        ∑ x, qpair (fun _ => (1 : ℝ) / m) n x * t.ecalls (fpair G n) exactG x := by
  obtain ⟨m, hm, G, -, hgap⟩ := cfj_unbounded (C + n)
  refine ⟨m, hm, G, fun t hwf hv hzero => ?_⟩
  have h1 := Rn_pair_le_HK G n (unif_isProb hm) (unif_pos hm)
  have h2 := EQ_pair_ge G n (unif_isProb hm) t hwf hv hzero
  linarith

end Unbounded

end VT.Graph


==> anc/lean/VerificationTransfer/Interleave.lean <==
import VerificationTransfer.ZeroError
import VerificationTransfer.FixedSources
import VerificationTransfer.Frontier
import Mathlib.Analysis.SpecialFunctions.BinaryEntropy
import Mathlib.Data.Fintype.Perm

/-!
# Proposition 6 (what interleaving saves) and the boundary examples

All examples use unique answers (`VT.Zero.uniq`, responses = worlds) and exact verification
(`exactG`).  The expected number of calls is `E Q = ∑_θ q θ · E[Q | θ]` (`Proto.ecalls`), and
zero error means `acc = 1` in every world.

* `sourceFirst_calls_ge_one`: with `n + 1 < |Θ|`, a zero-error source-first protocol with at most
  `n` verifications makes at least one call in every world (hence `E Q ≥ 1`).
* Proposition 6, second example (`q = (1 - 2p, p, p)`): `R_1(q, 1) = 2p`, an interleaved protocol
  against the deterministic source `1{A = 2}` has `E Q = 2p`, every source-first one has `E Q ≥ 1`.
* Proposition 6, first example (a given bank of index bits): interleaving costs `ε m` expected
  calls, every source-first protocol at least `(1 - ε) m`.
* The expected-cost / information-cost boundary of the fixed-source appendix.
* The source-adaptivity boundary of the fixed-source appendix.
* The linear-bank example at the end of the proof of Corollary `cor:waste`.
* The random-budget shortcut of the zero-error appendix.

World indices are `0, 1, 2, …` (the paper's `1, 2, 3, …`).
-/

open Finset

set_option linter.unusedSectionVars false

namespace VT.Inter

universe u

open VT.Zero VT.Fixed

/-! ## Generic facts -/

section Generic

variable {Θ Y Z : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y] [Fintype Z]

/-- Expected numbers of calls are nonnegative. -/
lemma ecalls_nonneg (f : Θ → Y → Bool) :
    ∀ (t : Proto Θ Y Z), t.WF → ∀ θ, 0 ≤ t.ecalls f exactG θ := by
  intro t
  induction t with
  | stop y => intro _ θ; simp [Proto.ecalls]
  | verify y next ih =>
    intro hwf θ
    simp only [Proto.ecalls]
    apply Finset.sum_nonneg; intro b _
    apply mul_nonneg ((exactG_isVerifier _).1 b)
    cases b
    · exact ih false hwf.2 θ
    · exact ih true hwf.1 θ
  | call K next ih =>
    intro hwf θ
    simp only [Proto.ecalls]
    have : 0 ≤ ∑ z, K θ z * (next z).ecalls f exactG θ :=
      Finset.sum_nonneg (fun z _ => mul_nonneg ((hwf.1 θ).1 z) (ih z (hwf.2 z) θ))
    linarith
  | rand μ next ih =>
    intro hwf θ
    simp only [Proto.ecalls]
    exact Finset.sum_nonneg (fun z _ => mul_nonneg (hwf.1.1 z) (ih z (hwf.2 z) θ))

/-- If an average of numbers `≤ 1` under a probability vector is `1`, every number of positive
weight is `1`. -/
lemma avg_eq_one {μ : Z → ℝ} (hμ : IsProb μ) {a : Z → ℝ} (ha : ∀ z, a z ≤ 1)
    (hs : ∑ z, μ z * a z = 1) (z : Z) (hz : μ z ≠ 0) : a z = 1 := by
  have h0 : ∑ z, μ z * (1 - a z) = 0 := by
    simp_rw [mul_sub, mul_one]
    rw [Finset.sum_sub_distrib, hμ.2, hs, sub_self]
  have hnn : ∀ z ∈ (univ : Finset Z), 0 ≤ μ z * (1 - a z) :=
    fun z _ => mul_nonneg (hμ.1 z) (by linarith [ha z])
  have := (Finset.sum_eq_zero_iff_of_nonneg hnn).1 h0 z (mem_univ z)
  rcases mul_eq_zero.1 this with h | h
  · exact absurd h hz
  · linarith

/-- A lower bound on every number of positive weight bounds the average. -/
lemma le_avg {μ : Z → ℝ} (hμ : IsProb μ) {e : Z → ℝ} {c : ℝ} (he : ∀ z, μ z ≠ 0 → c ≤ e z) :
    c ≤ ∑ z, μ z * e z := by
  calc c = ∑ z, μ z * c := by rw [← Finset.sum_mul, hμ.2, one_mul]
    _ ≤ ∑ z, μ z * e z := Finset.sum_le_sum (fun z _ => by
        by_cases h : μ z = 0
        · simp [h]
        · exact mul_le_mul_of_nonneg_left (he z h) (hμ.1 z))

/-- Averaging against a deterministic Boolean reply. -/
lemma sum_det_bool (b : Bool) (g : Bool → ℝ) :
    ∑ z, (if b = z then (1 : ℝ) else 0) * g z = g b := by
  cases b <;> simp

lemma isKernel_det {Θ' : Type*} (s : Θ' → Bool) :
    ∀ θ, IsProb (fun z : Bool => if s θ = z then (1 : ℝ) else 0) := by
  intro θ
  refine ⟨fun z => by dsimp only; split_ifs <;> norm_num, ?_⟩
  cases s θ <;> simp

end Generic

section Uniq

variable {Θ Z : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Z]

/-- For unique answers, a list of `n + 1` responses covers at most `n + 1` worlds: if all weights lie
in `[0, c]`, then `V_n(w) ≤ (n + 1) c`. -/
lemma Vn_uniq_le {n : ℕ} {w : Θ → ℝ} {c : ℝ} (hc : 0 ≤ c) (hw : ∀ θ, 0 ≤ w θ ∧ w θ ≤ c) :
    Vn uniq n w ≤ (n + 1) * c := by
  obtain ⟨L, hL, hv⟩ := Vn_attained (f := uniq) n w
  have hLc : L.card ≤ n + 1 := by simpa [lists] using hL
  rw [hv]
  simp_rw [cov_uniq, mul_ite, mul_one, mul_zero]
  rw [Finset.sum_ite_mem, Finset.univ_inter]
  calc ∑ θ ∈ L, w θ ≤ ∑ θ ∈ L, c := Finset.sum_le_sum (fun θ _ => (hw θ).2)
    _ = L.card * c := by rw [Finset.sum_const, nsmul_eq_mul]
    _ ≤ (n + 1) * c := mul_le_mul_of_nonneg_right (by exact_mod_cast hLc) hc

/-- A call-free protocol with at most `n` verifications is correct, in total, on at most `n + 1`
worlds of any set `S` (Proposition 1 with the uniform weight on `S`). -/
lemma callFree_sum_acc_le (t : Proto Θ Θ Z) (hwf : t.WF) (hcf : t.CallFree) {n : ℕ}
    (hv : t.vdepth ≤ n) (S : Finset Θ) : ∑ θ ∈ S, t.acc uniq exactG θ ≤ n + 1 := by
  rcases isEmpty_or_nonempty Θ with hΘ | hΘ
  · rw [Finset.eq_empty_of_isEmpty S, Finset.sum_empty]; positivity
  · have hw : ∀ θ, 0 ≤ (if θ ∈ S then (1 : ℝ) else 0) ∧ (if θ ∈ S then (1 : ℝ) else 0) ≤ 1 :=
      fun θ => by constructor <;> split_ifs <;> norm_num
    have h := callFree_bound (f := uniq) t hwf hcf n hv (fun θ => if θ ∈ S then 1 else 0)
      (fun θ => (hw θ).1)
    have h2 := Vn_uniq_le (n := n) zero_le_one hw
    simp only [ite_mul, one_mul, zero_mul] at h
    rw [Finset.sum_ite_mem, Finset.univ_inter] at h
    linarith

/-- A call-free protocol with at most `n` verifications cannot have zero error when
`n + 1 < |Θ|`. -/
lemma callFree_not_zero_error {n : ℕ} (hcard : n + 1 < Fintype.card Θ) (t : Proto Θ Θ Z)
    (hwf : t.WF) (hcf : t.CallFree) (hv : t.vdepth ≤ n) :
    ¬ ∀ θ, t.acc uniq exactG θ = 1 := by
  intro h
  have h1 := callFree_sum_acc_le t hwf hcf hv Finset.univ
  simp only [h, Finset.sum_const, Finset.card_univ, nsmul_eq_mul, mul_one] at h1
  have h2 : ((n : ℝ) + 1 + 1) ≤ Fintype.card Θ := by exact_mod_cast hcard
  linarith

/-- **Source-first protocols need a call in every world.** For unique answers with
`n + 1 < |Θ|`, every well-formed source-first protocol with at most `n` verifications and zero
error makes at least one expected call in every world (for any reply alphabet and any call
kernels). -/
theorem sourceFirst_calls_ge_one {n : ℕ} (hcard : n + 1 < Fintype.card Θ) :
    ∀ (t : Proto Θ Θ Z), t.WF → SourceFirst t → t.vdepth ≤ n →
      (∀ θ, t.acc uniq exactG θ = 1) → ∀ θ, 1 ≤ t.ecalls uniq exactG θ := by
  intro t
  induction t with
  | stop y =>
    intro hwf _ hv hz
    exact absurd hz (callFree_not_zero_error hcard _ hwf trivial hv)
  | verify y next _ =>
    intro hwf hsf hv hz
    exact absurd hz (callFree_not_zero_error hcard _ hwf hsf hv)
  | call K next _ =>
    intro hwf _ _ _ θ
    simp only [Proto.ecalls]
    have := Finset.sum_nonneg (fun z (_ : z ∈ (univ : Finset Z)) =>
      mul_nonneg ((hwf.1 θ).1 z) (ecalls_nonneg uniq (next z) (hwf.2 z) θ))
    linarith
  | rand μ next ih =>
    intro hwf hsf hv hz θ
    simp only [Proto.vdepth] at hv
    simp only [Proto.ecalls]
    apply le_avg hwf.1
    intro z hz0
    refine ih z (hwf.2 z) (hsf z)
      (le_trans (Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z)) hv) ?_ θ
    intro θ'
    have h := hz θ'
    simp only [Proto.acc] at h
    exact avg_eq_one hwf.1 (fun z => (acc_mem_unit exactG_isVerifier _ (hwf.2 z) θ').2) h z hz0

/-- The expected number of calls of a protocol under the prior `q`. -/
noncomputable def EQ (q : Θ → ℝ) (t : Proto Θ Θ Z) : ℝ := ∑ θ, q θ * t.ecalls uniq exactG θ

/-- **Source-first protocols make at least one expected call** (under any prior). -/
theorem sourceFirst_EQ_ge_one {n : ℕ} (hcard : n + 1 < Fintype.card Θ) {q : Θ → ℝ} (hq : IsProb q)
    (t : Proto Θ Θ Z) (hwf : t.WF) (hsf : SourceFirst t) (hv : t.vdepth ≤ n)
    (hz : ∀ θ, t.acc uniq exactG θ = 1) : 1 ≤ EQ q t := by
  have h := sourceFirst_calls_ge_one hcard t hwf hsf hv hz
  calc (1 : ℝ) = ∑ θ, q θ * 1 := by simp [hq.2]
    _ ≤ EQ q t := Finset.sum_le_sum (fun θ _ => mul_le_mul_of_nonneg_left (h θ) (hq.1 θ))

end Uniq

/-! ## Proposition 6, second example; the expected-cost / information-cost boundary -/

section Three

/-- The prior `(1 - 2p, p, p)`. -/
noncomputable def q3 (p : ℝ) : Fin 3 → ℝ := ![1 - 2 * p, p, p]

/-- The deterministic source `1{A = 2}` (the paper's `1{A = 3}`), with a single request label. -/
noncomputable def src3 : List (Unit × Bool) → Unit → Fin 3 → Bool → ℝ :=
  fun _ _ θ z => if decide (θ = 2) = z then 1 else 0

/-- The interleaved protocol: verify world `0` and stop if it is accepted; otherwise call the
source `1{A = 2}` and output world `2` or `1` accordingly (no second verification). -/
noncomputable def ilv3 : Proto (Fin 3) (Fin 3) Bool :=
  .verify 0 (fun b => bif b then .stop 0 else
    .call (src3 [] ()) (fun z => bif z then .stop 2 else .stop 1))

/-- The canonical upfront (source-first) protocol: call the source first; if it says `A ≠ 2`,
verify world `0` and output world `1` if it is rejected. -/
noncomputable def up3 : Proto (Fin 3) (Fin 3) Bool :=
  .call (src3 [] ()) (fun z => bif z then .stop 2 else
    .verify 0 (fun b => bif b then .stop 0 else .stop 1))

lemma q3_prob {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1 / 2) : IsProb (q3 p) := by
  refine ⟨fun i => ?_, ?_⟩
  · fin_cases i <;> simp [q3] <;> linarith
  · simp [q3, Fin.sum_univ_three]; ring

lemma q3_pos {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1 / 2) : ∀ i, 0 < q3 p i := by
  intro i
  fin_cases i <;> simp [q3] <;> linarith

lemma src3_kernel (c : Unit) (tr : List (Unit × Bool)) : IsKernel (src3 tr c) :=
  isKernel_det (fun θ : Fin 3 => decide (θ = 2))

lemma ilv3_wf : ilv3.WF :=
  ⟨trivial, src3_kernel () [], fun z => by cases z <;> trivial⟩

lemma ilv3_fixed : FixedAgainst src3 [] ilv3 :=
  ⟨trivial, (), rfl, fun z => by cases z <;> trivial⟩

lemma ilv3_vdepth : ilv3.vdepth = 1 := by
  simp [ilv3, Proto.vdepth]

lemma ilv3_qdepth : ilv3.qdepth = 1 := by
  simp [ilv3, Proto.qdepth]

lemma ilv3_acc : ∀ θ, ilv3.acc uniq exactG θ = 1 := by
  intro θ
  fin_cases θ <;> simp [ilv3, Proto.acc, src3, uniq, exactG]

lemma ilv3_ecalls : ∀ θ, ilv3.ecalls uniq exactG θ = if θ = 0 then 0 else 1 := by
  intro θ
  fin_cases θ <;> simp [ilv3, Proto.ecalls, src3, uniq, exactG]

lemma ilv3_EQ (p : ℝ) : EQ (q3 p) ilv3 = 2 * p := by
  simp [EQ, ilv3_ecalls, Fin.sum_univ_three, q3]; ring

lemma up3_wf : up3.WF :=
  ⟨src3_kernel () [], fun z => by cases z; exacts [⟨trivial, trivial⟩, trivial]⟩

lemma up3_fixed : FixedAgainst src3 [] up3 :=
  ⟨(), rfl, fun z => by cases z; exacts [⟨trivial, trivial⟩, trivial]⟩

lemma up3_sourceFirst : SourceFirst up3 :=
  fun z => by cases z; exacts [⟨trivial, trivial⟩, trivial]

lemma up3_vdepth : up3.vdepth = 1 := by
  simp [up3, Proto.vdepth]

lemma up3_qdepth : up3.qdepth = 1 := by
  simp [up3, Proto.qdepth]

lemma up3_acc : ∀ θ, up3.acc uniq exactG θ = 1 := by
  intro θ
  fin_cases θ <;> simp [up3, Proto.acc, src3, uniq, exactG]

lemma up3_ecalls : ∀ θ, up3.ecalls uniq exactG θ = 1 := by
  intro θ
  fin_cases θ <;> simp [up3, Proto.ecalls, src3, uniq, exactG]

/-- `R_1(q, 1) = 2p` for `q = (1 - 2p, p, p)` and `0 < p ≤ 1/4` (clipping formula with `τ = 2p`,
inclusion probabilities `(1, 1/2, 1/2)`). -/
theorem Rn_q3 {p : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 1 / 4) : Rn uniq 1 (q3 p) 1 = 2 * p := by
  have hq := q3_prob hp0 (by linarith)
  have hpos := q3_pos hp0 (by linarith)
  have h1 : ¬ (1 - 2 * p < 2 * p) := by linarith
  have h2 : 1 ≤ (1 - 2 * p) / (2 * p) := by rw [le_div_iff₀ (by positivity)]; linarith
  have h3 : p / (2 * p) = 1 / 2 := by field_simp
  have h4 : p < 2 * p := by linarith
  have h5 : 2 * p / p = 2 := by field_simp
  rw [clip_formula (τ := 2 * p) hq hpos (by simp) (by positivity) ?_]
  · simp [Fin.sum_univ_three, q3, h1, h4, h5, lg_two]
    ring
  · simp [Fin.sum_univ_three, q3, min_eq_left h2, h3]
    norm_num

/-- The causal auxiliary information of the interleaved protocol is `2p` bits: the call is made
with probability `2p`, on a posterior uniform on worlds `1, 2`, and reveals one bit. -/
theorem ilv3_baux {p : ℝ} (hp0 : 0 < p) : ilv3.baux uniq exactG (q3 p) = 2 * p := by
  simp only [ilv3, Proto.baux, Fintype.sum_bool, Bool.cond_true, Bool.cond_false]
  unfold charge pred
  simp [Fin.sum_univ_three, src3, uniq, exactG, q3, hp0.ne']
  rw [show (p + p) / p = 2 by field_simp; ring, lg_two]
  ring

/-- Binary entropy in bits. -/
noncomputable def h2 (x : ℝ) : ℝ := Real.binEntropy x / Real.log 2

/-- The causal auxiliary information of the canonical upfront protocol is `h2(p)` bits. -/
theorem up3_baux {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1 / 2) :
    up3.baux uniq exactG (q3 p) = h2 p := by
  have hq := q3_prob hp0 hp1
  simp only [up3, Proto.baux, Fintype.sum_bool, Bool.cond_true, Bool.cond_false, add_zero]
  unfold charge
  simp_rw [VT.Frontier.pred_of_prob hq]
  simp [Fin.sum_univ_three, src3, q3, h2, Real.binEntropy, lg]
  rw [show 1 - 2 * p + p = 1 - p by ring]
  ring

/-- `2p < h2(p)` on `(0, 1/2)` (strict concavity of the binary entropy between `0` and `1/2`), so
the upfront protocol pays strictly more information than the interleaved one. -/
theorem two_mul_lt_h2 {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1 / 2) : 2 * p < h2 p := by
  have h := Real.strictConcave_binEntropy.2 (show (0 : ℝ) ∈ Set.Icc 0 1 by simp)
    (show (2⁻¹ : ℝ) ∈ Set.Icc 0 1 by constructor <;> norm_num) (by norm_num : (0 : ℝ) ≠ 2⁻¹)
    (show 0 < 1 - 2 * p by linarith) (show 0 < 2 * p by linarith) (by ring : 1 - 2 * p + 2 * p = 1)
  simp only [smul_eq_mul, Real.binEntropy_zero, Real.binEntropy_two_inv, mul_zero, zero_add] at h
  rw [show 2 * p * 2⁻¹ = p by ring] at h
  unfold h2
  rw [lt_div_iff₀ log_two_pos']
  exact h

end Three

/-! ### Proposition 6, second example -/

/-- **Proposition 6 (second example).** Unique answers, `q = (1 - 2p, p, p)` with `0 < p ≤ 1/4`,
`n = 1`, `s = 1`:
(a) `R_1(q, 1) = 2p`;
(b) the interleaved protocol `ilv3` (verify world `0`; if rejected, one call of the deterministic
source `1{A = 2}` and output) is well formed, runs against that fixed source, has at most one
verification, zero error, and `E Q = 2p = R_1(q, 1)`;
(c) every well-formed source-first protocol (any reply alphabet, any call kernels) with at most one
verification and zero error has `E Q ≥ 1`. -/
theorem prop6_second {p : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 1 / 4) :
    Rn uniq 1 (q3 p) 1 = 2 * p ∧
    (ilv3.WF ∧ FixedAgainst src3 [] ilv3 ∧ ilv3.vdepth ≤ 1 ∧
      (∀ θ, ilv3.acc uniq exactG θ = 1) ∧ EQ (q3 p) ilv3 = 2 * p) ∧
    (∀ {Z : Type u} [Fintype Z] (t : Proto (Fin 3) (Fin 3) Z), t.WF → SourceFirst t → t.vdepth ≤ 1 →
      (∀ θ, t.acc uniq exactG θ = 1) → 1 ≤ EQ (q3 p) t) :=
  ⟨Rn_q3 hp0 hp1, ⟨ilv3_wf, ilv3_fixed, ilv3_vdepth.le, ilv3_acc, ilv3_EQ p⟩,
    fun t hwf hsf hv hz => sourceFirst_EQ_ge_one (by simp) (q3_prob hp0 (by linarith)) t hwf hsf hv hz⟩

/-- **Proposition 6 (second example), unbounded ratio.** For every `M` there is `p ∈ (0, 1/4]` at
which the interleaved protocol has `E Q = 2p` while every zero-error source-first protocol with one
verification has `E Q ≥ 1 > M · 2p`; i.e. the ratio `1 / (2p)` is unbounded as `p → 0`. -/
theorem prop6_second_unbounded (M : ℝ) :
    ∃ p : ℝ, 0 < p ∧ p ≤ 1 / 4 ∧ EQ (q3 p) ilv3 = 2 * p ∧ M * (2 * p) < 1 ∧
      ∀ {Z : Type u} [Fintype Z] (t : Proto (Fin 3) (Fin 3) Z), t.WF → SourceFirst t →
        t.vdepth ≤ 1 → (∀ θ, t.acc uniq exactG θ = 1) → M * EQ (q3 p) ilv3 < EQ (q3 p) t := by
  set p : ℝ := 1 / (4 * (|M| + 1)) with hp
  have hM : 0 < |M| + 1 := by positivity
  have hp0 : 0 < p := by positivity
  have hp1 : p ≤ 1 / 4 := by
    rw [hp, div_le_div_iff₀ (by positivity) (by norm_num)]
    have := abs_nonneg M
    nlinarith
  have hMp : M * (2 * p) < 1 := by
    have e : M * (2 * p) = M / (2 * (|M| + 1)) := by rw [hp]; field_simp; ring
    rw [e, div_lt_one (by positivity)]
    have := le_abs_self M
    have := abs_nonneg M
    linarith
  refine ⟨p, hp0, hp1, ilv3_EQ p, hMp, ?_⟩
  intro Z _ t hwf hsf hv hz
  rw [ilv3_EQ p]
  exact lt_of_lt_of_le hMp ((prop6_second hp0 hp1).2.2 t hwf hsf hv hz)

/-- `1 / (2p) → ∞` as `p → 0⁺`. -/
theorem ratio_tendsto :
    Filter.Tendsto (fun p : ℝ => 1 / (2 * p)) (nhdsWithin 0 (Set.Ioi 0)) Filter.atTop := by
  have h : Filter.Tendsto (fun p : ℝ => 2 * p) (nhdsWithin 0 (Set.Ioi 0))
      (nhdsWithin 0 (Set.Ioi 0)) := by
    apply tendsto_nhdsWithin_of_tendsto_nhds_of_eventually_within
    · have : Filter.Tendsto (fun p : ℝ => 2 * p) (nhds 0) (nhds (2 * 0)) :=
        (continuous_const.mul continuous_id).tendsto 0
      simpa using this.mono_left nhdsWithin_le_nhds
    · filter_upwards [self_mem_nhdsWithin] with p hp
      exact Set.mem_Ioi.2 (mul_pos two_pos (Set.mem_Ioi.1 hp))
  exact (tendsto_inv_nhdsGT_zero.comp h).congr (fun p => by simp [Function.comp, one_div])

/-! ### The expected-cost and information-cost boundary (fixed-source appendix) -/

/-- **Expected-cost / information-cost boundary.** Prior `(1 - 2p, p, p)` with `0 < p < 1/2` and
the single deterministic source `1{A = 2}`.
(a) The interleaved protocol has zero error, at most one verification, at most one call,
`E Q = 2p` and causal auxiliary information `B_aux = 2p` bits.
(b) Every well-formed source-first zero-error protocol with one target query has `E Q ≥ 1`; the
canonical upfront protocol (call first, then verify) is source-first, runs against the same
source, has zero error, one verification, one call, `E Q = 1` and `B_aux = h2(p)` bits
(`> 2p`). -/
theorem cost_boundary {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1 / 2) :
    (ilv3.WF ∧ FixedAgainst src3 [] ilv3 ∧ (∀ θ, ilv3.acc uniq exactG θ = 1) ∧ ilv3.vdepth ≤ 1 ∧
      ilv3.qdepth ≤ 1 ∧ EQ (q3 p) ilv3 = 2 * p ∧ ilv3.baux uniq exactG (q3 p) = 2 * p) ∧
    (∀ {Z : Type u} [Fintype Z] (t : Proto (Fin 3) (Fin 3) Z), t.WF → SourceFirst t → t.vdepth ≤ 1 →
      (∀ θ, t.acc uniq exactG θ = 1) → 1 ≤ EQ (q3 p) t) ∧
    (up3.WF ∧ SourceFirst up3 ∧ FixedAgainst src3 [] up3 ∧ (∀ θ, up3.acc uniq exactG θ = 1) ∧
      up3.vdepth ≤ 1 ∧ up3.qdepth ≤ 1 ∧ EQ (q3 p) up3 = 1 ∧
      up3.baux uniq exactG (q3 p) = h2 p ∧ 2 * p < h2 p) := by
  refine ⟨⟨ilv3_wf, ilv3_fixed, ilv3_acc, ilv3_vdepth.le, ilv3_qdepth.le, ilv3_EQ p, ilv3_baux hp0⟩,
    fun t hwf hsf hv hz => sourceFirst_EQ_ge_one (by simp) (q3_prob hp0 hp1) t hwf hsf hv hz,
    up3_wf, up3_sourceFirst, up3_fixed, up3_acc, up3_vdepth.le, up3_qdepth.le, ?_,
    up3_baux hp0 hp1, two_mul_lt_h2 hp0 hp1⟩
  simp [EQ, up3_ecalls, (q3_prob hp0 hp1).2]

/-! ## Proposition 6, first example: a given bank of index bits -/

section Bank

variable (m : ℕ)

/-- The index of a world of `Fin (2^m + 1)`: `idx 0 = 0` and `idx i = i - 1` for `i ≥ 1`, so world
`0` shares the index of world `1` and all other indices are distinct. -/
def idx (θ : Fin (2 ^ m + 1)) : ℕ := θ.val - 1

/-- The prior `(1 - ε, ε/K, …, ε/K)` on `K + 1` worlds, `K = 2^m`. -/
noncomputable def qK (ε : ℝ) (θ : Fin (2 ^ m + 1)) : ℝ := if θ = 0 then 1 - ε else ε / 2 ^ m

/-- The given bank: request `j : Fin m` returns bit `j` of the index (deterministically). -/
noncomputable def idxSrc : List (Fin m × Bool) → Fin m → Fin (2 ^ m + 1) → Bool → ℝ :=
  fun _ j θ z => if Nat.testBit (idx m θ) j = z then 1 else 0

/-- The world whose index is `v` (world `v + 1`; `0` if out of range). -/
def toWorld (v : ℕ) : Fin (2 ^ m + 1) := if h : v + 1 < 2 ^ m + 1 then ⟨v + 1, h⟩ else 0

/-- Read bits `k - 1, …, 0` of the index, accumulating their value in `v`, then output the world
with that index. -/
noncomputable def rd : ℕ → ℕ → Proto (Fin (2 ^ m + 1)) (Fin (2 ^ m + 1)) Bool
  | 0, v => .stop (toWorld m v)
  | k + 1, v => if h : k < m then
      .call (idxSrc m [] ⟨k, h⟩) (fun z => rd k (v + (bif z then 2 ^ k else 0)))
    else .stop 0

/-- The interleaved protocol: verify world `0`; if it is rejected, read the `m` index bits and
output the world they name. -/
noncomputable def ilvK : Proto (Fin (2 ^ m + 1)) (Fin (2 ^ m + 1)) Bool :=
  .verify 0 (fun b => bif b then .stop 0 else rd m m 0)

lemma idxSrc_kernel (tr : List (Fin m × Bool)) (j : Fin m) : IsKernel (idxSrc m tr j) :=
  isKernel_det (fun θ => Nat.testBit (idx m θ) j)

lemma rd_wf : ∀ k v, (rd m k v).WF := by
  intro k
  induction k with
  | zero => intro v; trivial
  | succ k ih =>
    intro v
    simp only [rd]
    split_ifs with h
    · exact ⟨idxSrc_kernel m [] _, fun z => ih _⟩
    · trivial

lemma rd_fixed : ∀ k v tr, FixedAgainst (idxSrc m) tr (rd m k v) := by
  intro k
  induction k with
  | zero => intro v tr; trivial
  | succ k ih =>
    intro v tr
    simp only [rd]
    split_ifs with h
    · exact ⟨⟨k, h⟩, rfl, fun z => ih _ _⟩
    · trivial

lemma rd_vdepth : ∀ k v, (rd m k v).vdepth = 0 := by
  intro k
  induction k with
  | zero => intro v; rfl
  | succ k ih =>
    intro v
    simp only [rd]
    split_ifs with h
    · simp only [Proto.vdepth, ih]
      simp
    · rfl

lemma mod_two_pow_succ_bit (x k : ℕ) :
    (bif Nat.testBit x k then 2 ^ k else 0) + x % 2 ^ k = x % 2 ^ (k + 1) := by
  rw [Nat.mod_pow_succ, Nat.testBit_eq_decide_div_mod_eq]
  rcases Nat.mod_two_eq_zero_or_one (x / 2 ^ k) with h | h
  · simp [h]
  · simp [h]; ring

lemma rd_acc : ∀ k v θ, k ≤ m →
    (rd m k v).acc uniq exactG θ = if toWorld m (v + idx m θ % 2 ^ k) = θ then 1 else 0 := by
  intro k
  induction k with
  | zero =>
    intro v θ _
    simp only [rd, Proto.acc, uniq, pow_zero, Nat.mod_one, add_zero]
    by_cases h : toWorld m v = θ
    · simp [h]
    · have h' : ¬ θ = toWorld m v := fun e => h e.symm
      simp [h, h']
  | succ k ih =>
    intro v θ hk
    have hkm : k < m := by omega
    simp only [rd, dite_eq_left hkm, Proto.acc, idxSrc]
    rw [sum_det_bool (Nat.testBit (idx m θ) k), ih _ θ (by omega), add_assoc,
      mod_two_pow_succ_bit]

lemma rd_ecalls : ∀ k v θ, k ≤ m → (rd m k v).ecalls uniq exactG θ = k := by
  intro k
  induction k with
  | zero => intro v θ _; simp [rd, Proto.ecalls]
  | succ k ih =>
    intro v θ hk
    have hkm : k < m := by omega
    simp only [rd, dite_eq_left hkm, Proto.ecalls, idxSrc]
    rw [sum_det_bool (Nat.testBit (idx m θ) k), ih _ θ (by omega)]
    push_cast; ring

lemma toWorld_idx (θ : Fin (2 ^ m + 1)) (hθ : θ ≠ 0) : toWorld m (idx m θ % 2 ^ m) = θ := by
  have h1 : 1 ≤ θ.val := by
    rcases Nat.eq_zero_or_pos θ.val with h | h
    · exact absurd (Fin.ext h) hθ
    · exact h
  have h2 : idx m θ < 2 ^ m := by
    have := θ.isLt
    unfold idx
    omega
  rw [Nat.mod_eq_of_lt h2]
  unfold toWorld idx
  rw [dite_eq_left (by omega)]
  ext
  simp only
  omega

lemma ilvK_wf : (ilvK m).WF := ⟨trivial, rd_wf m m 0⟩

lemma ilvK_fixed : FixedAgainst (idxSrc m) [] (ilvK m) := ⟨trivial, rd_fixed m m 0 []⟩

lemma ilvK_vdepth : (ilvK m).vdepth = 1 := by
  simp [ilvK, Proto.vdepth, rd_vdepth]

lemma ilvK_acc : ∀ θ, (ilvK m).acc uniq exactG θ = 1 := by
  intro θ
  by_cases hθ : θ = 0
  · subst hθ
    simp [ilvK, Proto.acc, uniq, exactG]
  · have h0 : uniq θ 0 = false := by simp [uniq, hθ]
    simp only [ilvK, Proto.acc, Fintype.sum_bool, h0, exactG, Bool.cond_true, Bool.cond_false]
    rw [rd_acc m m 0 θ le_rfl, zero_add, toWorld_idx m θ hθ]
    simp

lemma ilvK_ecalls : ∀ θ, (ilvK m).ecalls uniq exactG θ = if θ = 0 then 0 else (m : ℝ) := by
  intro θ
  by_cases hθ : θ = 0
  · subst hθ
    simp [ilvK, Proto.ecalls, uniq, exactG]
  · have h0 : uniq θ 0 = false := by simp [uniq, hθ]
    simp only [ilvK, Proto.ecalls, Fintype.sum_bool, h0, exactG, Bool.cond_true, Bool.cond_false]
    rw [rd_ecalls m m 0 θ le_rfl]
    simp [hθ]

lemma ilvK_EQ (ε : ℝ) : EQ (qK m ε) (ilvK m) = ε * m := by
  unfold EQ
  rw [Fin.sum_univ_succ]
  simp only [ilvK_ecalls, qK, Fin.succ_ne_zero, ite_true, ite_false, mul_zero, zero_add]
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  push_cast
  field_simp

lemma qK_prob {ε : ℝ} (hε0 : 0 ≤ ε) (hε1 : ε ≤ 1) : IsProb (qK m ε) := by
  refine ⟨fun θ => ?_, ?_⟩
  · unfold qK
    split_ifs
    · linarith
    · positivity
  · rw [Fin.sum_univ_succ]
    simp only [qK, Fin.succ_ne_zero, ite_true, ite_false]
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    push_cast
    field_simp
    ring

/-- World `0`'s replies are all `0`; the worlds consistent with the bits `J` read so far are those
whose index has bit `j` equal to `0` for every `j ∈ J`. -/
def Consistent (J : Finset (Fin m)) (θ : Fin (2 ^ m + 1)) : Prop :=
  ∀ j ∈ J, Nat.testBit (idx m θ) j = false

/-- If fewer than `m` bits have been read, at least three worlds are consistent: `0`, `1` and the
world with index `2^j` for an unread bit `j`. -/
lemma three_consistent (J : Finset (Fin m)) (hJ : J.card < m) :
    ∃ S : Finset (Fin (2 ^ m + 1)), S.card = 3 ∧ ∀ θ ∈ S, Consistent m J θ := by
  obtain ⟨j0, hj0⟩ : ∃ j0, j0 ∉ J := by
    by_contra h
    push Not at h
    have : (univ : Finset (Fin m)) ⊆ J := fun j _ => h j
    have := Finset.card_le_card this
    simp at this
    omega
  have hpow : 2 ^ (j0 : ℕ) < 2 ^ m := Nat.pow_lt_pow_right (by norm_num) j0.isLt
  have hpos : 1 ≤ 2 ^ (j0 : ℕ) := Nat.one_le_two_pow
  let a : Fin (2 ^ m + 1) := ⟨0, by omega⟩
  let b : Fin (2 ^ m + 1) := ⟨1, by omega⟩
  let c : Fin (2 ^ m + 1) := ⟨2 ^ (j0 : ℕ) + 1, by omega⟩
  refine ⟨{a, b, c}, ?_, ?_⟩
  · have hab : a ≠ b := fun h => by simp [a, b, Fin.ext_iff] at h
    have hac : a ≠ c := fun h => by simp [a, c, Fin.ext_iff] at h
    have hbc : b ≠ c := fun h => by
      simp only [b, c, Fin.ext_iff] at h
      omega
    rw [Finset.card_insert_of_notMem (by simp [hab, hac]), Finset.card_pair hbc]
  · intro θ hθ j hj
    simp only [Finset.mem_insert, Finset.mem_singleton] at hθ
    rcases hθ with rfl | rfl | rfl
    · simp [idx, a]
    · simp [idx, b]
    · have hne : (j0 : ℕ) ≠ j := fun e => hj0 (by rw [show j0 = j from Fin.ext e]; exact hj)
      simp [idx, c, hne]

/-- The induction behind the source-first lower bound: a source-first protocol that is correct on
every world consistent with the bits `J` read so far makes at least `m - |J|` expected calls in
world `0`. -/
lemma bank_lower_aux : ∀ (t : Proto (Fin (2 ^ m + 1)) (Fin (2 ^ m + 1)) Bool)
    (tr : List (Fin m × Bool)) (J : Finset (Fin m)), t.WF → SourceFirst t →
    FixedAgainst (idxSrc m) tr t → t.vdepth ≤ 1 →
    (∀ θ, Consistent m J θ → t.acc uniq exactG θ = 1) →
    (m : ℝ) - J.card ≤ t.ecalls uniq exactG 0 := by
  -- the call-free case
  have hcf : ∀ (t : Proto (Fin (2 ^ m + 1)) (Fin (2 ^ m + 1)) Bool) (J : Finset (Fin m)),
      t.WF → t.CallFree → t.vdepth ≤ 1 → (∀ θ, Consistent m J θ → t.acc uniq exactG θ = 1) →
      (m : ℝ) - J.card ≤ t.ecalls uniq exactG 0 := by
    intro t J hwf hc hv hz
    by_cases hJ : J.card < m
    · exfalso
      obtain ⟨S, hS, hSc⟩ := three_consistent m J hJ
      have h1 := callFree_sum_acc_le t hwf hc hv S
      rw [Finset.sum_congr rfl (fun θ hθ => hz θ (hSc θ hθ)), Finset.sum_const, hS] at h1
      norm_num at h1
    · have : (m : ℝ) ≤ J.card := by exact_mod_cast not_lt.1 hJ
      have := ecalls_nonneg uniq t hwf 0
      linarith
  intro t
  induction t with
  | stop y => intro tr J hwf _ _ hv hz; exact hcf _ J hwf trivial hv hz
  | verify y next _ => intro tr J hwf hsf _ hv hz; exact hcf _ J hwf hsf hv hz
  | call K next ih =>
    intro tr J hwf hsf hfix hv hz
    obtain ⟨c, rfl, hnext⟩ := hfix
    simp only [Proto.vdepth] at hv
    have hv' : (next false).vdepth ≤ 1 :=
      le_trans (Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ false)) hv
    have hz' : ∀ θ, Consistent m (insert c J) θ → (next false).acc uniq exactG θ = 1 := by
      intro θ hθ
      have hθJ : Consistent m J θ := fun j hj => hθ j (Finset.mem_insert_of_mem hj)
      have hθc : Nat.testBit (idx m θ) c = false := hθ c (Finset.mem_insert_self c J)
      have h := hz θ hθJ
      simp only [Proto.acc, idxSrc] at h
      rwa [sum_det_bool, hθc] at h
    have h := ih false (tr ++ [(c, false)]) (insert c J) (hwf.2 false) (hsf false) (hnext false)
      hv' hz'
    have hcard : ((insert c J).card : ℝ) ≤ J.card + 1 := by
      exact_mod_cast Finset.card_insert_le c J
    simp only [Proto.ecalls, idxSrc]
    rw [sum_det_bool]
    have h0 : Nat.testBit (idx m 0) c = false := by simp [idx]
    rw [h0]
    linarith
  | rand μ next ih =>
    intro tr J hwf hsf hfix hv hz
    simp only [Proto.vdepth] at hv
    simp only [Proto.ecalls]
    apply le_avg hwf.1
    intro z hz0
    refine ih z tr J (hwf.2 z) (hsf z) (hfix z)
      (le_trans (Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z)) hv) ?_
    intro θ hθ
    have h := hz θ hθ
    simp only [Proto.acc] at h
    exact avg_eq_one hwf.1 (fun z => (acc_mem_unit exactG_isVerifier _ (hwf.2 z) θ).2) h z hz0

/-- **Source-first lower bound for the index bank.** Every well-formed source-first protocol that
runs against the bank `idxSrc`, makes at most one verification and has zero error makes at least
`m` expected calls in world `0`, hence `E Q ≥ (1 - ε) m`. -/
theorem bank_lower {ε : ℝ} (hε0 : 0 ≤ ε) (hε1 : ε ≤ 1)
    (t : Proto (Fin (2 ^ m + 1)) (Fin (2 ^ m + 1)) Bool) (hwf : t.WF) (hsf : SourceFirst t)
    (hfix : FixedAgainst (idxSrc m) [] t) (hv : t.vdepth ≤ 1)
    (hz : ∀ θ, t.acc uniq exactG θ = 1) :
    (m : ℝ) ≤ t.ecalls uniq exactG 0 ∧ (1 - ε) * m ≤ EQ (qK m ε) t := by
  have h := bank_lower_aux m t [] ∅ hwf hsf hfix hv (fun θ _ => hz θ)
  simp only [Finset.card_empty, Nat.cast_zero, sub_zero] at h
  refine ⟨h, ?_⟩
  have hq := qK_prob m hε0 hε1
  calc (1 - ε) * m ≤ qK m ε 0 * t.ecalls uniq exactG 0 := by
        simp only [qK, ite_true]
        exact mul_le_mul_of_nonneg_left h (by linarith)
    _ ≤ EQ (qK m ε) t := Finset.single_le_sum
        (f := fun θ => qK m ε θ * t.ecalls uniq exactG θ)
        (fun θ _ => mul_nonneg (hq.1 θ) (ecalls_nonneg uniq t hwf θ)) (mem_univ 0)

end Bank

/-- **Proposition 6 (first example).** Unique answers on `K + 1 = 2^m + 1` worlds with prior
`q = (1 - ε, ε/K, …, ε/K)`, `0 < ε < 1`, and the given bank whose request `j` returns bit `j` of an
index in which world `0` shares the index of world `1` (`n = 1`, `s = 1`):
(a) the interleaved protocol (verify world `0`, then read the `m` bits) is well formed, runs
against the bank, has at most one verification, zero error and `E Q = ε m`;
(b) every well-formed source-first protocol against the bank with at most one verification and zero
error has `E[Q | A = 0] ≥ m` and `E Q ≥ (1 - ε) m`.
(No lower bound on `m` is needed; the paper takes `K ≥ 4`, i.e. `m ≥ 2`.) -/
theorem prop6_first (m : ℕ) {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1) :
    IsProb (qK m ε) ∧
    ((ilvK m).WF ∧ FixedAgainst (idxSrc m) [] (ilvK m) ∧ (ilvK m).vdepth ≤ 1 ∧
      (∀ θ, (ilvK m).acc uniq exactG θ = 1) ∧ EQ (qK m ε) (ilvK m) = ε * m) ∧
    (∀ t : Proto (Fin (2 ^ m + 1)) (Fin (2 ^ m + 1)) Bool, t.WF → SourceFirst t →
      FixedAgainst (idxSrc m) [] t → t.vdepth ≤ 1 → (∀ θ, t.acc uniq exactG θ = 1) →
      (m : ℝ) ≤ t.ecalls uniq exactG 0 ∧ (1 - ε) * m ≤ EQ (qK m ε) t) :=
  ⟨qK_prob m hε0.le hε1.le, ⟨ilvK_wf m, ilvK_fixed m, (ilvK_vdepth m).le, ilvK_acc m, ilvK_EQ m ε⟩,
    fun t hwf hsf hfix hv hz => bank_lower m hε0.le hε1.le t hwf hsf hfix hv hz⟩

/-- **Proposition 6 (first example), unbounded saving.** For `ε < 1/2` the saving
`(1 - ε) m - ε m = (1 - 2ε) m` of interleaving over every source-first protocol grows without
bound with `m = log₂ K`. -/
theorem prop6_first_unbounded {ε : ℝ} (hε0 : 0 < ε) (hε : ε < 1 / 2) (M : ℝ) :
    ∃ m : ℕ, ∀ t : Proto (Fin (2 ^ m + 1)) (Fin (2 ^ m + 1)) Bool, t.WF → SourceFirst t →
      FixedAgainst (idxSrc m) [] t → t.vdepth ≤ 1 → (∀ θ, t.acc uniq exactG θ = 1) →
      EQ (qK m ε) (ilvK m) + M ≤ EQ (qK m ε) t := by
  obtain ⟨m, hm⟩ := exists_nat_gt (M / (1 - 2 * ε))
  refine ⟨m, fun t hwf hsf hfix hv hz => ?_⟩
  have h := (bank_lower m hε0.le (by linarith) t hwf hsf hfix hv hz).2
  rw [ilvK_EQ]
  have h12 : 0 < 1 - 2 * ε := by linarith
  rw [div_lt_iff₀ h12] at hm
  nlinarith

/-! ## The source-adaptivity boundary (fixed-source appendix) -/

section Adapt

/-- The three deterministic binary masks `{2, 3}`, `{1}`, `{3}` on the worlds `Fin 4`. -/
def mask : Fin 3 → Finset (Fin 4) := ![{2, 3}, {1}, {3}]

/-- Source `c` returns `1{A ∈ mask c}`. -/
noncomputable def maskSrc : List (Fin 3 × Bool) → Fin 3 → Fin 4 → Bool → ℝ :=
  fun _ c θ z => if decide (θ ∈ mask c) = z then 1 else 0

/-- The uniform prior on four worlds. -/
noncomputable def q4 : Fin 4 → ℝ := fun _ => 1 / 4

/-- The adaptive source-only policy: query mask `{2,3}`; if the answer is `0` query `{1}`,
otherwise query `{3}`; output the identified world. -/
noncomputable def adapt : Proto (Fin 4) (Fin 4) Bool :=
  .call (maskSrc [] 0) (fun z => bif z then
      .call (maskSrc [(0, true)] 2) (fun z' => bif z' then .stop 3 else .stop 2)
    else .call (maskSrc [(0, false)] 1) (fun z' => bif z' then .stop 1 else .stop 0))

/-- The non-adaptive source-only policy that calls masks `a` and then `b` (the terminal value
`leafVal` optimises the final output). -/
noncomputable def pairPol (a b : Fin 3) : Proto (Fin 4) (Fin 4) Bool :=
  .call (maskSrc [] a) (fun z => .call (maskSrc [(a, z)] b) (fun _ => .stop 0))

lemma maskSrc_kernel (tr : List (Fin 3 × Bool)) (c : Fin 3) : IsKernel (maskSrc tr c) :=
  isKernel_det (fun θ => decide (θ ∈ mask c))

lemma q4_prob : IsProb q4 := ⟨fun _ => by norm_num [q4], by simp [q4]⟩

lemma adapt_acc : ∀ θ, adapt.acc uniq exactG θ = 1 := by
  intro θ
  fin_cases θ <;> simp [adapt, Proto.acc, maskSrc, mask, uniq]

/-- A cell of the non-adaptive policy is worth at most `1/4` if it is nonempty, `0` otherwise. -/
lemma cell_bound (a b : Fin 3) (z z' : Bool) :
    Vn uniq 0 (fun θ => q4 θ * maskSrc [] a θ z * maskSrc [(a, z)] b θ z') ≤
      1 / 4 * (if ∃ θ : Fin 4, (decide (θ ∈ mask a), decide (θ ∈ mask b)) = (z, z') then 1 else 0) := by
  split_ifs with h
  · have := Vn_uniq_le (n := 0) (c := 1 / 4) (by norm_num)
      (w := fun θ => q4 θ * maskSrc [] a θ z * maskSrc [(a, z)] b θ z') (fun θ => by
        unfold q4 maskSrc
        constructor <;> split_ifs <;> norm_num)
    simpa using this
  · push Not at h
    have := Vn_uniq_le (n := 0) (c := 0) le_rfl
      (w := fun θ => q4 θ * maskSrc [] a θ z * maskSrc [(a, z)] b θ z') (fun θ => by
        have hθ := h θ
        simp only [ne_eq, Prod.mk.injEq, not_and] at hθ
        unfold maskSrc
        by_cases h1 : decide (θ ∈ mask a) = z
        · simp [h1, hθ h1]
        · simp [h1])
    simpa using this

/-- Every pair of masks has at most three nonempty outcome cells. -/
lemma cells_le_three : ∀ a b : Fin 3,
    (univ.filter (fun zz : Bool × Bool =>
      ∃ θ : Fin 4, (decide (θ ∈ mask a), decide (θ ∈ mask b)) = zz)).card ≤ 3 := by
  decide

lemma pairPol_leafVal (a b : Fin 3) : leafVal uniq 0 (pairPol a b) q4 ≤ 3 / 4 := by
  simp only [pairPol, leafVal]
  calc ∑ z, ∑ z', Vn uniq 0 (fun θ => q4 θ * maskSrc [] a θ z * maskSrc [(a, z)] b θ z')
      ≤ ∑ z : Bool, ∑ z' : Bool, 1 / 4 *
          (if ∃ θ : Fin 4, (decide (θ ∈ mask a), decide (θ ∈ mask b)) = (z, z') then (1 : ℝ) else 0) :=
        Finset.sum_le_sum (fun z _ => Finset.sum_le_sum (fun z' _ => cell_bound a b z z'))
    _ = 1 / 4 * ((univ.filter (fun zz : Bool × Bool =>
          ∃ θ : Fin 4, (decide (θ ∈ mask a), decide (θ ∈ mask b)) = zz)).card : ℝ) := by
        rw [← Finset.sum_boole, Finset.mul_sum, ← Fintype.sum_prod_type']
    _ ≤ 1 / 4 * 3 := by
        have := cells_le_three a b
        gcongr
        exact_mod_cast this
    _ = 3 / 4 := by norm_num

/-- **Source-adaptivity boundary.** Four equally likely worlds, target = world, no target queries
(`n = 0`), and three deterministic binary masks `{2,3}`, `{1}`, `{3}`.
(a) The adaptive policy (query `{2,3}`; then `{1}` or `{3}` according to the answer) runs against
the masks, is source-only, makes two calls and has zero error.
(b) For every fixed pair of masks `(a, b)`, the non-adaptive source-only policy calling exactly
those two masks has terminal value `E V_0(q(·|Z)) ≤ 3/4` (at most three nonempty outcome cells). -/
theorem adaptivity_boundary :
    (adapt.WF ∧ FixedAgainst maskSrc [] adapt ∧ SourceOnly adapt ∧ adapt.qdepth = 2 ∧
      adapt.vdepth = 0 ∧ ∀ θ, adapt.acc uniq exactG θ = 1) ∧
    ∀ a b : Fin 3, (pairPol a b).WF ∧ FixedAgainst maskSrc [] (pairPol a b) ∧
      SourceOnly (pairPol a b) ∧ (pairPol a b).qdepth = 2 ∧ leafVal uniq 0 (pairPol a b) q4 ≤ 3 / 4 := by
  refine ⟨⟨⟨maskSrc_kernel [] 0, fun z => ?_⟩, ⟨0, rfl, fun z => ?_⟩, fun z => ?_, ?_, ?_, adapt_acc⟩,
    fun a b => ⟨⟨maskSrc_kernel [] a, fun z => ⟨maskSrc_kernel _ b, fun _ => trivial⟩⟩,
      ⟨a, rfl, fun z => ⟨b, rfl, fun _ => trivial⟩⟩, fun _ _ => trivial, ?_, pairPol_leafVal a b⟩⟩
  · cases z
    · exact ⟨maskSrc_kernel _ 1, fun z' => by cases z' <;> trivial⟩
    · exact ⟨maskSrc_kernel _ 2, fun z' => by cases z' <;> trivial⟩
  · cases z
    · exact ⟨1, rfl, fun z' => by cases z' <;> trivial⟩
    · exact ⟨2, rfl, fun z' => by cases z' <;> trivial⟩
  · cases z
    · exact fun z' => by cases z' <;> trivial
    · exact fun z' => by cases z' <;> trivial
  · simp [adapt, Proto.qdepth]
  · simp [adapt, Proto.vdepth]
  · simp [pairPol, Proto.qdepth]

end Adapt

/-! ## The linear-bank example (end of the proof of Corollary `cor:waste`) -/

section LinearBank

/-- Worlds `Fin 4` encode `(a₀, a₁)` as `θ = a₀ + 2 a₁` (bit `j` of `θ` is `a_j`); source `j`
returns `a_j`. -/
noncomputable def bitSrc : List (Fin 2 × Bool) → Fin 2 → Fin 4 → Bool → ℝ :=
  fun _ j θ z => if Nat.testBit θ.val j = z then 1 else 0

/-- Verify `00` (world `0`), then `01` (world `2`); if both are rejected, call the source for `a₁`
and output `11` (world `3`) or `10` (world `1`). -/
noncomputable def lin4 : Proto (Fin 4) (Fin 4) Bool :=
  .verify 0 (fun b => bif b then .stop 0 else
    .verify 2 (fun b => bif b then .stop 2 else
      .call (bitSrc [] 1) (fun z => bif z then .stop 3 else .stop 1)))

lemma bitSrc_kernel (tr : List (Fin 2 × Bool)) (j : Fin 2) : IsKernel (bitSrc tr j) :=
  isKernel_det (fun θ : Fin 4 => Nat.testBit θ.val j)

lemma lin4_wf : lin4.WF :=
  ⟨trivial, trivial, bitSrc_kernel [] 1, fun z => by cases z <;> trivial⟩

lemma lin4_fixed : FixedAgainst bitSrc [] lin4 :=
  ⟨trivial, trivial, 1, rfl, fun z => by cases z <;> trivial⟩

lemma testBit_1_1 : Nat.testBit 1 1 = false := by decide
lemma testBit_3_1 : Nat.testBit 3 1 = true := by decide

lemma lin4_acc : ∀ θ, lin4.acc uniq exactG θ = 1 := by
  intro θ
  fin_cases θ <;> simp [lin4, Proto.acc, bitSrc, uniq, exactG, testBit_1_1, testBit_3_1]

lemma lin4_EQ : EQ q4 lin4 = 1 / 2 := by
  simp [EQ, lin4, Proto.ecalls, bitSrc, uniq, exactG, q4, Fin.sum_univ_four, testBit_1_1,
    testBit_3_1]
  norm_num

/-- `R_2(q, 1) = 2 - lg 3` for the uniform prior on four worlds (clipping formula with `τ = 1/3`). -/
theorem Rn_q4 : Rn uniq 2 q4 1 = 2 - lg 3 := by
  have hpos : ∀ i, 0 < q4 i := fun _ => by norm_num [q4]
  rw [clip_formula (τ := 1 / 3) q4_prob hpos (by simp) (by norm_num) ?_]
  · norm_num [q4]
    rw [lg_div (by norm_num) (by norm_num), show (4 : ℝ) = 2 ^ 2 by norm_num, lg_pow_two]
    push_cast; ring
  · simp [q4]
    norm_num

/-- `2 - lg 3 ≤ 1/2`, i.e. the frontier value lies below the interleaved `E Q`. -/
lemma two_sub_lg_three_le : 2 - lg 3 ≤ 1 / 2 := by
  have h : 3 * Real.log 2 ≤ 2 * Real.log 3 := by
    rw [← Real.log_rpow (by norm_num), ← Real.log_rpow (by norm_num)]
    apply Real.log_le_log (by positivity)
    norm_num
  unfold lg
  rw [sub_le_iff_le_add, ← sub_le_iff_le_add', le_div_iff₀ log_two_pos']
  linarith

/-- **Linear-bank example.** `k = 2` unique answers on `Fin 4`, uniform prior, two sources
returning the bits `a₀`, `a₁`, and `n = 2`: the interleaved protocol `lin4` runs against the bank,
has at most two verifications, zero error and `E Q = 1/2`; `R_2(q, 1) = 2 - lg 3 ≤ 1/2`; and every
well-formed zero-error source-first protocol (any sources) with at most two verifications has
`E Q ≥ 1`. -/
theorem linear_bank :
    (lin4.WF ∧ FixedAgainst bitSrc [] lin4 ∧ lin4.vdepth ≤ 2 ∧ lin4.qdepth ≤ 1 ∧
      (∀ θ, lin4.acc uniq exactG θ = 1) ∧ EQ q4 lin4 = 1 / 2) ∧
    Rn uniq 2 q4 1 = 2 - lg 3 ∧ 2 - lg 3 ≤ EQ q4 lin4 ∧
    (∀ {Z : Type u} [Fintype Z] (t : Proto (Fin 4) (Fin 4) Z), t.WF → SourceFirst t → t.vdepth ≤ 2 →
      (∀ θ, t.acc uniq exactG θ = 1) → 1 ≤ EQ q4 t) := by
  refine ⟨⟨lin4_wf, lin4_fixed, by simp [lin4, Proto.vdepth], by simp [lin4, Proto.qdepth], lin4_acc,
    lin4_EQ⟩, Rn_q4, by rw [lin4_EQ]; exact two_sub_lg_three_le, ?_⟩
  intro Z _ t hwf hsf hv hz
  exact sourceFirst_EQ_ge_one (by simp) q4_prob t hwf hsf hv hz

end LinearBank

/-! ## The random-budget shortcut (zero-error appendix) -/

section NLaw

variable {Θ Y Z : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y] [Fintype Z]

/-- The conditional law of the number of verifications: `nLaw f G t θ j = P(N = j | Θ = θ)`. -/
noncomputable def nLaw (f : Θ → Y → Bool) (G : Bool → Bool → ℝ) : Proto Θ Y Z → Θ → ℕ → ℝ
  | .stop _, _, j => if j = 0 then 1 else 0
  | .verify _ _, _, 0 => 0
  | .verify y next, θ, j + 1 => ∑ b : Bool, G (f θ y) b * nLaw f G (next b) θ j
  | .call K next, θ, j => ∑ z, K θ z * nLaw f G (next z) θ j
  | .rand μ next, θ, j => ∑ z, μ z * nLaw f G (next z) θ j

end NLaw

section Shuffle

/-- One fixed order `σ 0, σ 1, σ 2`: verify in that order until the first acceptance. -/
noncomputable def branch (σ : Equiv.Perm (Fin 3)) : Proto (Fin 3) (Fin 3) (Equiv.Perm (Fin 3)) :=
  .verify (σ 0) (fun b => bif b then .stop (σ 0) else
    .verify (σ 1) (fun b => bif b then .stop (σ 1) else
      .verify (σ 2) (fun _ => .stop (σ 2))))

/-- Draw a uniformly random order of the three answers (a uniform permutation) and verify in that
order until the first acceptance. -/
noncomputable def shuffle : Proto (Fin 3) (Fin 3) (Equiv.Perm (Fin 3)) :=
  .rand (fun _ => 1 / 6) branch

/-- The uniform prior on three answers. -/
noncomputable def q3u : Fin 3 → ℝ := fun _ => 1 / 3

/-- `P(N = j) = ∑_θ q_θ P(N = j | θ)`. -/
noncomputable def pN (q : Fin 3 → ℝ) (t : Proto (Fin 3) (Fin 3) (Equiv.Perm (Fin 3))) (j : ℕ) : ℝ :=
  ∑ θ, q θ * nLaw uniq exactG t θ j

lemma q3u_prob : IsProb q3u := ⟨fun _ => by norm_num [q3u], by simp [q3u]⟩

lemma shuffle_wf : shuffle.WF := by
  refine ⟨⟨fun _ => by norm_num, ?_⟩, fun σ => ⟨trivial, trivial, trivial, trivial⟩⟩
  simp [Fintype.card_perm]
  norm_num

lemma branch_acc (σ : Equiv.Perm (Fin 3)) (θ : Fin 3) : (branch σ).acc uniq exactG θ = 1 := by
  obtain ⟨i, rfl⟩ := σ.surjective θ
  fin_cases i <;> simp [branch, Proto.acc, uniq, exactG]

lemma branch_nLaw (σ : Equiv.Perm (Fin 3)) (θ : Fin 3) (j : ℕ) :
    nLaw uniq exactG (branch σ) θ j = if j = (σ.symm θ).val + 1 then 1 else 0 := by
  obtain ⟨i, rfl⟩ := σ.surjective θ
  rw [Equiv.symm_apply_apply]
  fin_cases i <;> rcases j with _ | _ | _ | _ | j <;> simp [branch, nLaw, uniq, exactG]

lemma shuffle_acc (θ : Fin 3) : shuffle.acc uniq exactG θ = 1 := by
  simp only [shuffle, Proto.acc, branch_acc, mul_one]
  simp [Fintype.card_perm]
  norm_num

lemma perm_count : ∀ θ : Fin 3, ∀ j ∈ ({1, 2, 3} : Finset ℕ),
    (univ.filter (fun σ : Equiv.Perm (Fin 3) => j = (σ.symm θ).val + 1)).card = 2 := by
  decide

lemma shuffle_nLaw (θ : Fin 3) (j : ℕ) :
    nLaw uniq exactG shuffle θ j = if 1 ≤ j ∧ j ≤ 3 then 1 / 3 else 0 := by
  simp only [shuffle, nLaw, branch_nLaw]
  rw [← Finset.mul_sum, Finset.sum_boole]
  by_cases hj : 1 ≤ j ∧ j ≤ 3
  · rw [ite_eq_left hj, perm_count θ j (by simp; omega)]
    norm_num
  · rw [ite_eq_right hj]
    have : univ.filter (fun σ : Equiv.Perm (Fin 3) => j = (σ.symm θ).val + 1) = ∅ := by
      apply Finset.filter_false_of_mem
      intro σ _ h
      have := (σ.symm θ).isLt
      omega
    rw [this]
    simp

lemma Vn_q3u_one : Vn uniq 1 q3u = 2 / 3 := by
  apply le_antisymm
  · have := Vn_uniq_le (n := 1) (c := 1 / 3) (by norm_num) (w := q3u)
      (fun θ => by constructor <;> norm_num [q3u])
    norm_num at this ⊢
    linarith
  · have := le_Vn (f := uniq) (n := 1) (L := {0, 1}) (by decide) q3u
    simp only [cov_uniq, q3u, Fin.sum_univ_three] at this
    norm_num at this
    linarith

lemma Vn_q3u_ge_two {j : ℕ} (hj : 2 ≤ j) : Vn uniq j q3u = 1 := by
  apply le_antisymm (VT.Frontier.Vn_le_one uniq j q3u_prob)
  have := le_Vn (f := uniq) (n := j) (L := univ) (by simp; omega) q3u
  simp only [cov_uniq, q3u, Fin.sum_univ_three, mem_univ, ite_true] at this
  norm_num at this
  linarith

/-- **Why a random-budget shortcut is invalid.** `A` uniform on three answers; draw a uniform random
order of the answers and verify in that order until the first acceptance.
The protocol is well formed and has zero error (accuracy one); the number of verifications `N` is
uniform on `{1, 2, 3}` conditional on every value of `A` (so `N` is independent of `A`), yet
`E V_N(q) = ∑_j P(N = j) V_j(q) = 8/9 < 1 = P(acc = 1)`. -/
theorem random_budget :
    shuffle.WF ∧ (∀ θ, shuffle.acc uniq exactG θ = 1) ∧
    (∀ θ j, nLaw uniq exactG shuffle θ j = if 1 ≤ j ∧ j ≤ 3 then 1 / 3 else 0) ∧
    (∀ θ j, q3u θ * nLaw uniq exactG shuffle θ j = q3u θ * pN q3u shuffle j) ∧
    ∑ j ∈ Finset.range 4, pN q3u shuffle j * Vn uniq j q3u = 8 / 9 ∧
    (8 / 9 : ℝ) < 1 ∧ ∑ θ, q3u θ * shuffle.acc uniq exactG θ = 1 := by
  have hpN : ∀ j, pN q3u shuffle j = if 1 ≤ j ∧ j ≤ 3 then 1 / 3 else 0 := by
    intro j
    simp only [pN, shuffle_nLaw, ← Finset.sum_mul, q3u_prob.2, one_mul]
  refine ⟨shuffle_wf, shuffle_acc, shuffle_nLaw, fun θ j => by rw [hpN, shuffle_nLaw], ?_,
    by norm_num, by simp [shuffle_acc, q3u_prob.2]⟩
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, hpN, Vn_q3u_one,
    Vn_q3u_ge_two (le_refl 2), Vn_q3u_ge_two (show 2 ≤ 3 by norm_num)]
  norm_num

end Shuffle

end VT.Inter


==> anc/lean/VerificationTransfer/Linear.lean <==
import Mathlib.LinearAlgebra.FiniteDimensional.Lemmas
import Mathlib.LinearAlgebra.Matrix.Rank
import Mathlib.LinearAlgebra.Quotient.Basic
import Mathlib.LinearAlgebra.Dimension.Free
import Mathlib.SetTheory.Cardinal.Finite
import Mathlib.Data.ZMod.Basic

/-!
# Section 3: uniform linear banks — fibres, relative weights, and the QSP identity

Setting of the paper (Section 3 and Section "Search the nuisance subspace").
`W` is uniform on `𝔽₂^d`; the target is `A = T W` for a `k × d` matrix `T` of rank `k`; the
source bank consists of rows `v_j`, `j ∈ [J]`, with answers `Z_j = v_j W`.

We work over an arbitrary field `K`; the paper's case `K = 𝔽₂ = ZMod 2` is instantiated
explicitly at the end of each part (`*_F2`).  Mathlib's `Field (ZMod 2)` instance lives in
`Mathlib.Algebra.Field.ZMod`, which is not compiled in this environment, so the file carries a
local copy `fieldZModTwo` of that instance (registered only as a local instance).
Vectors of `K^d` are functions `Fin d → K`;
the rows of `T` are a family `T : Fin k → (Fin d → K)` and the source rows are
`v : Fin J → (Fin d → K)`.  A source subset is a `S : Finset (Fin J)`, and `B_S` is the family of
rows `v_j`, `j ∈ S`, so `rank(B_S) = finrank (span (v '' S))`.

The paper's standing assumption "`T` has rank `k`" is expressed as `LinearIndependent K T`; it is
assumed exactly in the results that need it (L2, L3, L4).  The fibre lemma L1 holds without it.

The quotient `𝒱/𝒯` of the paper is realised inside `(Fin d → K) ⧸ 𝒯`
(with `𝒯 = span (range T)`), which contains `𝒱/𝒯`; all subspaces considered are generated by
images `q_j = v̄_j` of source rows, hence lie in `𝒱/𝒯`.
-/

open Module

namespace VT.Linear

variable {K : Type*} [Field K] {d k J : ℕ}

/-! ## Definitions -/

section Defs

variable (T : Fin k → Fin d → K) (v : Fin J → Fin d → K)

/-- Paper eq. (9): `ρ(S) = k + rank(B_S) − rank [T; B_S]`, where ranks are dimensions of spans
of rows. -/
noncomputable def rho (S : Finset (Fin J)) : ℕ :=
  k + finrank K (Submodule.span K (v '' (S : Set (Fin J)))) -
    finrank K (Submodule.span K (Set.range T ∪ v '' (S : Set (Fin J))))

/-- Paper eq. (9): `ρ_b = max_{|S| ≤ b} ρ(S)`.  (The maximum is a `Finset.sup` in `ℕ`; the empty
set is always admissible, so this is a genuine maximum.) -/
noncomputable def rhoB (b : ℕ) : ℕ :=
  (Finset.univ.filter fun S : Finset (Fin J) => S.card ≤ b).sup (rho T v)

/-- The quotient images `q_j = v̄_j = p(v_j)` of the source rows, `p : K^d → K^d / 𝒯`,
`𝒯 = row(T) = span (range T)`. -/
def qbar (j : Fin J) : (Fin d → K) ⧸ Submodule.span K (Set.range T) :=
  (Submodule.span K (Set.range T)).mkQ (v j)

/-- The quotient subspace `U = span{q_j : j ∈ S}` generated by the images of a source subset.
Every "subspace generated by some of the `q_j`" is of this form. -/
def genSub (S : Finset (Fin J)) : Submodule K ((Fin d → K) ⧸ Submodule.span K (Set.range T)) :=
  Submodule.span K (qbar T v '' (S : Set (Fin J)))

/-- Paper eq. (12): the eligible set `E(U) = {j : q_j ∈ U}`. -/
def elig (U : Submodule K ((Fin d → K) ⧸ Submodule.span K (Set.range T))) : Set (Fin J) :=
  {j | qbar T v j ∈ U}

/-- Paper eq. (12): `t(U) = rank{v_j : j ∈ E(U)} − dim U`. -/
noncomputable def tgain (U : Submodule K ((Fin d → K) ⧸ Submodule.span K (Set.range T))) : ℕ :=
  finrank K (Submodule.span K (v '' elig T v U)) - finrank K U

/-- The target answer `A = T W`, i.e. `A_i = T_i · W`. -/
def target (W : Fin d → K) : Fin k → K := fun i => T i ⬝ᵥ W

/-- The source fibre `{W : v_j · W = z_j for all j ∈ S}`. -/
def fibre [Fintype K] [DecidableEq K] (S : Finset (Fin J)) (z : Fin J → K) :
    Finset (Fin d → K) :=
  Finset.univ.filter fun W => ∀ j ∈ S, v j ⬝ᵥ W = z j

/-- The source map `B : K^J → K^d`, `e_j ↦ v_j`, i.e. `c ↦ ∑_j c_j v_j`. -/
def srcMap : (Fin J → K) →ₗ[K] (Fin d → K) := Fintype.linearCombination K v

/-- `K₀ = ker B`. -/
def K0 : Submodule K (Fin J → K) := LinearMap.ker (srcMap v)

/-- `K₁ = ker (p ∘ B)`, `p` the quotient map by `𝒯 = row(T)`. -/
def K1 : Submodule K (Fin J → K) :=
  LinearMap.ker ((Submodule.span K (Set.range T)).mkQ ∘ₗ srcMap v)

end Defs

/-- The coordinate subspace `K^S = {c : c_j = 0 for all j ∉ S}`. -/
def coordSub (S : Finset (Fin J)) : Submodule K (Fin J → K) where
  carrier := {c | ∀ j, j ∉ S → c j = 0}
  add_mem' := by
    intro a b ha hb j hj
    simp [ha j hj, hb j hj]
  zero_mem' := by
    intro j _
    rfl
  smul_mem' := by
    intro r a ha j hj
    simp [ha j hj]

/-- Membership in the coordinate subspace `K^S`. -/
lemma mem_coordSub {S : Finset (Fin J)} {c : Fin J → K} :
    c ∈ (coordSub S : Submodule K (Fin J → K)) ↔ ∀ j, j ∉ S → c j = 0 := Iff.rfl

/-! ## General linear-algebra helpers -/

section General

variable {V V₂ : Type*} [AddCommGroup V] [Module K V] [AddCommGroup V₂] [Module K V₂]

/-- Rank–nullity for the restriction of a linear map to a subspace. -/
lemma finrank_map_add_finrank_inf_ker [FiniteDimensional K V] (f : V →ₗ[K] V₂)
    (P : Submodule K V) :
    finrank K (P.map f) + finrank K ↥(P ⊓ LinearMap.ker f) = finrank K P := by
  have h := LinearMap.finrank_range_add_finrank_ker (f.domRestrict P)
  rw [LinearMap.range_domRestrict, LinearMap.ker_domRestrict] at h
  have e : (LinearMap.ker f).comap P.subtype = (P ⊓ LinearMap.ker f).comap P.subtype := by
    rw [Submodule.comap_inf, Submodule.comap_subtype_self, top_inf_eq]
  rw [e, (Submodule.comapSubtypeEquivOfLe
    (inf_le_left : P ⊓ LinearMap.ker f ≤ P)).finrank_eq] at h
  exact h

end General

/-- `W` lies in the common kernel of the rows `r i` iff `r i · W = 0` for all `i`. -/
lemma mem_ker_of_iff {ι : Type*} [Fintype ι] (r : ι → Fin d → K) (W : Fin d → K) :
    W ∈ LinearMap.ker (Matrix.of r).mulVecLin ↔ ∀ i, r i ⬝ᵥ W = 0 := by
  rw [LinearMap.mem_ker, Matrix.mulVecLin_apply, funext_iff]
  exact Iff.rfl

/-- `rank(rows) + dim(common kernel of the rows) = d`. -/
lemma finrank_span_add_finrank_ker {ι : Type*} [Fintype ι] (r : ι → Fin d → K) :
    finrank K (Submodule.span K (Set.range r)) +
      finrank K (LinearMap.ker (Matrix.of r).mulVecLin) = d := by
  have h1 := LinearMap.finrank_range_add_finrank_ker (Matrix.of r).mulVecLin
  have h2 : finrank K (LinearMap.range (Matrix.of r).mulVecLin) =
      finrank K (Submodule.span K (Set.range r)) :=
    Matrix.rank_eq_finrank_span_row (Matrix.of r)
  rw [Module.finrank_fin_fun] at h1
  omega

omit [Field K] in
/-- The rows of `B_S`, as a range, are `v '' S`. -/
lemma range_restrict_eq (v : Fin J → Fin d → K) (S : Finset (Fin J)) :
    Set.range (fun j : S => v j) = v '' (S : Set (Fin J)) := by
  ext x
  simp

/-! ## L1: the fibre lemma -/

section Fibre

/-- The kernel of `B_S`: `{W : v_j · W = 0 for all j ∈ S}`. -/
def kerS (v : Fin J → Fin d → K) (S : Finset (Fin J)) : Submodule K (Fin d → K) :=
  LinearMap.ker (Matrix.of fun j : S => v j).mulVecLin

/-- `W ↦ T W` as a linear map. -/
def targetLin (T : Fin k → Fin d → K) : (Fin d → K) →ₗ[K] (Fin k → K) :=
  (Matrix.of T).mulVecLin

/-- `targetLin T W = T W`. -/
lemma targetLin_apply (T : Fin k → Fin d → K) (W : Fin d → K) :
    targetLin T W = target T W := rfl

/-- `W ∈ ker B_S ↔ v_j · W = 0` for all `j ∈ S`. -/
lemma mem_kerS (v : Fin J → Fin d → K) (S : Finset (Fin J)) (W : Fin d → K) :
    W ∈ kerS v S ↔ ∀ j ∈ S, v j ⬝ᵥ W = 0 := by
  rw [kerS, mem_ker_of_iff]
  exact ⟨fun h j hj => h ⟨j, hj⟩, fun h j => h j.1 j.2⟩

/-- `rank(B_S) + dim ker B_S = d`. -/
lemma finrank_kerS (v : Fin J → Fin d → K) (S : Finset (Fin J)) :
    finrank K (Submodule.span K (v '' (S : Set (Fin J)))) + finrank K (kerS v S) = d := by
  have h := finrank_span_add_finrank_ker (fun j : S => v j)
  rw [range_restrict_eq] at h
  exact h

/-- `ker B_S ∩ ker T = ker [T; B_S]`. -/
lemma kerS_inf_eq (T : Fin k → Fin d → K) (v : Fin J → Fin d → K) (S : Finset (Fin J)) :
    kerS v S ⊓ LinearMap.ker (targetLin T) =
      LinearMap.ker (Matrix.of (Sum.elim T fun j : S => v j)).mulVecLin := by
  ext W
  rw [Submodule.mem_inf, kerS, targetLin, mem_ker_of_iff, mem_ker_of_iff, mem_ker_of_iff,
    Sum.forall]
  simp only [Sum.elim_inl, Sum.elim_inr]
  exact and_comm

/-- `rank [T; B_S] + dim ker [T; B_S] = d`. -/
lemma finrank_kerS_inf (T : Fin k → Fin d → K) (v : Fin J → Fin d → K) (S : Finset (Fin J)) :
    finrank K (Submodule.span K (Set.range T ∪ v '' (S : Set (Fin J)))) +
      finrank K ↥(kerS v S ⊓ LinearMap.ker (targetLin T)) = d := by
  have h := finrank_span_add_finrank_ker (Sum.elim T fun j : S => v j)
  rw [Set.Sum.elim_range, range_restrict_eq] at h
  rw [kerS_inf_eq]
  exact h

/-- `dim T(ker B_S) = k − ρ(S)`. -/
lemma finrank_map_targetLin (T : Fin k → Fin d → K) (v : Fin J → Fin d → K)
    (S : Finset (Fin J)) :
    finrank K ((kerS v S).map (targetLin T)) = k - rho T v S := by
  have h1 := finrank_map_add_finrank_inf_ker (targetLin T) (kerS v S)
  have h2 := finrank_kerS v S
  have h3 := finrank_kerS_inf T v S
  have hle1 : finrank K (Submodule.span K (v '' (S : Set (Fin J)))) ≤
      finrank K (Submodule.span K (Set.range T ∪ v '' (S : Set (Fin J)))) :=
    Submodule.finrank_mono (Submodule.span_mono Set.subset_union_right)
  have hle2 : finrank K (Submodule.span K (Set.range T ∪ v '' (S : Set (Fin J)))) ≤
      k + finrank K (Submodule.span K (v '' (S : Set (Fin J)))) := by
    rw [Submodule.span_union]
    have h4 := Submodule.finrank_sup_add_finrank_inf_eq (Submodule.span K (Set.range T))
      (Submodule.span K (v '' (S : Set (Fin J))))
    have h5 : finrank K (Submodule.span K (Set.range T)) ≤ k := by
      have := finrank_range_le_card (R := K) T
      rw [Fintype.card_fin] at this
      exact this
    omega
  unfold rho
  omega

/-- A subspace `N ≤ K^n` has `|K|^{dim N}` elements. -/
lemma natCard_submodule {n : ℕ} (N : Submodule K (Fin n → K)) :
    Nat.card N = Nat.card K ^ finrank K N := by
  rw [Nat.card_congr (Module.finBasis K N).equivFun.toEquiv, Nat.card_fun, Nat.card_fin]

variable [Fintype K] [DecidableEq K]

omit [DecidableEq K] in
/-- A coset `W₀ + N` of a subspace `N ≤ K^n` has `|K|^{dim N}` elements. -/
lemma card_filter_coset {n : ℕ} (N : Submodule K (Fin n → K)) (W₀ : Fin n → K)
    (p : (Fin n → K) → Prop) [DecidablePred p] (hp : ∀ W, p W ↔ W - W₀ ∈ N) :
    (Finset.univ.filter p).card = Fintype.card K ^ finrank K N := by
  rw [← Nat.card_eq_finsetCard, ← Nat.card_eq_fintype_card, ← natCard_submodule]
  exact Nat.card_congr
    { toFun := fun W => ⟨W.1 - W₀, (hp _).1 (Finset.mem_filter.1 W.2).2⟩
      invFun := fun x => ⟨x.1 + W₀, Finset.mem_filter.2 ⟨Finset.mem_univ _, (hp _).2 (by simp)⟩⟩
      left_inv := fun W => Subtype.ext (by simp)
      right_inv := fun x => Subtype.ext (by simp) }

/-- **L1 (fibre lemma, used by Theorem 9).**
Paper: "On each source-only decision-tree leaf the latent posterior is uniform on an affine
fiber. If the acquired rows are `S`, the target is uniform on `2^{k−ρ(S)}` answers."

Formally: for every source set `S` and every attainable value `z` of `W ↦ (v_j · W)_{j ∈ S}`,
the set of targets `{T W : v_j · W = z_j ∀ j ∈ S}` has exactly `|K|^{k − ρ(S)}` elements, and
every such target `a` has the same number of preimages in the fibre:
`#{W ∈ fibre : T W = a} · |K|^{k − ρ(S)} = #fibre`.
(No rank assumption on `T` is needed.) -/
theorem fibre_target_card (T : Fin k → Fin d → K) (v : Fin J → Fin d → K) (S : Finset (Fin J))
    (z : Fin J → K) (hz : ∃ W₀ : Fin d → K, ∀ j ∈ S, v j ⬝ᵥ W₀ = z j) :
    ((fibre v S z).image (target T)).card = Fintype.card K ^ (k - rho T v S) ∧
    ∀ a ∈ (fibre v S z).image (target T),
      ((fibre v S z).filter fun W => target T W = a).card * Fintype.card K ^ (k - rho T v S) =
        (fibre v S z).card := by
  obtain ⟨W₀, hW₀⟩ := hz
  have hW₀F : W₀ ∈ fibre v S z := by
    simp only [fibre, Finset.mem_filter, Finset.mem_univ, true_and]
    exact hW₀
  -- membership in the fibre: `W - W' ∈ ker B_S` for any `W'` in the fibre
  have memF : ∀ W' ∈ fibre v S z, ∀ W, W ∈ fibre v S z ↔ W - W' ∈ kerS v S := by
    intro W' hW' W
    simp only [fibre, Finset.mem_filter, Finset.mem_univ, true_and] at hW' ⊢
    rw [mem_kerS]
    refine forall₂_congr fun j hj => ?_
    rw [dotProduct_sub, hW' j hj, sub_eq_zero]
  have hdim := finrank_map_targetLin T v S
  -- the image of the fibre is the coset `T W₀ + T(ker B_S)`
  have memImg : ∀ a, a ∈ (fibre v S z).image (target T) ↔
      a - target T W₀ ∈ (kerS v S).map (targetLin T) := by
    intro a
    constructor
    · intro h
      obtain ⟨W, hW, rfl⟩ := Finset.mem_image.1 h
      refine Submodule.mem_map.2 ⟨W - W₀, (memF W₀ hW₀F W).1 hW, ?_⟩
      rw [map_sub, targetLin_apply, targetLin_apply]
    · rintro ⟨n, hn, hna⟩
      refine Finset.mem_image.2 ⟨W₀ + n, (memF W₀ hW₀F _).2 (by simpa using hn), ?_⟩
      rw [← targetLin_apply, map_add, hna, targetLin_apply]
      abel
  refine ⟨?_, ?_⟩
  · rw [← hdim]
    have h := card_filter_coset ((kerS v S).map (targetLin T)) (target T W₀)
      (· ∈ (fibre v S z).image (target T)) memImg
    rw [Finset.filter_mem_eq_inter, Finset.univ_inter] at h
    exact h
  · intro a ha
    obtain ⟨W₁, hW₁, rfl⟩ := Finset.mem_image.1 ha
    have hcF := card_filter_coset (kerS v S) W₀ (· ∈ fibre v S z) (memF W₀ hW₀F)
    rw [Finset.filter_mem_eq_inter, Finset.univ_inter] at hcF
    have hcA : ((fibre v S z).filter fun W => target T W = target T W₁).card =
        Fintype.card K ^ finrank K ↥(kerS v S ⊓ LinearMap.ker (targetLin T)) := by
      have hfil : (fibre v S z).filter (fun W => target T W = target T W₁) =
          Finset.univ.filter (fun W => W ∈ fibre v S z ∧ target T W = target T W₁) := by
        ext W
        simp
      rw [hfil]
      apply card_filter_coset _ W₁
      intro W
      rw [Submodule.mem_inf, ← memF W₁ hW₁ W, LinearMap.mem_ker, map_sub, sub_eq_zero,
        targetLin_apply, targetLin_apply]
    have h1 := finrank_map_add_finrank_inf_ker (targetLin T) (kerS v S)
    rw [hcA, hcF, ← pow_add]
    congr 1
    omega

/-- **L1, uniformity form.** Every attainable target has the same number of preimages in the
source fibre, so with `W` uniform the target given the source values is uniform on the
`|K|^{k−ρ(S)}` compatible targets. -/
theorem fibre_target_uniform (T : Fin k → Fin d → K) (v : Fin J → Fin d → K)
    (S : Finset (Fin J)) (z : Fin J → K) (hz : ∃ W₀ : Fin d → K, ∀ j ∈ S, v j ⬝ᵥ W₀ = z j) :
    ∀ a ∈ (fibre v S z).image (target T), ∀ a' ∈ (fibre v S z).image (target T),
      ((fibre v S z).filter fun W => target T W = a).card =
        ((fibre v S z).filter fun W => target T W = a').card := by
  intro a ha a' ha'
  have h := (fibre_target_card T v S z hz).2
  have hpos : 0 < Fintype.card K ^ (k - rho T v S) := pow_pos Fintype.card_pos _
  exact Nat.eq_of_mul_eq_mul_right hpos ((h a ha).trans (h a' ha').symm)

end Fibre

/-- `𝔽₂ = ZMod 2` is a field.  This is a verbatim local copy, specialised to `p = 2`, of Mathlib's
instance `ZMod.instField` (from `Mathlib.Algebra.Field.ZMod`, which is not compiled in this
environment).  It is registered only as a *local* instance, used to instantiate the general-field
results at `K = ZMod 2`. -/
@[reducible] def fieldZModTwo : Field (ZMod 2) where
  mul_inv_cancel := by
    intro a ha
    obtain ⟨m, rfl⟩ := ZMod.natCast_zmod_surjective a
    apply ZMod.coe_mul_inv_eq_one
    apply Nat.Coprime.symm
    rwa [Nat.Prime.coprime_iff_not_dvd Nat.prime_two, ← CharP.cast_eq_zero_iff (ZMod 2)]
  inv_zero := ZMod.inv_zero 2
  nnqsmul := _
  nnqsmul_def := fun _ _ => rfl
  qsmul := _
  qsmul_def := fun _ _ => rfl

attribute [local instance] fieldZModTwo

/-- **L1 over `𝔽₂` (Theorem 9's fibre lemma, paper's exact form).**
"If the acquired rows are `S`, the target is uniform on `2^{k−ρ(S)}` answers": the compatible
targets form a set of exactly `2^{k−ρ(S)}` vectors of `𝔽₂^k`, each hit by the same number
`#fibre / 2^{k−ρ(S)}` of latent worlds `W` in the source fibre. -/
theorem fibre_target_card_F2 (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)
    (S : Finset (Fin J)) (z : Fin J → ZMod 2)
    (hz : ∃ W₀ : Fin d → ZMod 2, ∀ j ∈ S, v j ⬝ᵥ W₀ = z j) :
    ((fibre v S z).image (target T)).card = 2 ^ (k - rho T v S) ∧
    ∀ a ∈ (fibre v S z).image (target T),
      ((fibre v S z).filter fun W => target T W = a).card * 2 ^ (k - rho T v S) =
        (fibre v S z).card := by
  have h := fibre_target_card T v S z hz
  rw [ZMod.card] at h
  exact h

/-! ## Quotient bookkeeping (under the standing assumption `rank T = k`) -/

section Quotient

variable {T : Fin k → Fin d → K} {v : Fin J → Fin d → K}

/-- `dim 𝒯 = k` when the rows of `T` are independent. -/
lemma finrank_tgtSpan (hT : LinearIndependent K T) :
    finrank K (Submodule.span K (Set.range T)) = k := by
  rw [finrank_span_eq_card hT, Fintype.card_fin]

/-- `ρ(S) = dim(span B_S ∩ 𝒯)` (the resolved target dimensions). -/
lemma rho_eq_finrank_inf (hT : LinearIndependent K T) (S : Finset (Fin J)) :
    rho T v S = finrank K ↥(Submodule.span K (v '' (S : Set (Fin J))) ⊓
      Submodule.span K (Set.range T)) := by
  have h := Submodule.finrank_sup_add_finrank_inf_eq
    (Submodule.span K (v '' (S : Set (Fin J)))) (Submodule.span K (Set.range T))
  rw [sup_comm, ← Submodule.span_union, finrank_tgtSpan hT] at h
  unfold rho
  omega

/-- The quotient image of `span{v_j : j ∈ X}` is `span{q_j : j ∈ X}`. -/
lemma map_mkQ_span (T : Fin k → Fin d → K) (v : Fin J → Fin d → K) (X : Set (Fin J)) :
    (Submodule.span K (v '' X)).map (Submodule.span K (Set.range T)).mkQ =
      Submodule.span K (qbar T v '' X) := by
  rw [Submodule.map_span, Set.image_image]
  rfl

/-- `dim p(P) + dim(P ∩ 𝒯) = dim P` for the quotient map `p` with kernel `𝒯`. -/
lemma finrank_map_mkQ_add (T : Fin k → Fin d → K) (P : Submodule K (Fin d → K)) :
    finrank K (P.map (Submodule.span K (Set.range T)).mkQ) +
      finrank K ↥(P ⊓ Submodule.span K (Set.range T)) = finrank K P := by
  have h := finrank_map_add_finrank_inf_ker (Submodule.span K (Set.range T)).mkQ P
  rwa [Submodule.ker_mkQ] at h

/-- `ρ(S) + dim U_S = rank(B_S)` where `U_S = span{q_j : j ∈ S}`. -/
lemma rho_add_finrank_genSub (hT : LinearIndependent K T) (S : Finset (Fin J)) :
    rho T v S + finrank K (genSub T v S) = finrank K (Submodule.span K (v '' (S : Set (Fin J)))) := by
  rw [rho_eq_finrank_inf hT, genSub, ← map_mkQ_span]
  have h := finrank_map_mkQ_add T (Submodule.span K (v '' (S : Set (Fin J))))
  omega

/-- For `U` generated by source images, the images of the eligible rows span exactly `U`. -/
lemma map_mkQ_elig (S₀ : Finset (Fin J)) :
    (Submodule.span K (v '' elig T v (genSub T v S₀))).map
      (Submodule.span K (Set.range T)).mkQ = genSub T v S₀ := by
  rw [map_mkQ_span]
  apply le_antisymm
  · rw [Submodule.span_le]
    rintro _ ⟨j, hj, rfl⟩
    exact hj
  · refine Submodule.span_mono (Set.image_mono ?_)
    intro j hj
    show qbar T v j ∈ Submodule.span K (qbar T v '' (S₀ : Set (Fin J)))
    exact Submodule.subset_span (Set.mem_image_of_mem _ hj)

/-- For `U` generated by source images: `t(U) + dim U = rank{v_j : j ∈ E(U)}` and
`t(U) = dim(span{v_j : j ∈ E(U)} ∩ 𝒯)`. -/
lemma tgain_spec (S₀ : Finset (Fin J)) :
    tgain T v (genSub T v S₀) + finrank K (genSub T v S₀) =
        finrank K (Submodule.span K (v '' elig T v (genSub T v S₀))) ∧
      tgain T v (genSub T v S₀) =
        finrank K ↥(Submodule.span K (v '' elig T v (genSub T v S₀)) ⊓
          Submodule.span K (Set.range T)) := by
  have h := finrank_map_mkQ_add T (Submodule.span K (v '' elig T v (genSub T v S₀)))
  rw [map_mkQ_elig] at h
  unfold tgain
  omega

/-- A subset whose images span `U` gains at most `t(U)`: `ρ(S) ≤ t(U_S)`. -/
lemma rho_le_tgain (hT : LinearIndependent K T) (S : Finset (Fin J)) :
    rho T v S ≤ tgain T v (genSub T v S) := by
  rw [rho_eq_finrank_inf hT, (tgain_spec S).2]
  apply Submodule.finrank_mono
  apply inf_le_inf_right
  apply Submodule.span_mono
  apply Set.image_mono
  intro j hj
  show qbar T v j ∈ Submodule.span K (qbar T v '' (S : Set (Fin J)))
  exact Submodule.subset_span (Set.mem_image_of_mem _ hj)

/-- A subset whose images span `U` gains at most `|S| − dim U`. -/
lemma rho_add_finrank_genSub_le_card (hT : LinearIndependent K T) (S : Finset (Fin J)) :
    rho T v S + finrank K (genSub T v S) ≤ S.card := by
  classical
  rw [rho_add_finrank_genSub hT]
  calc finrank K (Submodule.span K (v '' (S : Set (Fin J))))
      = finrank K (Submodule.span K ((S.image v : Finset (Fin d → K)) : Set (Fin d → K))) := by
        rw [Finset.coe_image]
    _ ≤ (S.image v).card := finrank_span_finset_le_card _
    _ ≤ S.card := Finset.card_image_le

/-- Any `m ≤ rank{v_j : j ∈ X}` is realised by a subset `A ⊆ X` of exactly `m` rows of rank `m`
(prefix of a basis extracted from the rows). -/
lemma exists_subset_finrank_eq (v : Fin J → Fin d → K) (X : Finset (Fin J)) :
    ∀ m, m ≤ finrank K (Submodule.span K (v '' (X : Set (Fin J)))) →
      ∃ A ⊆ X, A.card = m ∧ finrank K (Submodule.span K (v '' (A : Set (Fin J)))) = m
  | 0, _ => ⟨∅, Finset.empty_subset _, Finset.card_empty, by simp⟩
  | m + 1, hm => by
    classical
    obtain ⟨A, hAX, hAc, hAr⟩ := exists_subset_finrank_eq v X m (by omega)
    obtain ⟨j, hjX, hj⟩ : ∃ j ∈ X, v j ∉ Submodule.span K (v '' (A : Set (Fin J))) := by
      by_contra! H
      have hle : Submodule.span K (v '' (X : Set (Fin J))) ≤
          Submodule.span K (v '' (A : Set (Fin J))) := by
        rw [Submodule.span_le]
        rintro _ ⟨i, hi, rfl⟩
        exact H i hi
      have := Submodule.finrank_mono hle
      omega
    have hjA : j ∉ A := fun h => hj (Submodule.subset_span ⟨j, h, rfl⟩)
    have hcard : (insert j A).card = m + 1 := by
      rw [Finset.card_insert_of_notMem hjA, hAc]
    refine ⟨insert j A, Finset.insert_subset hjX hAX, hcard, le_antisymm ?_ ?_⟩
    · calc finrank K (Submodule.span K (v '' ((insert j A : Finset (Fin J)) : Set (Fin J))))
          = finrank K (Submodule.span K
              (((insert j A).image v : Finset (Fin d → K)) : Set (Fin d → K))) := by
            rw [Finset.coe_image]
        _ ≤ ((insert j A).image v).card := finrank_span_finset_le_card _
        _ ≤ (insert j A).card := Finset.card_image_le
        _ = m + 1 := hcard
    · have hlt : Submodule.span K (v '' (A : Set (Fin J))) <
          Submodule.span K (v '' ((insert j A : Finset (Fin J)) : Set (Fin J))) := by
        refine lt_of_le_of_ne (Submodule.span_mono (Set.image_mono ?_)) ?_
        · intro i hi
          exact Finset.mem_insert_of_mem hi
        · intro h
          apply hj
          rw [h]
          exact Submodule.subset_span ⟨j, Finset.mem_insert_self j A, rfl⟩
      have := Submodule.finrank_lt_finrank_of_lt hlt
      omega

end Quotient

/-! ## L3: the QSP identity (Theorem 10, eq. (13)) -/

section QSP

variable {T : Fin k → Fin d → K} {v : Fin J → Fin d → K}

/-- **L3 (Theorem 10, QSP identity (13)).**
Paper: "For every source budget `b`,
`ρ_b = max_{U generated by the q_j} min{t(U), (b − dim U)_+}`."

Here the maximum over quotient subspaces `U` generated by some of the `q_j = v̄_j` is written as
a supremum over the generating index sets `S` (with `U = genSub T v S = span{q_j : j ∈ S}`);
`(b − dim U)_+` is natural-number truncated subtraction `b - dim U`.
Standing assumption: the rows of `T` are linearly independent (`rank T = k`). -/
theorem qsp (hT : LinearIndependent K T) (b : ℕ) :
    rhoB T v b = Finset.univ.sup fun S : Finset (Fin J) =>
      min (tgain T v (genSub T v S)) (b - finrank K (genSub T v S)) := by
  classical
  unfold rhoB
  apply le_antisymm
  · -- a subset `S` whose images span `U` gains at most `t(U)` and at most `|S| − dim U`
    apply Finset.sup_le
    intro S hS
    have hSb : S.card ≤ b := (Finset.mem_filter.1 hS).2
    refine le_trans ?_ (Finset.le_sup (f := fun S : Finset (Fin J) =>
      min (tgain T v (genSub T v S)) (b - finrank K (genSub T v S))) (Finset.mem_univ S))
    have h1 := rho_le_tgain (v := v) hT S
    have h2 := rho_add_finrank_genSub_le_card (v := v) hT S
    exact le_min h1 (by omega)
  · -- conversely, `dim U + s` independent eligible rows have target gain `≥ s`
    apply Finset.sup_le
    intro S₀ _
    obtain ⟨h_add, -⟩ := tgain_spec (T := T) (v := v) S₀
    by_cases hb : b < finrank K (genSub T v S₀)
    · exact (min_le_right _ _).trans (by omega)
    · replace hb : finrank K (genSub T v S₀) ≤ b := not_lt.1 hb
      obtain ⟨X, hXmem⟩ : ∃ X : Finset (Fin J), ∀ j, j ∈ X ↔ j ∈ elig T v (genSub T v S₀) :=
        ⟨Finset.univ.filter fun j => j ∈ elig T v (genSub T v S₀), by simp⟩
      have hX : (X : Set (Fin J)) = elig T v (genSub T v S₀) := by
        ext j
        rw [Finset.mem_coe, hXmem]
      set s := min (tgain T v (genSub T v S₀)) (b - finrank K (genSub T v S₀)) with hs
      have hs1 : s ≤ tgain T v (genSub T v S₀) := min_le_left _ _
      have hs2 : s ≤ b - finrank K (genSub T v S₀) := min_le_right _ _
      obtain ⟨A, hAX, hAc, hAr⟩ :=
        exists_subset_finrank_eq v X (finrank K (genSub T v S₀) + s) (by rw [hX]; omega)
      have hAb : A.card ≤ b := by omega
      have hgA : finrank K (genSub T v A) ≤ finrank K (genSub T v S₀) := by
        apply Submodule.finrank_mono
        rw [genSub, Submodule.span_le]
        rintro _ ⟨j, hj, rfl⟩
        exact (hXmem j).1 (hAX hj)
      have hρA := rho_add_finrank_genSub (v := v) hT A
      have hsA : s ≤ rho T v A := by omega
      exact hsA.trans (Finset.le_sup (f := rho T v) (Finset.mem_filter.2 ⟨Finset.mem_univ _, hAb⟩))

/-- **L3, stated over subspaces.** `ρ_b` is the greatest value of `min{t(U), (b − dim U)_+}` over
quotient subspaces `U` generated by some of the `q_j`. -/
theorem qsp_isGreatest (hT : LinearIndependent K T) (b : ℕ) :
    IsGreatest {x | ∃ U, (∃ S : Finset (Fin J), U = genSub T v S) ∧
      x = min (tgain T v U) (b - finrank K U)} (rhoB T v b) := by
  rw [qsp hT]
  constructor
  · obtain ⟨S, -, hS⟩ := Finset.exists_mem_eq_sup (Finset.univ : Finset (Finset (Fin J)))
      Finset.univ_nonempty (fun S : Finset (Fin J) =>
        min (tgain T v (genSub T v S)) (b - finrank K (genSub T v S)))
    exact ⟨genSub T v S, ⟨S, rfl⟩, hS⟩
  · rintro x ⟨U, ⟨S, rfl⟩, rfl⟩
    exact Finset.le_sup (f := fun S : Finset (Fin J) =>
      min (tgain T v (genSub T v S)) (b - finrank K (genSub T v S))) (Finset.mem_univ S)

/-- **L2 (eq. (14), relative generalized Hamming weights).**
Paper: "Let `B : 𝔽₂^J → 𝒱` send `e_j` to `v_j`, `N = pB`, `K₀ = ker B ⊆ K₁ = ker N`. For
coordinate support `S`, `ρ(S) = dim(K₁ ∩ 𝔽₂^S) − dim(K₀ ∩ 𝔽₂^S)`."
Standing assumption: the rows of `T` are linearly independent (`rank T = k`). -/
theorem rho_eq_relative (hT : LinearIndependent K T) (S : Finset (Fin J)) :
    rho T v S = finrank K ↥(K1 T v ⊓ coordSub S) - finrank K ↥(K0 v ⊓ coordSub S) := by
  classical
  have hmap : (coordSub S).map (srcMap v) = Submodule.span K (v '' (S : Set (Fin J))) := by
    apply le_antisymm
    · rintro _ ⟨c, hc, rfl⟩
      rw [srcMap, Fintype.linearCombination_apply]
      refine sum_mem fun j _ => ?_
      by_cases hj : j ∈ S
      · exact Submodule.smul_mem _ _ (Submodule.subset_span ⟨j, hj, rfl⟩)
      · rw [mem_coordSub.1 hc j hj, zero_smul]
        exact Submodule.zero_mem _
    · rw [Submodule.span_le]
      rintro _ ⟨j, hj, rfl⟩
      rw [SetLike.mem_coe, Submodule.mem_map]
      refine ⟨Pi.single j 1, ?_, ?_⟩
      · rw [mem_coordSub]
        intro i hi
        have hij : i ≠ j := by
          rintro rfl
          exact hi hj
        simp [hij]
      · rw [srcMap, Fintype.linearCombination_apply_single, one_smul]
  have h0 := finrank_map_add_finrank_inf_ker (srcMap v) (coordSub S)
  have h1 := finrank_map_add_finrank_inf_ker
    ((Submodule.span K (Set.range T)).mkQ ∘ₗ srcMap v) (coordSub S)
  rw [Submodule.map_comp, hmap, map_mkQ_span] at h1
  rw [hmap] at h0
  have h2 := rho_add_finrank_genSub (v := v) hT S
  rw [genSub] at h2
  rw [inf_comm (K1 T v), inf_comm (K0 v), K1, K0]
  omega

/-- `K₀ ⊆ K₁`. -/
lemma K0_le_K1 : K0 v ≤ K1 T v :=
  LinearMap.ker_le_ker_comp (srcMap v) (Submodule.span K (Set.range T)).mkQ

/-! ## L4: thresholds (Corollary 11) -/

/-- Every generated quotient subspace has dimension at most the nuisance dimension
`h = dim 𝒱 − k`, `𝒱 = span(T, v_1, …, v_J)`. -/
lemma finrank_genSub_le (hT : LinearIndependent K T) (S : Finset (Fin J)) :
    finrank K (genSub T v S) ≤
      finrank K (Submodule.span K (Set.range T ∪ Set.range v)) - k := by
  have hV := finrank_map_mkQ_add T (Submodule.span K (Set.range T ∪ Set.range v))
  have hinf : Submodule.span K (Set.range T ∪ Set.range v) ⊓ Submodule.span K (Set.range T) =
      Submodule.span K (Set.range T) :=
    inf_eq_right.2 (Submodule.span_mono Set.subset_union_left)
  rw [hinf, finrank_tgtSpan hT] at hV
  have hle : finrank K (genSub T v S) ≤ finrank K ((Submodule.span K (Set.range T ∪
      Set.range v)).map (Submodule.span K (Set.range T)).mkQ) := by
    rw [genSub, ← map_mkQ_span]
    apply Submodule.finrank_mono
    apply Submodule.map_mono
    apply Submodule.span_mono
    exact (Set.image_subset_range v _).trans Set.subset_union_right
  omega

/-- `ρ_b` is monotone in the budget `b`. -/
lemma rhoB_mono {b b' : ℕ} (h : b ≤ b') : rhoB T v b ≤ rhoB T v b' := by
  unfold rhoB
  apply Finset.sup_mono
  intro S hS
  simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hS ⊢
  omega

/-- `ρ_b ≤ ρ_J` (every source set has at most `J` elements). -/
lemma rhoB_le_rhoB_J (b : ℕ) : rhoB T v b ≤ rhoB T v J := by
  unfold rhoB
  apply Finset.sup_mono
  intro S _
  simp only [Finset.mem_filter, Finset.mem_univ, true_and]
  simpa using Finset.card_le_univ S

/-- `ρ_{b+1} ≤ ρ_b + 1`. -/
theorem rhoB_succ_le (hT : LinearIndependent K T) (b : ℕ) :
    rhoB T v (b + 1) ≤ rhoB T v b + 1 := by
  rw [qsp hT, qsp hT]
  apply Finset.sup_le
  intro S _
  refine le_trans ?_ (Nat.add_le_add_right (Finset.le_sup (f := fun S : Finset (Fin J) =>
      min (tgain T v (genSub T v S)) (b - finrank K (genSub T v S))) (Finset.mem_univ S)) 1)
  show min (tgain T v (genSub T v S)) (b + 1 - finrank K (genSub T v S)) ≤
    min (tgain T v (genSub T v S)) (b - finrank K (genSub T v S)) + 1
  rcases le_total (tgain T v (genSub T v S)) (b - finrank K (genSub T v S)) with h | h
  · rw [min_eq_left h]
    exact (min_le_left _ _).trans (Nat.le_succ _)
  · rw [min_eq_right h]
    exact (min_le_right _ _).trans (by omega)

/-- **L4 (Corollary 11), existence case.**
Paper (Corollary 11, linear-algebra part): "A hard source cap `b` suffices [i.e. `ρ_b ≥ κ`] if and
only if `b ≥ b_n`, where `b_n = κ + u(κ)`, `u(κ) = min{dim U : t(U) ≥ κ}`, over the subspaces `U`
of Theorem 10 [...] The excess over the rounded-up information price, `b_n − κ = u(κ) ≤ h`";
and (Appendix) "Because `ρ_{b+1} ≤ ρ_b + 1`, the least budget with `ρ_b ≥ κ` has `ρ_{b_n} = κ`."

Here `κ ≥ 1` and `u` is characterised as the least `dim U` over generated `U = genSub T v S`
with `t(U) ≥ κ` (hypothesis `hu`, which presupposes that such a `U` exists).  Conclusions:
`κ + u` is the least budget `b` with `ρ_b ≥ κ`; `ρ_b ≥ κ ↔ b ≥ κ + u` for all `b`;
`ρ_{κ+u} = κ`; and `u ≤ h = dim 𝒱 − k` with `𝒱 = span(T, v_1, …, v_J)`.
Standing assumption: the rows of `T` are linearly independent (`rank T = k`). -/
theorem min_budget (hT : LinearIndependent K T) {κ : ℕ} (hκ : 1 ≤ κ) {u : ℕ}
    (hu : IsLeast {n | ∃ S : Finset (Fin J), κ ≤ tgain T v (genSub T v S) ∧
      finrank K (genSub T v S) = n} u) :
    IsLeast {b | κ ≤ rhoB T v b} (κ + u) ∧ (∀ b, κ ≤ rhoB T v b ↔ κ + u ≤ b) ∧
      rhoB T v (κ + u) = κ ∧
      u ≤ finrank K (Submodule.span K (Set.range T ∪ Set.range v)) - k := by
  obtain ⟨⟨S₀, hS₀t, hS₀u⟩, hmin⟩ := hu
  have heq : rhoB T v (κ + u) = κ := by
    rw [qsp hT]
    apply le_antisymm
    · apply Finset.sup_le
      intro S _
      by_cases h : κ ≤ tgain T v (genSub T v S)
      · have hu' : u ≤ finrank K (genSub T v S) := hmin ⟨S, h, rfl⟩
        exact (min_le_right _ _).trans (by omega)
      · exact (min_le_left _ _).trans (by omega)
    · refine le_trans ?_ (Finset.le_sup (f := fun S : Finset (Fin J) =>
        min (tgain T v (genSub T v S)) (κ + u - finrank K (genSub T v S))) (Finset.mem_univ S₀))
      show κ ≤ min (tgain T v (genSub T v S₀)) (κ + u - finrank K (genSub T v S₀))
      rw [hS₀u]
      exact le_min hS₀t (by omega)
  have hleast : κ + u ∈ lowerBounds {b | κ ≤ rhoB T v b} := by
    intro b hb
    by_contra hlt
    replace hlt : b < κ + u := not_le.1 hlt
    have hlt' : rhoB T v b < κ := by
      rw [qsp hT, Finset.sup_lt_iff (lt_of_lt_of_le (Nat.zero_lt_one) hκ)]
      intro S _
      by_cases h : κ ≤ tgain T v (genSub T v S)
      · have hu' : u ≤ finrank K (genSub T v S) := hmin ⟨S, h, rfl⟩
        exact (min_le_right _ _).trans_lt (by omega)
      · exact (min_le_left _ _).trans_lt (by omega)
    exact (not_le.2 hlt') hb
  refine ⟨⟨?_, hleast⟩, fun b => ⟨fun hb => hleast hb, fun hb => ?_⟩, heq, ?_⟩
  · show κ ≤ rhoB T v (κ + u)
    rw [heq]
  · exact heq.symm.le.trans (rhoB_mono hb)
  · rw [← hS₀u]
    exact finrank_genSub_le hT S₀

/-- **L4 (Corollary 11), `sInf` form.** If some generated `U` has `t(U) ≥ κ` (`κ ≥ 1`), then
`min{b : ρ_b ≥ κ} = κ + min{dim U : t(U) ≥ κ}`. -/
theorem sInf_budget (hT : LinearIndependent K T) {κ : ℕ} (hκ : 1 ≤ κ)
    (hex : ∃ S : Finset (Fin J), κ ≤ tgain T v (genSub T v S)) :
    sInf {b | κ ≤ rhoB T v b} =
      κ + sInf {n | ∃ S : Finset (Fin J), κ ≤ tgain T v (genSub T v S) ∧
        finrank K (genSub T v S) = n} := by
  obtain ⟨S, hS⟩ := hex
  have hne : {n | ∃ S : Finset (Fin J), κ ≤ tgain T v (genSub T v S) ∧
      finrank K (genSub T v S) = n}.Nonempty := ⟨_, S, hS, rfl⟩
  exact (min_budget hT hκ (isLeast_csInf hne)).1.csInf_eq

/-- **L4 (Corollary 11), non-existence case.**
Paper: "if no `U` has `t(U) ≥ κ` then `ρ_J < κ` and no cap suffices": then `ρ_b < κ` for every
budget `b` (in particular for `b = J`). -/
theorem rhoB_lt_of_forall_tgain_lt (hT : LinearIndependent K T) {κ : ℕ}
    (h : ∀ S : Finset (Fin J), tgain T v (genSub T v S) < κ) (b : ℕ) :
    rhoB T v b < κ := by
  have hκ : 0 < κ := lt_of_le_of_lt (Nat.zero_le _) (h ∅)
  rw [qsp hT, Finset.sup_lt_iff hκ]
  intro S _
  exact (min_le_left _ _).trans_lt (h S)

/-- **L4 (Corollary 11), `b_n = ∞` case.** Paper: "`b_n = ∞` if `ρ_J < κ`": for `κ ≥ 1`,
`ρ_J < κ` holds exactly when no generated `U` has `t(U) ≥ κ`. -/
theorem rhoB_J_lt_iff (hT : LinearIndependent K T) {κ : ℕ} (hκ : 1 ≤ κ) :
    rhoB T v J < κ ↔ ∀ S : Finset (Fin J), tgain T v (genSub T v S) < κ := by
  constructor
  · intro h S
    by_contra hS
    replace hS : κ ≤ tgain T v (genSub T v S) := not_lt.1 hS
    have hne : {n | ∃ S : Finset (Fin J), κ ≤ tgain T v (genSub T v S) ∧
        finrank K (genSub T v S) = n}.Nonempty := ⟨_, S, hS, rfl⟩
    obtain ⟨-, -, heq, -⟩ := min_budget hT hκ (isLeast_csInf hne)
    have h2 := rhoB_le_rhoB_J (T := T) (v := v) (κ + sInf {n | ∃ S : Finset (Fin J),
      κ ≤ tgain T v (genSub T v S) ∧ finrank K (genSub T v S) = n})
    omega
  · intro h
    exact rhoB_lt_of_forall_tgain_lt hT h J

end QSP

/-! ## The paper's field `𝔽₂ = ZMod 2`

All results above hold over an arbitrary field `K`; the paper's case is `K = ZMod 2` (with the
local field instance `fieldZModTwo`).  We record the instantiations of L2–L4 explicitly. -/

section F2

variable {T : Fin k → Fin d → ZMod 2} {v : Fin J → Fin d → ZMod 2}

/-- **L2 over `𝔽₂`** (eq. (14)): `ρ(S) = dim(K₁ ∩ 𝔽₂^S) − dim(K₀ ∩ 𝔽₂^S)`. -/
theorem rho_eq_relative_F2 (hT : LinearIndependent (ZMod 2) T) (S : Finset (Fin J)) :
    rho T v S = finrank (ZMod 2) ↥(K1 T v ⊓ coordSub S) -
      finrank (ZMod 2) ↥(K0 v ⊓ coordSub S) :=
  rho_eq_relative hT S

/-- **L3 over `𝔽₂`** (Theorem 10, eq. (13)):
`ρ_b = max_{U generated by the q_j} min{t(U), (b − dim U)_+}`. -/
theorem qsp_F2 (hT : LinearIndependent (ZMod 2) T) (b : ℕ) :
    rhoB T v b = Finset.univ.sup fun S : Finset (Fin J) =>
      min (tgain T v (genSub T v S)) (b - finrank (ZMod 2) (genSub T v S)) :=
  qsp hT b

/-- **L4 over `𝔽₂`** (Corollary 11): `min{b : ρ_b ≥ κ} = κ + u(κ)`, `ρ_{κ+u(κ)} = κ`,
`u(κ) ≤ h`. -/
theorem min_budget_F2 (hT : LinearIndependent (ZMod 2) T) {κ : ℕ} (hκ : 1 ≤ κ) {u : ℕ}
    (hu : IsLeast {n | ∃ S : Finset (Fin J), κ ≤ tgain T v (genSub T v S) ∧
      finrank (ZMod 2) (genSub T v S) = n} u) :
    IsLeast {b | κ ≤ rhoB T v b} (κ + u) ∧ (∀ b, κ ≤ rhoB T v b ↔ κ + u ≤ b) ∧
      rhoB T v (κ + u) = κ ∧
      u ≤ finrank (ZMod 2) (Submodule.span (ZMod 2) (Set.range T ∪ Set.range v)) - k :=
  min_budget hT hκ hu

end F2

end VT.Linear


==> anc/lean/VerificationTransfer/LinearExtras.lean <==
import VerificationTransfer.RankLaw
import VerificationTransfer.Linear
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Analysis.SpecialFunctions.Log.Base

/-!
# Remaining claims about uniform linear banks (Section 3, Appendices F–H, eq. (15))

* **Relative generalized Hamming weights** (Appendix "Relation to relative generalized Hamming
  weights"): a `t`-dimensional subcode `D ⊆ K₁ ∩ K^S` with `D ∩ K₀ = 0` exists iff
  `t ≤ dim(K₁ ∩ K^S) − dim(K₀ ∩ K^S)`; hence the `t`-th relative weight of `K₀ ⊆ K₁` equals
  `min{b : ρ_b ≥ t}` (`rghw_eq_threshold`).
* **Syndrome decoding** (same appendix, "Hardness without a nuisance bound"):
  `ρ_b ≥ 1 ↔ H c = t` has a solution of Hamming weight `≤ b` (`syndrome_iff`).
* **Gaussian-coefficient bound** (Appendix "Closure enumeration and complexity"):
  `[h u]_2 ≤ 4 · 2^{u(h−u)} ≤ 2^{h²/4+2}` and `𝒩_h ≤ (h+1) 2^{h²/4+2}`.
* **Gaussian coefficients count subspaces**: `[h u]_2 = #{U ≤ 𝔽₂^h : dim U = u}`
  (`gauss_eq_card`).
* **Proposition 14** (learning the bank), counting form: the union bound, the exact spanning
  probability (eq. (33)) and the sample size (eq. (32)), first on `𝔽₂^ℓ` and then transferred to
  an arbitrary rank-`ℓ` support `𝒳 ≤ 𝔽₂^n` (`learn_bank`).
* **Eq. (15)** (bits used ≤ bits delivered) and the sampling remark `E[1/P] ≥ 1/E[P]`.
-/

open Module Finset VT.Linear

set_option linter.unusedSectionVars false

namespace VT.LinX

/-! ## Relative generalized Hamming weights -/

section RGHW

variable {K : Type*} [Field K] {J : ℕ}

/-- Every subspace of `K^J` contains subspaces of every smaller dimension. -/
lemma exists_le_finrank_eq (P : Submodule K (Fin J → K)) {t : ℕ} (ht : t ≤ finrank K P) :
    ∃ D : Submodule K (Fin J → K), D ≤ P ∧ finrank K D = t := by
  classical
  let b := Module.finBasis K P
  let w : Fin (finrank K P) → Fin J → K := fun i => (b i : Fin J → K)
  have hspan : Submodule.span K (Set.range w) = P := by
    have hw : Set.range w = P.subtype '' Set.range b := by
      rw [← Set.range_comp]
      rfl
    rw [hw, Submodule.span_image, b.span_eq, Submodule.map_subtype_top]
  obtain ⟨A, -, hAc, hAr⟩ := exists_subset_finrank_eq w Finset.univ t
    (by rw [Finset.coe_univ, Set.image_univ, hspan]; exact ht)
  exact ⟨Submodule.span K (w '' (A : Set (Fin (finrank K P)))),
    (Submodule.span_mono (Set.image_subset_range _ _)).trans hspan.le, hAr⟩

/-- **Subcodes with prescribed support** (Appendix, "Relation to relative generalized Hamming
weights").  Paper: "Such a subcode supported in `S` exists if and only if the displayed dimension
difference is at least `t`: one direction follows by injecting `D` into the quotient; the other
chooses a complement to `K₀ ∩ 𝔽₂^S` in `K₁ ∩ 𝔽₂^S`."
For subspaces `K₀ ≤ K₁` of `K^J` (any field `K`) and a support `S`: there is a `t`-dimensional
`D ⊆ K₁ ∩ K^S` with `D ∩ K₀ = 0` iff `t ≤ dim(K₁ ∩ K^S) − dim(K₀ ∩ K^S)`. -/
theorem exists_subcode_iff {K₀ K₁ : Submodule K (Fin J → K)} (h01 : K₀ ≤ K₁)
    (S : Finset (Fin J)) (t : ℕ) :
    (∃ D : Submodule K (Fin J → K), D ≤ K₁ ⊓ coordSub S ∧ finrank K D = t ∧ D ⊓ K₀ = ⊥) ↔
      t ≤ finrank K ↥(K₁ ⊓ coordSub S) - finrank K ↥(K₀ ⊓ coordSub S) := by
  have hQP : K₀ ⊓ coordSub S ≤ K₁ ⊓ coordSub S := inf_le_inf_right _ h01
  constructor
  · rintro ⟨D, hD, rfl, hD0⟩
    have hle : D ⊔ (K₀ ⊓ coordSub S) ≤ K₁ ⊓ coordSub S := sup_le hD hQP
    have hinf : D ⊓ (K₀ ⊓ coordSub S) = ⊥ :=
      eq_bot_iff.2 ((inf_le_inf_left D inf_le_left).trans hD0.le)
    have h1 := Submodule.finrank_sup_add_finrank_inf_eq D (K₀ ⊓ coordSub S)
    rw [hinf, finrank_bot] at h1
    have h2 := Submodule.finrank_mono hle
    omega
  · intro ht
    obtain ⟨C, hC⟩ := Submodule.exists_isCompl (K₀ ⊓ coordSub S)
    have hsup : (K₀ ⊓ coordSub S) ⊔ (C ⊓ (K₁ ⊓ coordSub S)) = K₁ ⊓ coordSub S := by
      rw [← sup_inf_assoc_of_le C hQP, hC.sup_eq_top, top_inf_eq]
    have hinf : (K₀ ⊓ coordSub S) ⊓ (C ⊓ (K₁ ⊓ coordSub S)) = ⊥ :=
      eq_bot_iff.2 ((inf_le_inf_left _ inf_le_left).trans hC.disjoint.eq_bot.le)
    have h1 := Submodule.finrank_sup_add_finrank_inf_eq (K₀ ⊓ coordSub S)
      (C ⊓ (K₁ ⊓ coordSub S))
    rw [hsup, hinf, finrank_bot] at h1
    obtain ⟨D, hD, hDt⟩ := exists_le_finrank_eq (C ⊓ (K₁ ⊓ coordSub S)) (t := t) (by omega)
    refine ⟨D, hD.trans inf_le_right, hDt, eq_bot_iff.2 ?_⟩
    intro x hx
    have hxD : x ∈ C ⊓ (K₁ ⊓ coordSub S) := hD hx.1
    have hmem : x ∈ (K₀ ⊓ coordSub S) ⊓ C := ⟨⟨hx.2, hxD.2.2⟩, hxD.1⟩
    rw [hC.disjoint.eq_bot] at hmem
    exact hmem

/-- The support `{j : c_j ≠ 0 for some c ∈ D}` of a code `D ⊆ K^J`. -/
noncomputable def supp (D : Submodule K (Fin J → K)) : Finset (Fin J) := by
  classical
  exact Finset.univ.filter fun j => ∃ c ∈ D, c j ≠ 0

lemma mem_supp {D : Submodule K (Fin J → K)} {j : Fin J} : j ∈ supp D ↔ ∃ c ∈ D, c j ≠ 0 := by
  classical
  unfold supp
  simp

/-- A code lies in the coordinate subspace of its support. -/
lemma le_coordSub_supp (D : Submodule K (Fin J → K)) : D ≤ coordSub (supp D) := by
  intro c hc j hj
  by_contra h
  exact hj (mem_supp.2 ⟨c, hc, h⟩)

/-- `D ⊆ K^S` iff the support of `D` is contained in `S`. -/
lemma le_coordSub_iff (D : Submodule K (Fin J → K)) (S : Finset (Fin J)) :
    D ≤ coordSub S ↔ supp D ⊆ S := by
  constructor
  · intro h j hj
    obtain ⟨c, hc, hcj⟩ := mem_supp.1 hj
    by_contra hjS
    exact hcj (h hc j hjS)
  · intro h c hc j hj
    exact le_coordSub_supp D hc j (fun h' => hj (h h'))

/-- The sizes of the supports `S` that carry a `t`-dimensional subcode `D ⊆ K₁ ∩ K^S` with
`D ∩ K₀ = 0`; the `t`-th relative generalized Hamming weight is the least of them. -/
def rghwSet (K₀ K₁ : Submodule K (Fin J → K)) (t : ℕ) : Set ℕ :=
  {n | ∃ S : Finset (Fin J), S.card = n ∧
    ∃ D : Submodule K (Fin J → K), D ≤ K₁ ⊓ coordSub S ∧ finrank K D = t ∧ D ⊓ K₀ = ⊥}

/-- The `t`-th relative generalized Hamming weight `M_t` of the pair `K₀ ⊆ K₁`:
`M_t = min{|S| : some t-dimensional D ⊆ K₁ ∩ K^S has D ∩ K₀ = 0}`. -/
noncomputable def rghw (K₀ K₁ : Submodule K (Fin J → K)) (t : ℕ) : ℕ := sInf (rghwSet K₀ K₁ t)

/-- The standard form of the definition: `M_t` is the least support size `|supp D|` of a
`t`-dimensional subcode `D ⊆ K₁` with `D ∩ K₀ = 0`.  Both descriptions have the same least
element. -/
theorem isLeast_rghwSet_iff_supp (K₀ K₁ : Submodule K (Fin J → K)) (t m : ℕ) :
    IsLeast (rghwSet K₀ K₁ t) m ↔
      IsLeast {n | ∃ D : Submodule K (Fin J → K), D ≤ K₁ ∧ finrank K D = t ∧ D ⊓ K₀ = ⊥ ∧
        (supp D).card = n} m := by
  have h1 : ∀ n ∈ rghwSet K₀ K₁ t, ∃ n' ∈ {n | ∃ D : Submodule K (Fin J → K), D ≤ K₁ ∧
      finrank K D = t ∧ D ⊓ K₀ = ⊥ ∧ (supp D).card = n}, n' ≤ n := by
    rintro n ⟨S, rfl, D, hD, hDt, hD0⟩
    exact ⟨_, ⟨D, hD.trans inf_le_left, hDt, hD0, rfl⟩,
      Finset.card_le_card ((le_coordSub_iff D S).1 (hD.trans inf_le_right))⟩
  have h2 : {n | ∃ D : Submodule K (Fin J → K), D ≤ K₁ ∧ finrank K D = t ∧ D ⊓ K₀ = ⊥ ∧
      (supp D).card = n} ⊆ rghwSet K₀ K₁ t := by
    rintro n ⟨D, hD, hDt, hD0, rfl⟩
    exact ⟨supp D, rfl, D, le_inf hD (le_coordSub_supp D), hDt, hD0⟩
  constructor
  · rintro ⟨hm, hlow⟩
    obtain ⟨n', hn', hle⟩ := h1 m hm
    have hnm : n' = m := le_antisymm hle (hlow (h2 hn'))
    exact ⟨hnm ▸ hn', fun n hn => hlow (h2 hn)⟩
  · rintro ⟨hm, hlow⟩
    refine ⟨h2 hm, fun n hn => ?_⟩
    obtain ⟨n', hn', hle⟩ := h1 n hn
    exact (hlow hn').trans hle

end RGHW

/-! ### Relative weights are the inverse thresholds of `ρ_b` -/

section Thresholds

variable {K : Type*} [Field K] {d k J : ℕ}

/-- Some `S` with `|S| ≤ b` attains `ρ_b` (any field). -/
lemma exists_rho_eq_rhoB (T : Fin k → Fin d → K) (v : Fin J → Fin d → K) (b : ℕ) :
    ∃ S : Finset (Fin J), S.card ≤ b ∧ rho T v S = rhoB T v b := by
  obtain ⟨S, hS, h⟩ := Finset.exists_mem_eq_sup
    (Finset.univ.filter fun S : Finset (Fin J) => S.card ≤ b) ⟨∅, by simp⟩ (rho T v)
  exact ⟨S, (Finset.mem_filter.1 hS).2, h.symm⟩

lemma rho_le_rhoB' (T : Fin k → Fin d → K) (v : Fin J → Fin d → K) {S : Finset (Fin J)} {b : ℕ}
    (hS : S.card ≤ b) : rho T v S ≤ rhoB T v b :=
  Finset.le_sup (f := rho T v) (Finset.mem_filter.2 ⟨Finset.mem_univ _, hS⟩)

/-- For a linear bank, a `t`-dimensional subcode `D ⊆ K₁ ∩ K^S` with `D ∩ K₀ = 0` exists iff
`ρ(S) ≥ t` (eq. (14) combined with `exists_subcode_iff`). -/
theorem exists_subcode_iff_rho {T : Fin k → Fin d → K} (v : Fin J → Fin d → K)
    (hT : LinearIndependent K T) (S : Finset (Fin J)) (t : ℕ) :
    (∃ D : Submodule K (Fin J → K), D ≤ K1 T v ⊓ coordSub S ∧ finrank K D = t ∧
      D ⊓ K0 v = ⊥) ↔ t ≤ rho T v S := by
  rw [exists_subcode_iff K0_le_K1 S t, rho_eq_relative hT S]

/-- **Relative weights are the inverse thresholds of `ρ_b`** (Section 3 after eq. (14), and the
Appendix: "Hence the relative weights are precisely the inverse thresholds of `ρ_b`").
With `K₀ = ker B`, `K₁ = ker pB` (`VT.Linear.K0`, `VT.Linear.K1`) and `rank T = k`:
`M_t` is the least `b` with `ρ_b ≥ t`, in the strong sense that the two sets
`{|S| : ∃ D …}` and `{b : ρ_b ≥ t}` have the same least element (if any); they are nonempty
exactly when `t ≤ ρ_J`, and then `M_t = min{b : ρ_b ≥ t}`. -/
theorem rghw_eq_threshold {T : Fin k → Fin d → K} (v : Fin J → Fin d → K)
    (hT : LinearIndependent K T) (t : ℕ) :
    (∀ m, IsLeast (rghwSet (K0 v) (K1 T v) t) m ↔ IsLeast {b | t ≤ rhoB T v b} m) ∧
    ((rghwSet (K0 v) (K1 T v) t).Nonempty ↔ t ≤ rhoB T v J) ∧
    (t ≤ rhoB T v J → rghw (K0 v) (K1 T v) t = sInf {b | t ≤ rhoB T v b} ∧
      IsLeast {b | t ≤ rhoB T v b} (rghw (K0 v) (K1 T v) t)) := by
  have hset : rghwSet (K0 v) (K1 T v) t =
      {n | ∃ S : Finset (Fin J), S.card = n ∧ t ≤ rho T v S} := by
    ext n
    simp only [rghwSet, Set.mem_ofPred_eq]
    exact exists_congr fun S => and_congr_right fun _ => exists_subcode_iff_rho v hT S t
  -- every element of the first set is in the second; every element of the second dominates one
  -- of the first
  have h1 : ∀ n ∈ rghwSet (K0 v) (K1 T v) t, n ∈ {b | t ≤ rhoB T v b} := by
    rw [hset]
    rintro n ⟨S, rfl, hS⟩
    exact hS.trans (rho_le_rhoB' T v le_rfl)
  have h2 : ∀ b ∈ {b | t ≤ rhoB T v b}, ∃ n ∈ rghwSet (K0 v) (K1 T v) t, n ≤ b := by
    intro b hb
    obtain ⟨S, hSb, hS⟩ := exists_rho_eq_rhoB T v b
    rw [hset]
    exact ⟨S.card, ⟨S, rfl, hS ▸ hb⟩, hSb⟩
  have hiff : ∀ m, IsLeast (rghwSet (K0 v) (K1 T v) t) m ↔ IsLeast {b | t ≤ rhoB T v b} m := by
    intro m
    constructor
    · rintro ⟨hm, hlow⟩
      exact ⟨h1 m hm, fun b hb => by
        obtain ⟨n, hn, hnb⟩ := h2 b hb
        exact (hlow hn).trans hnb⟩
    · rintro ⟨hm, hlow⟩
      obtain ⟨n, hn, hnm⟩ := h2 m hm
      have : n = m := le_antisymm hnm (hlow (h1 n hn))
      exact ⟨this ▸ hn, fun n' hn' => hlow (h1 n' hn')⟩
  have hne : (rghwSet (K0 v) (K1 T v) t).Nonempty ↔ t ≤ rhoB T v J := by
    constructor
    · rintro ⟨n, hn⟩
      have := h1 n hn
      exact this.trans (rhoB_le_rhoB_J _)
    · intro h
      obtain ⟨n, hn, -⟩ := h2 J h
      exact ⟨n, hn⟩
  refine ⟨hiff, hne, fun h => ?_⟩
  have hL : IsLeast (rghwSet (K0 v) (K1 T v) t) (rghw (K0 v) (K1 T v) t) :=
    Nat.sInf_mem (hne.2 h) |> fun hm => ⟨hm, fun n hn => Nat.sInf_le hn⟩
  have hL' := (hiff _).1 hL
  exact ⟨hL'.csInf_eq.symm, hL'⟩

end Thresholds

/-! ### The paper's field `𝔽₂` -/

section RGHW_F2

attribute [local instance] VT.Linear.fieldZModTwo

variable {d k J : ℕ}

/-- **Subcodes with prescribed support over `𝔽₂`.** -/
theorem exists_subcode_iff_F2 {K₀ K₁ : Submodule (ZMod 2) (Fin J → ZMod 2)} (h01 : K₀ ≤ K₁)
    (S : Finset (Fin J)) (t : ℕ) :
    (∃ D : Submodule (ZMod 2) (Fin J → ZMod 2), D ≤ K₁ ⊓ coordSub S ∧
        finrank (ZMod 2) D = t ∧ D ⊓ K₀ = ⊥) ↔
      t ≤ finrank (ZMod 2) ↥(K₁ ⊓ coordSub S) - finrank (ZMod 2) ↥(K₀ ⊓ coordSub S) :=
  exists_subcode_iff h01 S t

/-- **Relative weights are the inverse thresholds of `ρ_b`, over `𝔽₂`.** -/
theorem rghw_eq_threshold_F2 {T : Fin k → Fin d → ZMod 2} (v : Fin J → Fin d → ZMod 2)
    (hT : LinearIndependent (ZMod 2) T) (t : ℕ) :
    (∀ m, IsLeast (rghwSet (K0 v) (K1 T v) t) m ↔ IsLeast {b | t ≤ rhoB T v b} m) ∧
    ((rghwSet (K0 v) (K1 T v) t).Nonempty ↔ t ≤ rhoB T v J) ∧
    (t ≤ rhoB T v J → rghw (K0 v) (K1 T v) t = sInf {b | t ≤ rhoB T v b} ∧
      IsLeast {b | t ≤ rhoB T v b} (rghw (K0 v) (K1 T v) t)) :=
  rghw_eq_threshold v hT t

end RGHW_F2

/-! ## Syndrome decoding (Appendix, "Hardness without a nuisance bound") -/

section Syndrome

variable {K : Type*} [Field K] [DecidableEq K] {d J : ℕ}

/-- With a single nonzero target row `t0`, `ρ(S) ≥ 1` iff `t0 ∈ span{h_j : j ∈ S}`. -/
lemma one_le_rho_single_iff {t0 : Fin d → K} (ht0 : t0 ≠ 0) (h : Fin J → Fin d → K)
    (S : Finset (Fin J)) :
    1 ≤ rho ![t0] h S ↔ t0 ∈ Submodule.span K (h '' (S : Set (Fin J))) := by
  have hT : LinearIndependent K ![t0] := linearIndependent_unique_iff.2 (by simpa using ht0)
  have hr : Set.range ![t0] = {t0} := by simp
  rw [rho_eq_finrank_inf hT, Nat.one_le_iff_ne_zero, Ne, Submodule.finrank_eq_zero, ← Ne,
    Submodule.ne_bot_iff, hr]
  constructor
  · rintro ⟨x, ⟨hx1, hx2⟩, hx0⟩
    obtain ⟨a, rfl⟩ := Submodule.mem_span_singleton.1 hx2
    have ha : a ≠ 0 := by
      rintro rfl
      exact hx0 (zero_smul K t0)
    have := Submodule.smul_mem _ a⁻¹ hx1
    rwa [smul_smul, inv_mul_cancel₀ ha, one_smul] at this
  · intro ht
    exact ⟨t0, ⟨ht, Submodule.mem_span_singleton_self t0⟩, ht0⟩

/-- **Syndrome decoding reduction** (Appendix, "Hardness without a nuisance bound").
Paper: "Given a binary syndrome-decoding instance with matrix `H`, nonzero syndrome `t`, and weight
cap `b`, take source rows to be the columns of `H` and the single target row to be `t`. Then
`ρ_b ≥ 1` holds if and only if `t` lies in the span of at most `b` columns, equivalently if
`Hc = t` has a binary solution of Hamming weight at most `b`."
Here over any field: the source rows are the columns `h j` of `H`, `k = 1`, `T = ![t0]`. -/
theorem syndrome_iff {t0 : Fin d → K} (ht0 : t0 ≠ 0) (h : Fin J → Fin d → K) (b : ℕ) :
    1 ≤ rhoB ![t0] h b ↔
      ∃ c : Fin J → K, ∑ j, c j • h j = t0 ∧ (Finset.univ.filter fun j => c j ≠ 0).card ≤ b := by
  classical
  constructor
  · intro hb
    obtain ⟨S, hSb, hS⟩ := exists_rho_eq_rhoB ![t0] h b
    have hmem := (one_le_rho_single_iff ht0 h S).1 (hS ▸ hb)
    obtain ⟨l, hl, hlt⟩ := (Finsupp.mem_span_image_iff_linearCombination K).1 hmem
    refine ⟨l, ?_, ?_⟩
    · rw [← hlt, Finsupp.linearCombination_apply, Finsupp.sum_fintype]
      intro j
      exact zero_smul K _
    · refine le_trans (Finset.card_le_card ?_) hSb
      intro j hj
      rw [Finset.mem_filter] at hj
      by_contra hjS
      exact hj.2 ((Finsupp.mem_supported' K l).1 hl j hjS)
  · rintro ⟨c, hc, hcb⟩
    refine le_trans ?_ (rho_le_rhoB' ![t0] h hcb)
    rw [one_le_rho_single_iff ht0]
    rw [← hc]
    refine Submodule.sum_mem _ fun j _ => ?_
    by_cases hj : c j = 0
    · rw [hj, zero_smul]
      exact Submodule.zero_mem _
    · exact Submodule.smul_mem _ _ (Submodule.subset_span ⟨j, by simp [hj], rfl⟩)

/-- **Syndrome decoding reduction, matrix form.**  For a parity-check matrix `H` (`d × J`) with
columns as source rows and the nonzero syndrome `t0` as single target row:
`ρ_b ≥ 1 ↔ ∃ c, H c = t0 ∧ wt(c) ≤ b`. -/
theorem syndrome_iff_mulVec {t0 : Fin d → K} (ht0 : t0 ≠ 0) (H : Matrix (Fin d) (Fin J) K)
    (b : ℕ) :
    1 ≤ rhoB ![t0] (fun j i => H i j) b ↔
      ∃ c : Fin J → K, H.mulVec c = t0 ∧ (Finset.univ.filter fun j => c j ≠ 0).card ≤ b := by
  rw [syndrome_iff ht0]
  have e : ∀ c : Fin J → K, ∑ j, c j • (fun i => H i j) = H.mulVec c := by
    intro c
    funext i
    simp [Matrix.mulVec, dotProduct, Finset.sum_apply, mul_comm]
  simp only [e]

end Syndrome

section Syndrome_F2

attribute [local instance] VT.Linear.fieldZModTwo

variable {d J : ℕ}

/-- **Syndrome decoding reduction over `𝔽₂`** (the paper's binary statement). -/
theorem syndrome_iff_F2 {t0 : Fin d → ZMod 2} (ht0 : t0 ≠ 0) (h : Fin J → Fin d → ZMod 2)
    (b : ℕ) :
    1 ≤ rhoB ![t0] h b ↔
      ∃ c : Fin J → ZMod 2, ∑ j, c j • h j = t0 ∧
        (Finset.univ.filter fun j => c j ≠ 0).card ≤ b :=
  syndrome_iff ht0 h b

/-- **Syndrome decoding reduction over `𝔽₂`, matrix form**: `ρ_b ≥ 1` iff `H c = t` has a binary
solution of Hamming weight at most `b`. -/
theorem syndrome_iff_mulVec_F2 {t0 : Fin d → ZMod 2} (ht0 : t0 ≠ 0)
    (H : Matrix (Fin d) (Fin J) (ZMod 2)) (b : ℕ) :
    1 ≤ rhoB ![t0] (fun j i => H i j) b ↔
      ∃ c : Fin J → ZMod 2, H.mulVec c = t0 ∧ (Finset.univ.filter fun j => c j ≠ 0).card ≤ b :=
  syndrome_iff_mulVec ht0 H b

end Syndrome_F2

/-! ## Gaussian coefficients (Appendix, "Closure enumeration and complexity") -/

section Gauss

/-- For `u ≥ 1`: `∏_{j<u} (1 − 2^{−(j+1)}) ≥ 1/4 + 2^{−(u+1)}`. -/
lemma prod_one_sub_ge_aux : ∀ u : ℕ, 1 ≤ u →
    1 / 4 + 1 / (2 : ℝ) ^ (u + 1) ≤ ∏ j ∈ range u, (1 - 1 / (2 : ℝ) ^ (j + 1))
  | 0, h => absurd h (by norm_num)
  | 1, _ => by norm_num
  | u + 2, _ => by
    rw [prod_range_succ]
    have ih := prod_one_sub_ge_aux (u + 1) (by omega)
    have hx0 : 0 ≤ 1 / (2 : ℝ) ^ (u + 1 + 1) := by positivity
    have hx : 1 / (2 : ℝ) ^ (u + 1 + 1) ≤ 1 / 4 := by
      rw [div_le_div_iff₀ (by positivity) (by norm_num), one_mul, one_mul]
      calc (4 : ℝ) = 2 ^ 2 := by norm_num
        _ ≤ 2 ^ (u + 1 + 1) := pow_le_pow_right₀ (by norm_num) (by omega)
    have h3 : 1 / (2 : ℝ) ^ (u + 2 + 1) = (1 / (2 : ℝ) ^ (u + 1 + 1)) / 2 := by
      rw [pow_succ]
      field_simp
    rw [h3]
    set x := 1 / (2 : ℝ) ^ (u + 1 + 1)
    set P := ∏ j ∈ range (u + 1), (1 - 1 / (2 : ℝ) ^ (j + 1))
    have h1x : 0 ≤ 1 - x := by linarith
    nlinarith [mul_le_mul_of_nonneg_right ih h1x, mul_nonneg hx0 (by linarith : (0:ℝ) ≤ 1 / 4 - x)]

/-- `∏_{j=1}^{u} (1 − 2^{−j}) ≥ 1/4`. -/
lemma prod_one_sub_ge (u : ℕ) : 1 / 4 ≤ ∏ j ∈ range u, (1 - 1 / (2 : ℝ) ^ (j + 1)) := by
  rcases Nat.eq_zero_or_pos u with rfl | hu
  · norm_num
  · have := prod_one_sub_ge_aux u hu
    have : 0 ≤ 1 / (2 : ℝ) ^ (u + 1) := by positivity
    linarith

/-- `∏_{i<u} (2^u − 2^i) = 2^{u²} ∏_{j=1}^{u} (1 − 2^{−j})`. -/
lemma prod_pow_sub_eq (u : ℕ) :
    ∏ i ∈ range u, ((2 : ℝ) ^ u - 2 ^ i) =
      2 ^ (u * u) * ∏ j ∈ range u, (1 - 1 / (2 : ℝ) ^ (j + 1)) := by
  have h1 : ∏ i ∈ range u, ((2 : ℝ) ^ u - 2 ^ i) =
      ∏ i ∈ range u, ((2 : ℝ) ^ u * (1 - 1 / (2 : ℝ) ^ (u - i))) := by
    refine prod_congr rfl fun i hi => ?_
    have hi : i ≤ u := (mem_range.1 hi).le
    have : (2 : ℝ) ^ u = 2 ^ i * 2 ^ (u - i) := by rw [← pow_add, Nat.add_sub_cancel' hi]
    rw [this]
    field_simp
  have h2 : ∏ i ∈ range u, (1 - 1 / (2 : ℝ) ^ (u - i)) =
      ∏ j ∈ range u, (1 - 1 / (2 : ℝ) ^ (j + 1)) := by
    rw [← prod_range_reflect]
    refine prod_congr rfl fun j hj => ?_
    have hj : j < u := mem_range.1 hj
    congr 3
    omega
  rw [h1, prod_mul_distrib, prod_const, card_range, ← pow_mul, h2]

/-- The Gaussian binomial coefficient `[h u]_2 = ∏_{i<u} (2^h − 2^i)/(2^u − 2^i)`, as a real
number. -/
noncomputable def gauss (h u : ℕ) : ℝ := ∏ i ∈ range u, ((2 : ℝ) ^ h - 2 ^ i) / (2 ^ u - 2 ^ i)

/-- **Gaussian-coefficient bound, first inequality.** Paper:
"`[h u]_2 = ∏_{i=0}^{u−1} (2^h−2^i)/(2^u−2^i) ≤ 4·2^{u(h−u)}`". -/
theorem gauss_le (h u : ℕ) (huh : u ≤ h) :
    ∏ i ∈ range u, ((2 : ℝ) ^ h - 2 ^ i) / (2 ^ u - 2 ^ i) ≤ 4 * 2 ^ (u * (h - u)) := by
  rw [prod_div_distrib, prod_pow_sub_eq]
  have hP := prod_one_sub_ge u
  have hD : 0 < (2 : ℝ) ^ (u * u) * ∏ j ∈ range u, (1 - 1 / (2 : ℝ) ^ (j + 1)) := by
    have : (0 : ℝ) < 2 ^ (u * u) := by positivity
    have : (0 : ℝ) < ∏ j ∈ range u, (1 - 1 / (2 : ℝ) ^ (j + 1)) := by linarith
    positivity
  rw [div_le_iff₀ hD]
  have hN : ∏ i ∈ range u, ((2 : ℝ) ^ h - 2 ^ i) ≤ 2 ^ (u * (h - u)) * 2 ^ (u * u) := by
    rw [← pow_add, ← mul_add, Nat.sub_add_cancel huh, mul_comm, pow_mul]
    have hle : ∏ i ∈ range u, ((2 : ℝ) ^ h - 2 ^ i) ≤ ∏ _i ∈ range u, (2 : ℝ) ^ h := by
      refine prod_le_prod₀ (fun i hi => ?_) (fun i hi => ?_)
      · have hi : i ≤ h := ((mem_range.1 hi).le).trans huh
        have : (2 : ℝ) ^ i ≤ 2 ^ h := pow_le_pow_right₀ (by norm_num) hi
        linarith
      · have : (0 : ℝ) ≤ 2 ^ i := by positivity
        linarith
    rwa [prod_const, card_range] at hle
  have h2 : (0 : ℝ) ≤ 2 ^ (u * (h - u)) * 2 ^ (u * u) := by positivity
  calc ∏ i ∈ range u, ((2 : ℝ) ^ h - 2 ^ i) ≤ 2 ^ (u * (h - u)) * 2 ^ (u * u) := hN
    _ = 4 * 2 ^ (u * (h - u)) * (2 ^ (u * u) * (1 / 4)) := by ring
    _ ≤ 4 * 2 ^ (u * (h - u)) * (2 ^ (u * u) * ∏ j ∈ range u, (1 - 1 / (2 : ℝ) ^ (j + 1))) := by
      gcongr

/-- **Gaussian-coefficient bound, second inequality**: `4·2^{u(h−u)} ≤ 2^{h²/4+2}`. -/
theorem four_mul_pow_le (h u : ℕ) (huh : u ≤ h) :
    4 * (2 : ℝ) ^ (u * (h - u)) ≤ (2 : ℝ) ^ ((h : ℝ) ^ 2 / 4 + 2) := by
  rw [Real.rpow_add (by norm_num), ← Real.rpow_natCast, mul_comm]
  have h4 : (2 : ℝ) ^ (2 : ℝ) = 4 := by
    rw [show (2 : ℝ) = ((2 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
    norm_num
  rw [h4]
  gcongr
  · norm_num
  · rw [Nat.cast_mul, Nat.cast_sub huh]
    nlinarith [sq_nonneg ((h : ℝ) - 2 * u)]

/-- **Gaussian-coefficient bound** (Appendix): `[h u]_2 ≤ 4·2^{u(h−u)} ≤ 2^{h²/4+2}`. -/
theorem gauss_le_pow (h u : ℕ) (huh : u ≤ h) : gauss h u ≤ (2 : ℝ) ^ ((h : ℝ) ^ 2 / 4 + 2) :=
  (gauss_le h u huh).trans (four_mul_pow_le h u huh)

/-- **Number of states** (Appendix): `𝒩_h = ∑_{u=0}^{h} [h u]_2 ≤ (h+1) 2^{h²/4+2}`. -/
theorem sum_gauss_le (h : ℕ) :
    ∑ u ∈ range (h + 1), gauss h u ≤ (h + 1) * (2 : ℝ) ^ ((h : ℝ) ^ 2 / 4 + 2) := by
  calc ∑ u ∈ range (h + 1), gauss h u
      ≤ ∑ _u ∈ range (h + 1), (2 : ℝ) ^ ((h : ℝ) ^ 2 / 4 + 2) :=
        sum_le_sum fun u hu => gauss_le_pow h u (Nat.lt_succ_iff.1 (mem_range.1 hu))
    _ = (h + 1) * (2 : ℝ) ^ ((h : ℝ) ^ 2 / 4 + 2) := by
        rw [sum_const, card_range, nsmul_eq_mul]
        push_cast
        ring

end Gauss

/-! ## Proposition 14: learning the bank (counting form)

The unknown rank-`ℓ` joint support `𝒳` is identified with `K^ℓ` by a choice of coordinates (as in
the paper's proof: "choose coordinates on `𝒳` and view the samples as the rows of an `m × ℓ`
matrix with independent uniform entries").  Independent uniform samples `x_1, …, x_m` of `𝒳` are a
uniform tuple `x : Fin m → (Fin ℓ → K)`; probabilities are counts divided by `|K|^{ℓ m}`. -/

section Learn

variable {K : Type*} [Field K] [Fintype K] [DecidableEq K] {ℓ m : ℕ}

/-- A family not spanning `K^ℓ` is annihilated by a nonzero functional `y ↦ y · a`. -/
lemma exists_annihilator (x : Fin m → Fin ℓ → K) (hx : Submodule.span K (Set.range x) ≠ ⊤) :
    ∃ a : Fin ℓ → K, a ≠ 0 ∧ ∀ i, x i ⬝ᵥ a = 0 := by
  have h1 := finrank_span_add_finrank_ker x
  have h2 : finrank K (Submodule.span K (Set.range x)) < ℓ := by
    by_contra h
    push Not at h
    apply hx
    apply Submodule.eq_top_of_finrank_eq
    rw [finrank_fin_fun]
    exact le_antisymm ((Submodule.finrank_le _).trans_eq (finrank_fin_fun K)) h
  have h3 : LinearMap.ker (Matrix.of x).mulVecLin ≠ ⊥ := by
    intro h
    rw [h, finrank_bot] at h1
    omega
  obtain ⟨a, ha, ha0⟩ := (Submodule.ne_bot_iff _).1 h3
  exact ⟨a, ha0, (mem_ker_of_iff x a).1 ha⟩

/-- The hyperplane `{y : y · a = 0}` of a nonzero `a` has `q^{ℓ−1}` elements. -/
lemma card_hyperplane {a : Fin ℓ → K} (ha : a ≠ 0) :
    (univ.filter fun y : Fin ℓ → K => y ⬝ᵥ a = 0).card = Fintype.card K ^ (ℓ - 1) := by
  have h1 := finrank_span_add_finrank_ker ![a]
  have hr : Set.range ![a] = {a} := by simp
  rw [hr, finrank_span_singleton ha] at h1
  rw [card_filter_coset (LinearMap.ker (Matrix.of ![a]).mulVecLin) 0]
  · congr 1
    omega
  · intro W
    rw [sub_zero, mem_ker_of_iff]
    simp [dotProduct_comm]

/-- Tuples annihilated by a fixed nonzero `a`: `q^{(ℓ−1) m}` of them. -/
lemma card_tuples_annihilated {a : Fin ℓ → K} (ha : a ≠ 0) :
    (univ.filter fun x : Fin m → Fin ℓ → K => ∀ i, x i ⬝ᵥ a = 0).card =
      Fintype.card K ^ ((ℓ - 1) * m) := by
  have : (univ.filter fun x : Fin m → Fin ℓ → K => ∀ i, x i ⬝ᵥ a = 0) =
      Fintype.piFinset fun _ => univ.filter fun y : Fin ℓ → K => y ⬝ᵥ a = 0 := by
    ext x
    simp [Fintype.mem_piFinset]
  rw [this, Fintype.card_piFinset, prod_const, card_univ, Fintype.card_fin, card_hyperplane ha,
    ← pow_mul]

open Classical in
/-- **Proposition 14, union bound (counting form).** Paper: "If it is proper, some nonzero linear
functional on `𝒳` annihilates every sample. There are `2^ℓ − 1` such functionals, and each vanishes
on one uniform draw with probability `1/2`."
`#{x ∈ (K^ℓ)^m : span{x_i} ≠ K^ℓ} ≤ (q^ℓ − 1) · q^{(ℓ−1) m}`. -/
theorem card_not_span_le :
    (univ.filter fun x : Fin m → Fin ℓ → K => Submodule.span K (Set.range x) ≠ ⊤).card ≤
      (Fintype.card K ^ ℓ - 1) * Fintype.card K ^ ((ℓ - 1) * m) := by
  have hsub : (univ.filter fun x : Fin m → Fin ℓ → K => Submodule.span K (Set.range x) ≠ ⊤) ⊆
      (univ.filter fun a : Fin ℓ → K => a ≠ 0).biUnion fun a =>
        univ.filter fun x : Fin m → Fin ℓ → K => ∀ i, x i ⬝ᵥ a = 0 := by
    intro x hx
    obtain ⟨a, ha, hxa⟩ := exists_annihilator x (mem_filter.1 hx).2
    exact mem_biUnion.2 ⟨a, mem_filter.2 ⟨mem_univ _, ha⟩, mem_filter.2 ⟨mem_univ _, hxa⟩⟩
  refine (card_le_card hsub).trans (card_biUnion_le.trans ?_)
  rw [sum_congr rfl fun a ha => card_tuples_annihilated (m := m) (mem_filter.1 ha).2, sum_const,
    smul_eq_mul, filter_ne' univ (0 : Fin ℓ → K), card_erase_of_mem (mem_univ _), card_univ,
    Fintype.card_fun, Fintype.card_fin]

/-- The rows of an `m × ℓ` matrix span `K^ℓ` iff its `ℓ` columns are linearly independent. -/
lemma span_eq_top_iff_cols (x : Fin m → Fin ℓ → K) :
    Submodule.span K (Set.range x) = ⊤ ↔ LinearIndependent K (fun i j => x j i) := by
  have h1 : Submodule.span K (Set.range x) = ⊤ ↔
      finrank K (Submodule.span K (Set.range x)) = ℓ := by
    constructor
    · intro h
      rw [h, finrank_top, finrank_fin_fun]
    · intro h
      apply Submodule.eq_top_of_finrank_eq
      rw [h, finrank_fin_fun]
  have h2 := Matrix.rank_eq_finrank_span_row (Matrix.of x)
  have h3 := Matrix.rank_eq_finrank_span_cols (Matrix.of x)
  have hr : (Matrix.of x).row = x := rfl
  have hc : (Matrix.of x).col = fun i j => x j i := rfl
  rw [hr] at h2
  rw [hc] at h3
  rw [h1, linearIndependent_iff_card_eq_finrank_span, Fintype.card_fin, Set.finrank]
  omega

/-- The number of linearly independent `n`-tuples in `K^m` is `∏_{i<n} (q^m − q^i)` (for every
`n`; the product vanishes for `n > m`). -/
lemma card_linearIndependent_fun (m : ℕ) : ∀ n : ℕ,
    Nat.card {s : Fin n → Fin m → K // LinearIndependent K s} =
      ∏ i ∈ range n, (Fintype.card K ^ m - Fintype.card K ^ i)
  | 0 => by
    rw [prod_range_zero, Nat.card_congr (Equiv.subtypeUnivEquiv fun s =>
      linearIndependent_empty_type (R := K) (v := s))]
    simp
  | n + 1 => by
    classical
    rw [Nat.card_congr (equiv_linearIndependent n), Nat.card_sigma, prod_range_succ,
      ← card_linearIndependent_fun m n]
    have hc : ∀ s : {s : Fin n → Fin m → K // LinearIndependent K s},
        Nat.card ((Submodule.span K (Set.range (s : Fin n → Fin m → K)))ᶜ : Set (Fin m → K)) =
          Fintype.card K ^ m - Fintype.card K ^ n := by
      intro s
      rw [Nat.card_eq_fintype_card, Fintype.card_compl_set, Fintype.card_fun, Fintype.card_fin,
        ← Nat.card_eq_fintype_card (α := ↥(Submodule.span K (Set.range (s : Fin n → Fin m → K))
          : Set (Fin m → K)))]
      have := natCard_submodule (Submodule.span K (Set.range (s : Fin n → Fin m → K)))
      rw [finrank_span_eq_card s.2, Fintype.card_fin, Nat.card_eq_fintype_card (α := K)] at this
      rw [← this]
      rfl
    rw [sum_congr rfl fun s _ => hc s, sum_const, card_univ, smul_eq_mul,
      ← Nat.card_eq_fintype_card]

open Classical in
/-- **Proposition 14, exact count (eq. (33)).** The number of sample tuples
`x ∈ (K^ℓ)^m` spanning `K^ℓ` is `∏_{i<ℓ} (q^m − q^i)` (columns of the `m × ℓ` sample matrix must
be independent). For `m < ℓ` the product (and the count) is `0`. -/
theorem card_span_eq_top :
    (univ.filter fun x : Fin m → Fin ℓ → K => Submodule.span K (Set.range x) = ⊤).card =
      ∏ i ∈ range ℓ, (Fintype.card K ^ m - Fintype.card K ^ i) := by
  rw [← card_linearIndependent_fun m ℓ, ← Fintype.card_subtype, ← Nat.card_eq_fintype_card]
  exact Nat.card_congr (Equiv.subtypeEquiv (Equiv.piComm _) fun x => span_eq_top_iff_cols x)

end Learn

/-! ### Proposition 14 over `𝔽₂`: probabilities -/

section Learn_F2

attribute [local instance] VT.Linear.fieldZModTwo

variable {ℓ m : ℕ}

/-- There are `2^{ℓ m}` sample tuples. -/
lemma card_tuples : Fintype.card (Fin m → Fin ℓ → ZMod 2) = 2 ^ (ℓ * m) := by
  rw [Fintype.card_fun, Fintype.card_fun, Fintype.card_fin, Fintype.card_fin, ZMod.card, ← pow_mul]

open Classical in
/-- `P(𝒳̂ = 𝒳)`: the probability that `m` independent uniform samples of `𝒳 ≅ 𝔽₂^ℓ` span `𝒳`. -/
noncomputable def pSpan (ℓ m : ℕ) : ℝ :=
  ((univ.filter fun x : Fin m → Fin ℓ → ZMod 2 =>
      Submodule.span (ZMod 2) (Set.range x) = ⊤).card : ℝ) /
    Fintype.card (Fin m → Fin ℓ → ZMod 2)

open Classical in
/-- `P(𝒳̂ ≠ 𝒳)`. -/
noncomputable def pNotSpan (ℓ m : ℕ) : ℝ :=
  ((univ.filter fun x : Fin m → Fin ℓ → ZMod 2 =>
      Submodule.span (ZMod 2) (Set.range x) ≠ ⊤).card : ℝ) /
    Fintype.card (Fin m → Fin ℓ → ZMod 2)

lemma pSpan_add_pNotSpan (ℓ m : ℕ) : pSpan ℓ m + pNotSpan ℓ m = 1 := by
  classical
  unfold pSpan pNotSpan
  rw [← add_div, div_eq_one_iff_eq (by rw [card_tuples]; positivity)]
  exact_mod_cast card_filter_add_card_filter_not _

open Classical in
/-- **Proposition 14, union bound over `𝔽₂` (counting form)**:
`#{x ∈ (𝔽₂^ℓ)^m : span{x_i} ≠ 𝔽₂^ℓ} ≤ (2^ℓ − 1) · 2^{(ℓ−1) m}`. -/
theorem card_not_span_le_F2 :
    (univ.filter fun x : Fin m → Fin ℓ → ZMod 2 =>
        Submodule.span (ZMod 2) (Set.range x) ≠ ⊤).card ≤ (2 ^ ℓ - 1) * 2 ^ ((ℓ - 1) * m) := by
  have h := card_not_span_le (K := ZMod 2) (ℓ := ℓ) (m := m)
  rwa [ZMod.card] at h

open Classical in
/-- **Proposition 14, exact count over `𝔽₂`**: `#{x ∈ (𝔽₂^ℓ)^m : span{x_i} = 𝔽₂^ℓ} =
∏_{i<ℓ} (2^m − 2^i)` (zero when `m < ℓ`). -/
theorem card_span_eq_top_F2 :
    (univ.filter fun x : Fin m → Fin ℓ → ZMod 2 =>
        Submodule.span (ZMod 2) (Set.range x) = ⊤).card = ∏ i ∈ range ℓ, (2 ^ m - 2 ^ i) := by
  have h := card_span_eq_top (K := ZMod 2) (ℓ := ℓ) (m := m)
  rwa [ZMod.card] at h

/-- **Proposition 14, union bound.** Paper: "`P(𝒳̂ ≠ 𝒳) ≤ (2^ℓ − 1) 2^{−m} < 2^{ℓ−m}`." -/
theorem pNotSpan_le (ℓ m : ℕ) :
    pNotSpan ℓ m ≤ ((2 : ℝ) ^ ℓ - 1) / 2 ^ m ∧ pNotSpan ℓ m < (2 : ℝ) ^ ((ℓ : ℤ) - m) := by
  classical
  have hc := card_not_span_le (K := ZMod 2) (ℓ := ℓ) (m := m)
  rw [ZMod.card] at hc
  have hle : pNotSpan ℓ m ≤ ((2 : ℝ) ^ ℓ - 1) / 2 ^ m := by
    unfold pNotSpan
    rw [card_tuples, div_le_div_iff₀ (by positivity) (by positivity)]
    have hc' : ((univ.filter fun x : Fin m → Fin ℓ → ZMod 2 =>
        Submodule.span (ZMod 2) (Set.range x) ≠ ⊤).card : ℝ) ≤
          ((2 : ℝ) ^ ℓ - 1) * 2 ^ ((ℓ - 1) * m) := by
      have h1 : (1 : ℕ) ≤ 2 ^ ℓ := Nat.one_le_two_pow
      have := (Nat.cast_le (α := ℝ)).2 hc
      push_cast [Nat.cast_sub h1] at this
      exact this
    have hm : (0 : ℝ) ≤ 2 ^ m := by positivity
    refine (mul_le_mul_of_nonneg_right hc' hm).trans (le_of_eq ?_)
    rcases Nat.eq_zero_or_pos ℓ with rfl | hℓ
    · simp
    · obtain ⟨ℓ', rfl⟩ : ∃ ℓ', ℓ = ℓ' + 1 := ⟨ℓ - 1, by omega⟩
      rw [Nat.add_sub_cancel, add_mul, one_mul, pow_add]
      push_cast
      ring
  refine ⟨hle, hle.trans_lt ?_⟩
  rw [zpow_sub₀ (by norm_num), zpow_natCast, zpow_natCast]
  exact div_lt_div_of_pos_right (by linarith) (by positivity)

/-- **Proposition 14, exact formula (eq. (33)).** Paper: "For `m ≥ ℓ`, the exact success
probability is `P(𝒳̂ = 𝒳) = ∏_{i=0}^{ℓ−1} (1 − 2^{i−m})`; for `m < ℓ` it is zero."
(The product formula holds for all `m`; for `m < ℓ` its factor `i = m` vanishes.) -/
theorem pSpan_eq (ℓ m : ℕ) : pSpan ℓ m = ∏ i ∈ range ℓ, (1 - (2 : ℝ) ^ ((i : ℤ) - m)) := by
  classical
  unfold pSpan
  rw [card_span_eq_top, ZMod.card, card_tuples]
  rcases le_or_gt ℓ m with hlm | hlm
  · have hden : ((2 ^ (ℓ * m) : ℕ) : ℝ) = ∏ _i ∈ range ℓ, (2 : ℝ) ^ m := by
      rw [prod_const, card_range]
      push_cast
      rw [← pow_mul, mul_comm]
    rw [Nat.cast_prod, hden, ← prod_div_distrib]
    refine prod_congr rfl fun i hi => ?_
    have hi : i ≤ m := ((mem_range.1 hi).le).trans hlm
    rw [Nat.cast_sub (Nat.pow_le_pow_right (by norm_num) hi), zpow_sub₀ (by norm_num),
      zpow_natCast, zpow_natCast]
    push_cast
    field_simp
  · have h0 : ∏ i ∈ range ℓ, (2 ^ m - 2 ^ i) = 0 :=
      prod_eq_zero (mem_range.2 hlm) (Nat.sub_self _)
    have h0' : ∏ i ∈ range ℓ, (1 - (2 : ℝ) ^ ((i : ℤ) - m)) = 0 :=
      prod_eq_zero (mem_range.2 hlm) (by simp)
    rw [h0, h0', Nat.cast_zero, zero_div]

/-- **Proposition 14, `m < ℓ`**: `P(𝒳̂ = 𝒳) = 0`. -/
theorem pSpan_eq_zero {ℓ m : ℕ} (h : m < ℓ) : pSpan ℓ m = 0 := by
  rw [pSpan_eq]
  exact prod_eq_zero (mem_range.2 h) (by simp)

/-- **Proposition 14, sample size (eq. (32)).** Paper: "If `m ≥ ℓ₀ + ⌈log₂(1/δ)⌉` then with
probability at least `1 − δ` the span of `m` contexts is the whole subspace."
(Only `δ > 0` is needed; for `δ ≥ 1` the claim is trivial.) -/
theorem pSpan_ge {ℓ ℓ₀ m : ℕ} (hℓ : ℓ ≤ ℓ₀) {δ : ℝ} (hδ : 0 < δ)
    (hm : ℓ₀ + ⌈lg (1 / δ)⌉₊ ≤ m) : 1 - δ ≤ pSpan ℓ m := by
  have hsum := pSpan_add_pNotSpan ℓ m
  have hlt := (pNotSpan_le ℓ m).2
  set c := ⌈lg (1 / δ)⌉₊
  have h1 : (2 : ℝ) ^ ((ℓ : ℤ) - m) ≤ (2 : ℝ) ^ (-(c : ℤ)) :=
    zpow_le_zpow_right₀ (by norm_num) (by omega)
  have h2 : (2 : ℝ) ^ (-(c : ℤ)) ≤ δ := by
    rw [zpow_neg, zpow_natCast]
    have hc : 1 / δ ≤ (2 : ℝ) ^ c := by
      have hlg : lg (1 / δ) = Real.logb 2 (1 / δ) := rfl
      calc 1 / δ = (2 : ℝ) ^ (lg (1 / δ)) := by
            rw [hlg, Real.rpow_logb (by norm_num) (by norm_num) (by positivity)]
        _ ≤ (2 : ℝ) ^ ((c : ℕ) : ℝ) :=
            Real.rpow_le_rpow_of_exponent_le (by norm_num) (Nat.le_ceil _)
        _ = (2 : ℝ) ^ c := Real.rpow_natCast _ _
    rw [one_div] at hc
    exact inv_le_of_inv_le₀ hδ hc
  linarith

/-! #### Transfer to an arbitrary rank-`ℓ` support `𝒳 ⊆ 𝔽₂^n` -/

open Classical in
/-- Choosing coordinates on a rank-`ℓ` subspace `𝒳 ⊆ 𝔽₂^n` does not change the count: the number
of sample tuples `x ∈ 𝒳^m` whose span (in `𝔽₂^n`) is all of `𝒳` equals the number of tuples of
`𝔽₂^ℓ` spanning `𝔽₂^ℓ`, and `|𝒳^m| = 2^{ℓ m}`. -/
theorem card_span_subspace {n : ℕ} (X : Submodule (ZMod 2) (Fin n → ZMod 2))
    (hX : finrank (ZMod 2) X = ℓ) :
    (univ.filter fun x : Fin m → X =>
        Submodule.span (ZMod 2) (Set.range fun i => (x i : Fin n → ZMod 2)) = X).card =
      (univ.filter fun x : Fin m → Fin ℓ → ZMod 2 =>
        Submodule.span (ZMod 2) (Set.range x) = ⊤).card ∧
    Fintype.card (Fin m → X) = 2 ^ (ℓ * m) := by
  have e : X ≃ₗ[ZMod 2] (Fin ℓ → ZMod 2) :=
    LinearEquiv.ofFinrankEq _ _ (by rw [hX, finrank_fin_fun])
  have hspanX : ∀ x : Fin m → X,
      Submodule.span (ZMod 2) (Set.range fun i => (x i : Fin n → ZMod 2)) = X ↔
        Submodule.span (ZMod 2) (Set.range x) = ⊤ := by
    intro x
    have : (Set.range fun i => (x i : Fin n → ZMod 2)) = X.subtype '' Set.range x := by
      rw [← Set.range_comp]
      rfl
    rw [this, Submodule.span_image]
    have h := (Submodule.map_injective_of_injective X.injective_subtype).eq_iff
      (a := Submodule.span (ZMod 2) (Set.range x)) (b := ⊤)
    rw [Submodule.map_subtype_top] at h
    exact h
  have hspanE : ∀ x : Fin m → X,
      Submodule.span (ZMod 2) (Set.range x) = ⊤ ↔
        Submodule.span (ZMod 2) (Set.range fun i => e (x i)) = ⊤ := by
    intro x
    have : (Set.range fun i => e (x i)) = (e : X →ₗ[ZMod 2] (Fin ℓ → ZMod 2)) '' Set.range x := by
      rw [← Set.range_comp]
      rfl
    rw [this, Submodule.span_image]
    exact (Submodule.map_eq_top_iff (e := e)).symm
  refine ⟨?_, ?_⟩
  · rw [← Fintype.card_subtype, ← Fintype.card_subtype]
    exact Fintype.card_congr (Equiv.subtypeEquiv (Equiv.piCongrRight fun _ => e.toEquiv)
      fun x => (hspanX x).trans (hspanE x))
  · rw [Fintype.card_fun, Fintype.card_fin, ← Nat.card_eq_fintype_card, natCard_submodule,
      Nat.card_eq_fintype_card, ZMod.card, hX, ← pow_mul]

open Classical in
/-- `P(𝒳̂ = 𝒳)` for `m` i.i.d. uniform samples of a subspace `𝒳 ≤ 𝔽₂^n`: the fraction of sample
tuples `x ∈ 𝒳^m` whose span is `𝒳`. -/
noncomputable def pSpanX {n : ℕ} (X : Submodule (ZMod 2) (Fin n → ZMod 2)) (m : ℕ) : ℝ :=
  ((univ.filter fun x : Fin m → X =>
      Submodule.span (ZMod 2) (Set.range fun i => (x i : Fin n → ZMod 2)) = X).card : ℝ) /
    Fintype.card (Fin m → X)

/-- The change of coordinates `𝒳 ≅ 𝔽₂^ℓ` preserves the spanning probability. -/
theorem pSpanX_eq {n : ℕ} (X : Submodule (ZMod 2) (Fin n → ZMod 2))
    (hX : finrank (ZMod 2) X = ℓ) (m : ℕ) : pSpanX X m = pSpan ℓ m := by
  classical
  unfold pSpanX pSpan
  obtain ⟨h1, h2⟩ := card_span_subspace (m := m) X hX
  rw [h1, h2, card_tuples]

/-- **Proposition 14 (learning the bank), for the true rank-`ℓ` support `𝒳 ≤ 𝔽₂^n`.**
Paper: "If `m ≥ ℓ₀ + ⌈log₂(1/δ)⌉` then with probability at least `1 − δ` the span of `m` contexts
is the whole subspace"; "`P(𝒳̂ ≠ 𝒳) ≤ (2^ℓ − 1) 2^{−m} < 2^{ℓ−m}`"; and eq. (33)
`P(𝒳̂ = 𝒳) = ∏_{i=0}^{ℓ−1} (1 − 2^{i−m})` (which is `0` for `m < ℓ`). -/
theorem learn_bank {n ℓ₀ : ℕ} (X : Submodule (ZMod 2) (Fin n → ZMod 2))
    (hX : finrank (ZMod 2) X = ℓ) (m : ℕ) :
    1 - pSpanX X m ≤ ((2 : ℝ) ^ ℓ - 1) / 2 ^ m ∧
    1 - pSpanX X m < (2 : ℝ) ^ ((ℓ : ℤ) - m) ∧
    pSpanX X m = ∏ i ∈ range ℓ, (1 - (2 : ℝ) ^ ((i : ℤ) - m)) ∧
    (∀ δ : ℝ, 0 < δ → ℓ ≤ ℓ₀ → ℓ₀ + ⌈lg (1 / δ)⌉₊ ≤ m → 1 - δ ≤ pSpanX X m) := by
  rw [pSpanX_eq X hX m]
  have h1 : 1 - pSpan ℓ m = pNotSpan ℓ m := by linarith [pSpan_add_pNotSpan ℓ m]
  rw [h1]
  exact ⟨(pNotSpan_le ℓ m).1, (pNotSpan_le ℓ m).2, pSpan_eq ℓ m,
    fun δ hδ hℓ hm => pSpan_ge hℓ hδ hm⟩

end Learn_F2

/-! ## The Gaussian coefficient counts subspaces (Appendix, "Closure enumeration") -/

section SubspaceCount

attribute [local instance] VT.Linear.fieldZModTwo

open Classical in
/-- The `u`-dimensional subspaces of `𝔽₂^h`, listed as the spans of independent `u`-tuples. -/
noncomputable def subspacesOfDim (h u : ℕ) : Finset (Submodule (ZMod 2) (Fin h → ZMod 2)) :=
  (univ.filter fun s : Fin u → Fin h → ZMod 2 => LinearIndependent (ZMod 2) s).image
    fun s => Submodule.span (ZMod 2) (Set.range s)

lemma mem_subspacesOfDim {h u : ℕ} {U : Submodule (ZMod 2) (Fin h → ZMod 2)} :
    U ∈ subspacesOfDim h u ↔ finrank (ZMod 2) U = u := by
  classical
  unfold subspacesOfDim
  rw [mem_image]
  constructor
  · rintro ⟨s, hs, rfl⟩
    rw [finrank_span_eq_card (mem_filter.1 hs).2, Fintype.card_fin]
  · intro hU
    let b := Module.finBasisOfFinrankEq (ZMod 2) U hU
    refine ⟨fun i => (b i : Fin h → ZMod 2), mem_filter.2 ⟨mem_univ _, ?_⟩, ?_⟩
    · exact b.linearIndependent.map' U.subtype (Submodule.ker_subtype U)
    · have : Set.range (fun i => (b i : Fin h → ZMod 2)) = U.subtype '' Set.range b := by
        rw [← Set.range_comp]
        rfl
      rw [this, Submodule.span_image, b.span_eq, Submodule.map_subtype_top]

open Classical in
/-- For a `u`-dimensional `U ≤ 𝔽₂^h`: `#{s ∈ (𝔽₂^h)^u : span{s_i} = U} = ∏_{i<u} (2^u − 2^i)`. -/
lemma card_span_eq_subspace {h u : ℕ} (U : Submodule (ZMod 2) (Fin h → ZMod 2))
    (hU : finrank (ZMod 2) U = u) :
    (univ.filter fun s : Fin u → Fin h → ZMod 2 =>
        Submodule.span (ZMod 2) (Set.range s) = U).card = ∏ i ∈ range u, (2 ^ u - 2 ^ i) := by
  rw [← card_span_eq_top_F2 (ℓ := u) (m := u), ← (card_span_subspace (m := u) U hU).1]
  refine card_bij' (fun s hs i => ⟨s i, ?_⟩) (fun x _ i => (x i : Fin h → ZMod 2)) ?_ ?_ ?_ ?_
  · rw [← (mem_filter.1 hs).2]
    exact Submodule.subset_span ⟨i, rfl⟩
  · intro s hs
    rw [mem_filter]
    exact ⟨mem_univ _, (mem_filter.1 hs).2⟩
  · intro x hx
    rw [mem_filter]
    exact ⟨mem_univ _, (mem_filter.1 hx).2⟩
  · intro s hs
    rfl
  · intro x hx
    rfl

open Classical in
/-- Double counting: `#{independent u-tuples of 𝔽₂^h} = N_u · ∏_{i<u} (2^u − 2^i)`, with `N_u` the
number of `u`-dimensional subspaces. -/
lemma card_linInd_eq_mul (h u : ℕ) :
    ∏ i ∈ range u, (2 ^ h - 2 ^ i) =
      (subspacesOfDim h u).card * ∏ i ∈ range u, (2 ^ u - 2 ^ i) := by
  have h1 := card_linearIndependent_fun (K := ZMod 2) h u
  rw [ZMod.card, Nat.card_eq_fintype_card, Fintype.card_subtype] at h1
  rw [← h1, card_eq_sum_card_fiberwise (f := fun s : Fin u → Fin h → ZMod 2 =>
    Submodule.span (ZMod 2) (Set.range s)) (t := subspacesOfDim h u)
    (fun s hs => by unfold subspacesOfDim; exact mem_image_of_mem _ hs)]
  rw [sum_congr rfl fun U hU => ?_, sum_const, smul_eq_mul]
  have hU' := mem_subspacesOfDim.1 hU
  rw [← card_span_eq_subspace U hU']
  congr 1
  ext s
  simp only [mem_filter, mem_univ, true_and]
  constructor
  · exact fun h => h.2
  · intro hs
    refine ⟨?_, hs⟩
    rw [linearIndependent_iff_card_eq_finrank_span, Fintype.card_fin, Set.finrank, hs, hU']

/-- **The Gaussian coefficient counts subspaces** (Appendix: "The Gaussian coefficient counts
reduced subspaces"): for `u ≤ h`, `[h u]_2` is the number of `u`-dimensional subspaces of
`𝔽₂^h`. -/
theorem gauss_eq_card (h u : ℕ) (huh : u ≤ h) :
    gauss h u = (subspacesOfDim h u).card ∧
      (subspacesOfDim h u).card =
        Nat.card {U : Submodule (ZMod 2) (Fin h → ZMod 2) // finrank (ZMod 2) U = u} := by
  refine ⟨?_, ?_⟩
  · have h1 := card_linInd_eq_mul h u
    have hpos : (0 : ℝ) < ∏ i ∈ range u, ((2 : ℝ) ^ u - 2 ^ i) := by
      refine prod_pos fun i hi => ?_
      have : (2 : ℝ) ^ i < 2 ^ u := pow_lt_pow_right₀ (by norm_num) (mem_range.1 hi)
      linarith
    have hcast : ∀ a : ℕ, a ≤ h → ((∏ i ∈ range u, (2 ^ a - 2 ^ i) : ℕ) : ℝ) =
        ∏ i ∈ range u, ((2 : ℝ) ^ a - 2 ^ i) ∨ a < u := by
      intro a _
      rcases le_or_gt u a with hua | hua
      · left
        rw [Nat.cast_prod]
        refine prod_congr rfl fun i hi => ?_
        rw [Nat.cast_sub (Nat.pow_le_pow_right (by norm_num)
          (((mem_range.1 hi).le).trans hua))]
        push_cast
        rfl
      · right
        exact hua
    have ch : ((∏ i ∈ range u, (2 ^ h - 2 ^ i) : ℕ) : ℝ) = ∏ i ∈ range u, ((2 : ℝ) ^ h - 2 ^ i) :=
      (hcast h le_rfl).resolve_right (by omega)
    have cu : ((∏ i ∈ range u, (2 ^ u - 2 ^ i) : ℕ) : ℝ) = ∏ i ∈ range u, ((2 : ℝ) ^ u - 2 ^ i) :=
      (hcast u huh).resolve_right (lt_irrefl u)
    have h2 := congrArg (fun n : ℕ => (n : ℝ)) h1
    simp only [Nat.cast_mul] at h2
    rw [ch, cu] at h2
    unfold gauss
    rw [prod_div_distrib, h2, mul_div_assoc, div_self hpos.ne', mul_one]
  · rw [← Nat.card_eq_finsetCard]
    exact Nat.card_congr (Equiv.subtypeEquivRight fun U => mem_subspacesOfDim)

end SubspaceCount

/-! ## Eq. (15): bits used ≤ bits delivered -/

section Bits

attribute [local instance] VT.Linear.fieldZModTwo

variable {d k J : ℕ}

/-- **Eq. (15), one conditioning cell (unnormalised form).** For any sub-probability vector `P`
on the `2^k` targets, `∑_{W ∈ fibre} P(T W) ≤ |fibre| / 2^{k−ρ(S)}`. -/
theorem sum_fibre_pred_le (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)
    (S : Finset (Fin J)) (z : Fin J → ZMod 2)
    (hz : ∃ W₀ : Fin d → ZMod 2, ∀ j ∈ S, v j ⬝ᵥ W₀ = z j)
    (P : (Fin k → ZMod 2) → ℝ) (hP0 : ∀ a, 0 ≤ P a) (hP1 : ∑ a, P a ≤ 1) :
    ∑ W ∈ fibre v S z, P (target T W) ≤ ((fibre v S z).card : ℝ) / 2 ^ (k - rho T v S) := by
  obtain ⟨-, heach⟩ := fibre_target_card_F2 T v S z hz
  rw [Finset.sum_comp]
  have h2 : (0 : ℝ) < 2 ^ (k - rho T v S) := by positivity
  calc ∑ a ∈ (fibre v S z).image (target T),
        ((fibre v S z).filter fun W => target T W = a).card • P a
      = ∑ a ∈ (fibre v S z).image (target T),
          ((fibre v S z).card / 2 ^ (k - rho T v S) : ℝ) * P a := by
        refine sum_congr rfl fun a ha => ?_
        rw [nsmul_eq_mul]
        congr 1
        rw [eq_div_iff h2.ne']
        exact_mod_cast heach a ha
    _ = ((fibre v S z).card / 2 ^ (k - rho T v S) : ℝ) *
          ∑ a ∈ (fibre v S z).image (target T), P a := by rw [mul_sum]
    _ ≤ ((fibre v S z).card / 2 ^ (k - rho T v S) : ℝ) * 1 := by
        gcongr
        exact (sum_le_sum_of_subset_of_nonneg (subset_univ _) fun a _ _ => hP0 a).trans hP1
    _ = _ := mul_one _

/-- The posterior expectation `E[P̂(A*) | S, z]` of the predictor's probability of the true target,
when the secret is uniform on the source fibre (Theorem 9's fibre lemma). -/
noncomputable def cellMass (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)
    (S : Finset (Fin J)) (z : Fin J → ZMod 2) (P : (Fin k → ZMod 2) → ℝ) : ℝ :=
  ∑ W ∈ fibre v S z, (1 / (fibre v S z).card : ℝ) * P (target T W)

/-- **Eq. (15), one conditioning cell.** Paper: "given the labels, the posterior is uniform on the
coset, so the true target's expected probability under any predictor is at most `2^{ρ−k}`."
For a source set `S` and replies `z` with nonempty fibre, and any (sub-)probability vector `P̂`
on the targets: `∑_{W ∈ fibre} |fibre|⁻¹ P̂(T W) ≤ 1 / 2^{k−ρ(S)} = 2^{ρ(S)−k}`. -/
theorem posterior_true_prob_le (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)
    (S : Finset (Fin J)) (z : Fin J → ZMod 2)
    (hz : ∃ W₀ : Fin d → ZMod 2, ∀ j ∈ S, v j ⬝ᵥ W₀ = z j)
    (P : (Fin k → ZMod 2) → ℝ) (hP0 : ∀ a, 0 ≤ P a) (hP1 : ∑ a, P a ≤ 1) :
    ∑ W ∈ fibre v S z, (1 / (fibre v S z).card : ℝ) * P (target T W) ≤
      1 / 2 ^ (k - rho T v S) := by
  have hF : 0 < ((fibre v S z).card : ℝ) := by
    obtain ⟨W₀, h⟩ := hz
    refine Nat.cast_pos.2 (card_pos.2 ⟨W₀, ?_⟩)
    simp only [fibre, mem_filter, mem_univ, true_and]
    exact h
  rw [← mul_sum]
  calc 1 / ((fibre v S z).card : ℝ) * ∑ W ∈ fibre v S z, P (target T W)
      ≤ 1 / ((fibre v S z).card : ℝ) * (((fibre v S z).card : ℝ) / 2 ^ (k - rho T v S)) := by
        gcongr
        exact sum_fibre_pred_le T v S z hz P hP0 hP1
    _ = 1 / 2 ^ (k - rho T v S) := by field_simp

/-- `cellMass_le` is `posterior_true_prob_le` in terms of `cellMass`. -/
theorem cellMass_le (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)
    (S : Finset (Fin J)) (z : Fin J → ZMod 2)
    (hz : ∃ W₀ : Fin d → ZMod 2, ∀ j ∈ S, v j ⬝ᵥ W₀ = z j)
    (P : (Fin k → ZMod 2) → ℝ) (hP0 : ∀ a, 0 ≤ P a) (hP1 : ∑ a, P a ≤ 1) :
    cellMass T v S z P ≤ 1 / 2 ^ (k - rho T v S) :=
  posterior_true_prob_le T v S z hz P hP0 hP1

/-- `1/2^{k−ρ(S)} = 2^{ρ(S)−k}` (as `ρ(S) ≤ k`). -/
lemma one_div_two_pow_eq_zpow (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)
    (S : Finset (Fin J)) :
    1 / (2 : ℝ) ^ (k - rho T v S) = (2 : ℝ) ^ ((rho T v S : ℤ) - k) := by
  have h := VT.Rank.rho_le T v S
  rw [show ((rho T v S : ℤ) - k) = -((k - rho T v S : ℕ) : ℤ) by push_cast [h]; ring, zpow_neg,
    zpow_natCast, one_div]

/-- `lg` is monotone on positive reals. -/
lemma lg_le_lg {x y : ℝ} (hx : 0 < x) (hxy : x ≤ y) : lg x ≤ lg y := by
  unfold lg
  exact div_le_div_of_nonneg_right (Real.log_le_log hx hxy) (Real.log_nonneg (by norm_num))

/-- **Eq. (15) (bits used ≤ bits delivered).** Paper: "bits used `= k + log₂ E P(A* | acquired)
≤ k + log₂ E 2^{ρ(S)−k} =` bits delivered, where the expectation is over the secret `W*` and, when
banks are pooled, over banks."
Formalisation: an arbitrary finite law `μ` over conditioning cells `i ∈ s` (bank `(T i, v i)`,
acquired set `S i`, replies `z i` with nonempty fibre), within each of which the secret is uniform
on the source fibre (this is exactly the posterior after any source-only acquisition from a uniform
secret, Theorem 9's fibre lemma), and a predictor `P̂ i` (a sub-probability vector on the targets
that may depend on the cell). Then `E P̂(A*) ≤ E 2^{ρ(S)−k}`, and, if `E P̂(A*) > 0`,
`k + lg E P̂(A*) ≤ k + lg E 2^{ρ(S)−k}`. -/
theorem bits_used_le_delivered {ι : Type*} (s : Finset ι) (μ : ι → ℝ) (hμ : ∀ i ∈ s, 0 ≤ μ i)
    (T : ι → Fin k → Fin d → ZMod 2) (v : ι → Fin J → Fin d → ZMod 2) (S : ι → Finset (Fin J))
    (z : ι → Fin J → ZMod 2)
    (hz : ∀ i ∈ s, ∃ W₀ : Fin d → ZMod 2, ∀ j ∈ S i, v i j ⬝ᵥ W₀ = z i j)
    (P : ι → (Fin k → ZMod 2) → ℝ) (hP0 : ∀ i ∈ s, ∀ a, 0 ≤ P i a)
    (hP1 : ∀ i ∈ s, ∑ a, P i a ≤ 1) :
    ∑ i ∈ s, μ i * cellMass (T i) (v i) (S i) (z i) (P i) ≤
        ∑ i ∈ s, μ i * (2 : ℝ) ^ ((rho (T i) (v i) (S i) : ℤ) - k) ∧
      (0 < ∑ i ∈ s, μ i * cellMass (T i) (v i) (S i) (z i) (P i) →
        k + lg (∑ i ∈ s, μ i * cellMass (T i) (v i) (S i) (z i) (P i)) ≤
          k + lg (∑ i ∈ s, μ i * (2 : ℝ) ^ ((rho (T i) (v i) (S i) : ℤ) - k))) := by
  have hle : ∑ i ∈ s, μ i * cellMass (T i) (v i) (S i) (z i) (P i) ≤
      ∑ i ∈ s, μ i * (2 : ℝ) ^ ((rho (T i) (v i) (S i) : ℤ) - k) := by
    refine sum_le_sum fun i hi => mul_le_mul_of_nonneg_left ?_ (hμ i hi)
    rw [← one_div_two_pow_eq_zpow]
    exact cellMass_le (T i) (v i) (S i) (z i) (hz i hi) (P i) (hP0 i hi) (hP1 i hi)
  exact ⟨hle, fun hpos => by linarith [lg_le_lg hpos hle]⟩

/-- The replies observed after acquiring `S` from the secret `W` (coordinates outside `S` are
masked to `0`). -/
def obs (v : Fin J → Fin d → ZMod 2) (S : Finset (Fin J)) (W : Fin d → ZMod 2) : Fin J → ZMod 2 :=
  fun j => if j ∈ S then v j ⬝ᵥ W else 0

/-- The secrets producing the same observed replies as `W₀` form the source fibre. -/
lemma filter_obs_eq (v : Fin J → Fin d → ZMod 2) (S : Finset (Fin J)) (W₀ : Fin d → ZMod 2) :
    (univ.filter fun W => obs v S W = obs v S W₀) = fibre v S (obs v S W₀) := by
  ext W
  unfold fibre
  rw [mem_filter, mem_filter]
  simp only [mem_univ, true_and, obs, funext_iff]
  constructor
  · intro h j hj
    have := h j
    simp only [hj, ite_true] at this ⊢
    exact this
  · intro h j
    by_cases hj : j ∈ S
    · have := h j hj
      simp only [hj, ite_true] at this ⊢
      exact this
    · simp only [hj, ite_false]

/-- **Eq. (15) for a fixed acquisition from a uniform secret.** With `W*` uniform on `𝔽₂^d`, a
fixed source set `S`, and a predictor `P̂_z` (a sub-probability vector for each reply vector `z`),
`E_{W*} P̂_{z(W*)}(T W*) ≤ 2^{ρ(S)−k}`. -/
theorem expected_true_prob_le (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)
    (S : Finset (Fin J)) (P : (Fin J → ZMod 2) → (Fin k → ZMod 2) → ℝ)
    (hP0 : ∀ z a, 0 ≤ P z a) (hP1 : ∀ z, ∑ a, P z a ≤ 1) :
    ∑ W : Fin d → ZMod 2, (1 / 2 ^ d : ℝ) * P (obs v S W) (target T W) ≤
      (2 : ℝ) ^ ((rho T v S : ℤ) - k) := by
  rw [← one_div_two_pow_eq_zpow, ← mul_sum]
  have hmaps : ∀ W ∈ (univ : Finset (Fin d → ZMod 2)), obs v S W ∈ univ.image (obs v S) :=
    fun W _ => mem_image_of_mem _ (mem_univ W)
  have hsum : ∑ W : Fin d → ZMod 2, P (obs v S W) (target T W) ≤
      (2 ^ d : ℝ) / 2 ^ (k - rho T v S) := by
    rw [← sum_fiberwise_of_maps_to hmaps]
    calc ∑ o ∈ univ.image (obs v S), ∑ W ∈ univ.filter (fun W => obs v S W = o),
          P (obs v S W) (target T W)
        ≤ ∑ o ∈ univ.image (obs v S),
            ((univ.filter (fun W => obs v S W = o)).card : ℝ) / 2 ^ (k - rho T v S) := by
          refine sum_le_sum fun o ho => ?_
          obtain ⟨W₀, -, rfl⟩ := mem_image.1 ho
          rw [sum_congr rfl fun W hW => by rw [(mem_filter.1 hW).2], filter_obs_eq]
          refine sum_fibre_pred_le T v S _ ⟨W₀, fun j hj => ?_⟩ _ (hP0 _) (hP1 _)
          simp [obs, hj]
      _ = (2 ^ d : ℝ) / 2 ^ (k - rho T v S) := by
          rw [← sum_div]
          congr 1
          rw [← Nat.cast_sum, ← card_eq_sum_card_fiberwise hmaps, card_univ, VT.Rank.card_worlds]
          push_cast
          rfl
  calc 1 / 2 ^ d * ∑ W : Fin d → ZMod 2, P (obs v S W) (target T W)
      ≤ 1 / 2 ^ d * ((2 ^ d : ℝ) / 2 ^ (k - rho T v S)) := by gcongr
    _ = 1 / 2 ^ (k - rho T v S) := by field_simp

/-- **Sampling remark** (after eq. (15)): for any finite distribution `μ` and positive `p`,
`E[1/p] ≥ 1/E[p]` (Jensen for `x ↦ 1/x`, proved via the tangent line at `E[p]`). -/
theorem inv_expect_le_expect_inv {ι : Type*} (s : Finset ι) (μ p : ι → ℝ)
    (hμ : ∀ i ∈ s, 0 ≤ μ i) (hμ1 : ∑ i ∈ s, μ i = 1) (hp : ∀ i ∈ s, 0 < p i) :
    1 / ∑ i ∈ s, μ i * p i ≤ ∑ i ∈ s, μ i * (1 / p i) := by
  set E := ∑ i ∈ s, μ i * p i with hEdef
  have hE0 : 0 ≤ E := sum_nonneg fun i hi => mul_nonneg (hμ i hi) (hp i hi).le
  rcases hE0.eq_or_lt with hE | hE
  · rw [← hE, div_zero]
    exact sum_nonneg fun i hi => mul_nonneg (hμ i hi) (by have := hp i hi; positivity)
  · have key : ∀ i ∈ s, μ i * (2 / E - p i / E ^ 2) ≤ μ i * (1 / p i) := by
      intro i hi
      apply mul_le_mul_of_nonneg_left _ (hμ i hi)
      have hpi := hp i hi
      have h1 : 1 / p i - (2 / E - p i / E ^ 2) = (p i - E) ^ 2 / (p i * E ^ 2) := by
        field_simp
        ring
      have h2 : 0 ≤ (p i - E) ^ 2 / (p i * E ^ 2) := by positivity
      linarith
    calc 1 / E = 2 / E * ∑ i ∈ s, μ i - E / E ^ 2 := by
          rw [hμ1]
          field_simp
          ring
      _ = ∑ i ∈ s, μ i * (2 / E - p i / E ^ 2) := by
          rw [hEdef, mul_sum, sum_div, ← sum_sub_distrib]
          exact sum_congr rfl fun i _ => by ring
      _ ≤ _ := sum_le_sum key

/-- **Sampling remark, in bits.** Sampling the unchanged policy until a verification accepts takes
`E[1/P(A*)] ≥ 2^{k − bits used}` samples, where bits used `= k + lg E P(A*)`. -/
theorem expect_inv_ge_two_pow {ι : Type*} (s : Finset ι) (μ p : ι → ℝ)
    (hμ : ∀ i ∈ s, 0 ≤ μ i) (hμ1 : ∑ i ∈ s, μ i = 1) (hp : ∀ i ∈ s, 0 < p i) (k : ℕ) :
    (2 : ℝ) ^ ((k : ℝ) - (k + lg (∑ i ∈ s, μ i * p i))) ≤ ∑ i ∈ s, μ i * (1 / p i) := by
  have hE : 0 < ∑ i ∈ s, μ i * p i := by
    by_contra h
    push Not at h
    have h0 : ∑ i ∈ s, μ i * p i = 0 :=
      le_antisymm h (sum_nonneg fun i hi => mul_nonneg (hμ i hi) (hp i hi).le)
    rw [sum_eq_zero_iff_of_nonneg fun i hi => mul_nonneg (hμ i hi) (hp i hi).le] at h0
    have : ∑ i ∈ s, μ i = 0 := sum_eq_zero fun i hi => by
      rcases mul_eq_zero.1 (h0 i hi) with h | h
      · exact h
      · exact absurd h (hp i hi).ne'
    linarith
  have h2 : (2 : ℝ) ^ ((k : ℝ) - (k + lg (∑ i ∈ s, μ i * p i))) = 1 / ∑ i ∈ s, μ i * p i := by
    rw [show (k : ℝ) - (k + lg (∑ i ∈ s, μ i * p i)) = -lg (∑ i ∈ s, μ i * p i) by ring,
      Real.rpow_neg (by norm_num), show lg (∑ i ∈ s, μ i * p i) =
        Real.logb 2 (∑ i ∈ s, μ i * p i) from rfl,
      Real.rpow_logb (by norm_num) (by norm_num) hE, one_div]
  rw [h2]
  exact inv_expect_le_expect_inv s μ p hμ hμ1 hp

end Bits

end VT.LinX


==> anc/lean/VerificationTransfer/Model.lean <==
import VerificationTransfer.Prelim

/-!
# The model of Section 2

* A latent world `θ : Θ` (finite), a finite response set `Y`, and acceptance `f θ y : Bool`.
* *Lists* are finite sets of responses with at most `n+1` elements; `cov f θ L = 1` if some element of
  `L` is accepted by `θ` (the paper's `c_{θL}`), and `Vn f n r` is the largest `r`-mass a list can cover.
* A protocol is a finite tree (`Proto`). At each node the learner
  - stops and outputs a response (`stop`),
  - verifies a response `y` and observes a reply drawn from the verification kernel
    `G (f θ y) · : Bool → ℝ` (`verify`); exact verification is `G a b = 1{a = b}`,
  - makes an auxiliary call whose reply `z : Z` is drawn from a kernel `K θ ·` (`call`); the kernel is
    attached to the node, so it may depend on the world and on the entire history (and on the
    request, which is implicit in the node), or
  - draws private randomness `z ∼ μ`, independent of the world (`rand`).
* `succ f G t θ n` is the probability, in world `θ`, that the output is accepted and at most `n`
  verifications were made (the stopped event `{acc = 1, N ≤ n}` of the paper).
* `baux f G t w` is the causal auxiliary information (3) of the paper: at every auxiliary call it charges
  the expected relative entropy between the call's kernel and its posterior-predictive kernel, where the
  posterior is computed from the unnormalised joint weights `w θ = q θ · P(history | θ)`.
-/

open Finset

namespace VT

variable {Θ Y Z : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y] [Fintype Z]

/-! ## Lists and coverage -/

/-- `L` covers `θ` if some element of `L` is accepted in world `θ`. -/
def Covers (f : Θ → Y → Bool) (θ : Θ) (L : Finset Y) : Prop := ∃ y ∈ L, f θ y = true

instance (f : Θ → Y → Bool) (θ : Θ) (L : Finset Y) : Decidable (Covers f θ L) := by
  unfold Covers; infer_instance

/-- The coverage indicator `c_{θL}`. -/
noncomputable def cov (f : Θ → Y → Bool) (θ : Θ) (L : Finset Y) : ℝ := if Covers f θ L then 1 else 0

/-- The lists of at most `n + 1` responses, `𝓛_n`. -/
def lists (Y : Type*) [Fintype Y] [DecidableEq Y] (n : ℕ) : Finset (Finset Y) :=
  (Finset.univ : Finset (Finset Y)).filter (fun L => L.card ≤ n + 1)

lemma empty_mem_lists (n : ℕ) : (∅ : Finset Y) ∈ lists Y n := by simp [lists]

/-- `V_n(r) = max_{L ∈ 𝓛_n} ∑_θ r_θ c_{θL}`. -/
noncomputable def Vn (f : Θ → Y → Bool) (n : ℕ) (r : Θ → ℝ) : ℝ :=
  (lists Y n).sup' ⟨∅, empty_mem_lists n⟩ (fun L => ∑ θ, r θ * cov f θ L)

/-! ## Protocols -/

/-- Interleaved protocols as finite trees. -/
inductive Proto (Θ Y Z : Type*) where
  | stop (out : Y)
  | verify (y : Y) (next : Bool → Proto Θ Y Z)
  | call (K : Θ → Z → ℝ) (next : Z → Proto Θ Y Z)
  | rand (μ : Z → ℝ) (next : Z → Proto Θ Y Z)

namespace Proto

variable (f : Θ → Y → Bool) (G : Bool → Bool → ℝ)

/-- Probability of the stopped event `{acc = 1, N ≤ n}` in world `θ`. -/
noncomputable def succ : Proto Θ Y Z → Θ → ℕ → ℝ
  | stop out, θ, _ => if f θ out then 1 else 0
  | verify _ _, _, 0 => 0
  | verify y next, θ, n + 1 => ∑ b : Bool, G (f θ y) b * succ (next b) θ n
  | call K next, θ, n => ∑ z, K θ z * succ (next z) θ n
  | rand μ next, θ, n => ∑ z, μ z * succ (next z) θ n

/-- Probability that the output is accepted in world `θ` (no budget). -/
noncomputable def acc : Proto Θ Y Z → Θ → ℝ
  | stop out, θ => if f θ out then 1 else 0
  | verify y next, θ => ∑ b : Bool, G (f θ y) b * acc (next b) θ
  | call K next, θ => ∑ z, K θ z * acc (next z) θ
  | rand μ next, θ => ∑ z, μ z * acc (next z) θ

/-- Expected number of auxiliary calls `E[Q | θ]`. -/
noncomputable def ecalls : Proto Θ Y Z → Θ → ℝ
  | stop _, _ => 0
  | verify y next, θ => ∑ b : Bool, G (f θ y) b * ecalls (next b) θ
  | call K next, θ => 1 + ∑ z, K θ z * ecalls (next z) θ
  | rand μ next, θ => ∑ z, μ z * ecalls (next z) θ

end Proto

/-- The largest number of verifications on any path (so `vdepth t ≤ n` is `N ≤ n` surely). -/
def Proto.vdepth : Proto Θ Y Z → ℕ
  | .stop _ => 0
  | .verify _ next => 1 + max (vdepth (next true)) (vdepth (next false))
  | .call _ next => Finset.univ.sup (fun z => vdepth (next z))
  | .rand _ next => Finset.univ.sup (fun z => vdepth (next z))

/-- The largest number of auxiliary calls on any path. -/
def Proto.qdepth : Proto Θ Y Z → ℕ
  | .stop _ => 0
  | .verify _ next => max (qdepth (next true)) (qdepth (next false))
  | .call _ next => 1 + Finset.univ.sup (fun z => qdepth (next z))
  | .rand _ next => Finset.univ.sup (fun z => qdepth (next z))

/-- A probability vector. -/
def IsProb {α : Type*} [Fintype α] (p : α → ℝ) : Prop := (∀ a, 0 ≤ p a) ∧ ∑ a, p a = 1

/-- A stochastic kernel from `Θ` to `Z`. -/
def IsKernel (K : Θ → Z → ℝ) : Prop := ∀ θ, IsProb (K θ)

/-- Well-formed protocols: every kernel and every randomisation is stochastic. -/
def Proto.WF : Proto Θ Y Z → Prop
  | .stop _ => True
  | .verify _ next => WF (next true) ∧ WF (next false)
  | .call K next => IsKernel K ∧ ∀ z, WF (next z)
  | .rand μ next => IsProb μ ∧ ∀ z, WF (next z)

/-- The exact verifier. -/
def exactG (a b : Bool) : ℝ := if a = b then 1 else 0

/-- A verification kernel: a stochastic map `Bool → Bool`. -/
def IsVerifier (G : Bool → Bool → ℝ) : Prop := ∀ a, (∀ b, 0 ≤ G a b) ∧ G a true + G a false = 1

/-! ## Causal auxiliary information -/

/-- The posterior-predictive kernel `K̄(z | h, c) = ∑_θ P(θ | h) K(z | θ)` at a node where the joint
weights are `w`. At a node of probability zero we use the uniform law (it is never charged). -/
noncomputable def pred (w : Θ → ℝ) (K : Θ → Z → ℝ) (z : Z) : ℝ :=
  if ∑ θ, w θ = 0 then (Fintype.card Z : ℝ)⁻¹ else (∑ θ, w θ * K θ z) / ∑ θ, w θ

/-- The charge of one auxiliary call: `∑_θ w_θ D(K(·|θ) ‖ K̄)`, i.e. the probability of reaching the
node times the expected relative entropy `E[D_t]` of the paper. -/
noncomputable def charge (w : Θ → ℝ) (K : Θ → Z → ℝ) : ℝ :=
  ∑ θ, ∑ z, w θ * K θ z * lg (K θ z / pred w K z)

namespace Proto

variable (f : Θ → Y → Bool) (G : Bool → Bool → ℝ)

/-- The causal auxiliary information `B_aux` of (3), with joint weights `w` at the root
(`w = q`, the prior, for the paper's quantity). -/
noncomputable def baux : Proto Θ Y Z → (Θ → ℝ) → ℝ
  | stop _, _ => 0
  | verify y next, w => ∑ b : Bool, baux (next b) (fun θ => w θ * G (f θ y) b)
  | call K next, w => charge w K + ∑ z, baux (next z) (fun θ => w θ * K θ z)
  | rand μ next, w => ∑ z, baux (next z) (fun θ => w θ * μ z)

end Proto

/-! ## Rate–distortion quantities -/

/-- A list channel for `𝓛_n`: a stochastic kernel from worlds to finite sets of responses that puts
all its mass on lists of at most `n + 1` responses. -/
def IsListChannel (n : ℕ) (W : Θ → Finset Y → ℝ) : Prop :=
  IsKernel W ∧ ∀ θ L, W θ L ≠ 0 → L.card ≤ n + 1

/-- Mutual information `I(Θ; L)` in bits for prior `q` and channel `W`. -/
noncomputable def mutInf (q : Θ → ℝ) (W : Θ → Finset Y → ℝ) : ℝ :=
  ∑ θ, ∑ L, q θ * W θ L * lg (W θ L / ∑ θ', q θ' * W θ' L)

/-- Expected coverage `E c_{ΘL}`. -/
noncomputable def coverage (f : Θ → Y → Bool) (q : Θ → ℝ) (W : Θ → Finset Y → ℝ) : ℝ :=
  ∑ θ, ∑ L, q θ * W θ L * cov f θ L

/-- The list rate–distortion function `R_n(q, s)` of (4). Caveat: at an infeasible level (no list
channel reaches coverage `s`, e.g. `s > 1`) the set is empty and `Rn f n q s = sInf ∅ = 0`, whereas
the paper's value is `+∞`; statements that need feasibility assume `s ≤ 1` and that every world has
an accepted response. -/
noncomputable def Rn (f : Θ → Y → Bool) (n : ℕ) (q : Θ → ℝ) (s : ℝ) : ℝ :=
  sInf {x | ∃ W, IsListChannel n W ∧ s ≤ coverage f q W ∧ x = mutInf q W}

/-- Relative entropy `D(q‖r)` in bits. -/
noncomputable def kl (q r : Θ → ℝ) : ℝ := ∑ θ, q θ * lg (q θ / r θ)

end VT


==> anc/lean/VerificationTransfer/NoisyConverse.lean <==
import VerificationTransfer.Frontier
import VerificationTransfer.Calls

/-!
# Proposition 8(i): what survives a noisy verifier

A verification of `y` returns a draw from a binary-input kernel `G (f θ y) ·`.

* `Vg_attained`, `Vg_isGreatest`: the Bellman value `Vg f G n r` is attained by a call-free protocol
  with at most `n` verifications, so it is the paper's `V^G_n(r)` (the best value of
  `P_r(acc = 1, N ≤ n)` without auxiliary information).
* `Vg_le_Vn`: a noisy verifier is a garbling of the exact one, so `V^G_n ≤ V_n`.
* `first_form`: `kl₊(P(acc = 1, N ≤ n) ‖ V^G_n(r)) ≤ D(q‖r) + B_aux` (Lemma 3 with the noisy kernel).
* `frontier_converse_noisy`, `frontier_hardcap_noisy`, `calls_ge_Rn_noisy`: Theorem 2's converse
  and Theorem 4(i) extend to noisy verifiers (through `Rn_le_dual`, i.e. `csiszar_gibbs_dual`,
  which is proved in Duality.lean as `VT.Duality.gibbs_dual`; no project axiom is used).
* Second form: `binfo`, `cap` (channel capacity of `G`), the total transcript information `tinfo`
  (`B_aux` plus the charges of the verification replies), `tinfo_le` (each verification reply
  carries at most `cap G` bits), `mutInf_le_tinfo` (data processing to the output) and
  `second_form`: `R_0(q, s) ≤ B_aux + n · cap(G)`.
-/

open Finset

set_option linter.unusedSectionVars false

namespace VT

namespace Noisy

variable {Θ Y Z : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y] [Fintype Z]

/-! ## `V^G_n` is attained by a call-free protocol -/

section attained

variable [Nonempty Y] {f : Θ → Y → Bool} {G : Bool → Bool → ℝ}

/-- **`V^G_n` is attained** (for arbitrary weights `w`). Following the maximisers of the Bellman
recursion gives a call-free, well-formed protocol with at most `n` verifications whose success mass
is `Vg f G n w`. -/
theorem Vg_attained_aux (n : ℕ) : ∀ w : Θ → ℝ, ∃ t : Proto Θ Y Z,
    t.CallFree ∧ t.WF ∧ t.vdepth ≤ n ∧ succMass f G t w n = Vg f G n w := by
  induction n with
  | zero =>
    intro w
    obtain ⟨y, _, hy⟩ := Finset.exists_mem_eq_sup' Finset.univ_nonempty
      (fun y : Y => ∑ θ, w θ * (if f θ y then (1 : ℝ) else 0))
    refine ⟨.stop y, trivial, trivial, le_refl _, ?_⟩
    simp only [succMass, Proto.succ, Vg, stopVal]
    rw [hy]
  | succ n ih =>
    intro w
    obtain ⟨y0, _, hy0⟩ := Finset.exists_mem_eq_sup' Finset.univ_nonempty
      (fun y : Y => ∑ θ, w θ * (if f θ y then (1 : ℝ) else 0))
    obtain ⟨y1, _, hy1⟩ := Finset.exists_mem_eq_sup' Finset.univ_nonempty
      (fun y : Y => ∑ b : Bool, Vg f G n (fun θ => w θ * G (f θ y) b))
    by_cases hc : (Finset.univ.sup' Finset.univ_nonempty
        (fun y : Y => ∑ b : Bool, Vg f G n (fun θ => w θ * G (f θ y) b))) ≤ stopVal f w
    · refine ⟨.stop y0, trivial, trivial, Nat.zero_le _, ?_⟩
      simp only [succMass, Proto.succ, Vg]
      rw [max_eq_left hc]
      unfold stopVal
      rw [hy0]
    · push Not at hc
      obtain ⟨t1, hc1, hw1, hv1, hs1⟩ := ih (fun θ => w θ * G (f θ y1) true)
      obtain ⟨t0, hc0, hw0, hv0, hs0⟩ := ih (fun θ => w θ * G (f θ y1) false)
      refine ⟨.verify y1 (fun b => cond b t1 t0), ⟨hc1, hc0⟩, ⟨hw1, hw0⟩, ?_, ?_⟩
      · simp only [Proto.vdepth, Bool.cond_true, Bool.cond_false]
        omega
      · simp only [Vg]
        rw [max_eq_right hc.le, hy1]
        simp only [succMass, Proto.succ] at hs1 hs0 ⊢
        rw [sum_mul_sum_comm, Fintype.sum_bool, Fintype.sum_bool]
        simp only [Bool.cond_true, Bool.cond_false]
        rw [← hs1, ← hs0]
        congr 1
        · apply Finset.sum_congr rfl; intro θ _; ring
        · apply Finset.sum_congr rfl; intro θ _; ring

set_option linter.unusedVariables false in
/-- **`V^G_n` is attained** by a call-free protocol with `N ≤ n` surely. (The hypotheses `hG` and
`hr` are those of the paper's setting; the construction does not use them.) -/
theorem Vg_attained (hG : IsVerifier G) (r : Θ → ℝ) (hr : ∀ θ, 0 ≤ r θ) (n : ℕ) :
    ∃ t : Proto Θ Y Z, t.CallFree ∧ t.WF ∧ t.vdepth ≤ n ∧ succMass f G t r n = Vg f G n r :=
  Vg_attained_aux n r

/-- **`Vg` is the paper's `V^G_n`**: the largest value of `∑_θ r_θ P(acc = 1, N ≤ n | θ)` over
well-formed protocols without auxiliary calls (any stopping rule, any private randomisation). -/
theorem Vg_isGreatest (hG : IsVerifier G) (r : Θ → ℝ) (hr : ∀ θ, 0 ≤ r θ) (n : ℕ) :
    IsGreatest {x | ∃ t : Proto Θ Y Z, t.WF ∧ t.CallFree ∧ x = succMass f G t r n}
      (Vg f G n r) := by
  refine ⟨?_, ?_⟩
  · obtain ⟨t, hcf, hwf, _, hs⟩ := Vg_attained (Z := Z) (f := f) hG r hr n
    exact ⟨t, hwf, hcf, hs.symm⟩
  · rintro x ⟨t, hwf, hcf, rfl⟩
    exact succMass_le_Vg hG t hwf hcf.blind r hr n

end attained

/-! ## Garbling: `V^G_n ≤ V_n` -/

section garbling

variable [Nonempty Y] {f : Θ → Y → Bool} {G : Bool → Bool → ℝ}

omit [DecidableEq Θ] in
lemma stopVal_add (u v : Θ → ℝ) :
    stopVal f (fun θ => u θ + v θ) ≤ stopVal f u + stopVal f v := by
  unfold stopVal
  apply Finset.sup'_le
  intro y _
  have e : ∑ θ, (u θ + v θ) * (if f θ y then (1 : ℝ) else 0) =
      ∑ θ, u θ * (if f θ y then (1 : ℝ) else 0) + ∑ θ, v θ * (if f θ y then (1 : ℝ) else 0) := by
    rw [← Finset.sum_add_distrib]; apply Finset.sum_congr rfl; intro θ _; ring
  rw [e]
  exact add_le_add (Finset.le_sup' (fun y : Y => ∑ θ, u θ * (if f θ y then (1 : ℝ) else 0))
    (Finset.mem_univ y)) (Finset.le_sup' (fun y : Y => ∑ θ, v θ * (if f θ y then (1 : ℝ) else 0))
    (Finset.mem_univ y))

/-- `V^G_n` is subadditive. -/
lemma Vg_add : ∀ (n : ℕ) (u v : Θ → ℝ),
    Vg f G n (fun θ => u θ + v θ) ≤ Vg f G n u + Vg f G n v := by
  intro n
  induction n with
  | zero => intro u v; simp only [Vg]; exact stopVal_add u v
  | succ n ih =>
    intro u v
    rw [Vg]
    apply max_le
    · exact le_trans (stopVal_add u v) (add_le_add (stopVal_le_Vg u _) (stopVal_le_Vg v _))
    · apply Finset.sup'_le
      intro y _
      calc ∑ b : Bool, Vg f G n (fun θ => (u θ + v θ) * G (f θ y) b)
          = ∑ b : Bool, Vg f G n (fun θ => u θ * G (f θ y) b + v θ * G (f θ y) b) := by
            apply Finset.sum_congr rfl; intro b _
            congr 1; funext θ; ring
        _ ≤ ∑ b : Bool, (Vg f G n (fun θ => u θ * G (f θ y) b) +
              Vg f G n (fun θ => v θ * G (f θ y) b)) :=
            Finset.sum_le_sum (fun b _ => ih _ _)
        _ = ∑ b : Bool, Vg f G n (fun θ => u θ * G (f θ y) b) +
              ∑ b : Bool, Vg f G n (fun θ => v θ * G (f θ y) b) := Finset.sum_add_distrib
        _ ≤ Vg f G (n + 1) u + Vg f G (n + 1) v :=
            add_le_add (verify_le_Vg u n y) (verify_le_Vg v n y)

/-- **Garbling.** A noisy verifier is a garbling of the exact one: `V^G_n(w) ≤ V^{exact}_n(w)`. -/
lemma Vg_le_Vg_exact (hG : IsVerifier G) : ∀ (n : ℕ) (w : Θ → ℝ), (∀ θ, 0 ≤ w θ) →
    Vg f G n w ≤ Vg f exactG n w := by
  intro n
  induction n with
  | zero => intro w _; simp only [Vg]; exact le_refl _
  | succ n ih =>
    intro w hw
    rw [Vg, Vg]
    apply max_le_max (le_refl _)
    apply Finset.sup'_le
    intro y _
    refine le_trans ?_ (Finset.le_sup'
      (fun y : Y => ∑ b : Bool, Vg f exactG n (fun θ => w θ * exactG (f θ y) b)) (Finset.mem_univ y))
    set wa : Θ → ℝ := fun θ => w θ * exactG (f θ y) true with hwa
    set wr : Θ → ℝ := fun θ => w θ * exactG (f θ y) false with hwr
    have hwa0 : ∀ θ, 0 ≤ wa θ := fun θ => mul_nonneg (hw θ) ((exactG_isVerifier _).1 true)
    have hwr0 : ∀ θ, 0 ≤ wr θ := fun θ => mul_nonneg (hw θ) ((exactG_isVerifier _).1 false)
    have hsplit : ∀ b : Bool, (fun θ => w θ * G (f θ y) b) =
        (fun θ => G true b * wa θ + G false b * wr θ) := by
      intro b; funext θ
      simp only [hwa, hwr, exactG]
      cases f θ y <;> simp [mul_comm]
    have hb : ∀ b : Bool, Vg f G n (fun θ => w θ * G (f θ y) b) ≤
        G true b * Vg f exactG n wa + G false b * Vg f exactG n wr := by
      intro b
      rw [hsplit b]
      refine le_trans (ih _ (fun θ => add_nonneg (mul_nonneg ((hG true).1 b) (hwa0 θ))
        (mul_nonneg ((hG false).1 b) (hwr0 θ)))) ?_
      refine le_trans (Vg_add n _ _) (le_of_eq ?_)
      rw [Vg_smul ((hG true).1 b), Vg_smul ((hG false).1 b)]
    calc ∑ b : Bool, Vg f G n (fun θ => w θ * G (f θ y) b)
        ≤ ∑ b : Bool, (G true b * Vg f exactG n wa + G false b * Vg f exactG n wr) :=
          Finset.sum_le_sum (fun b _ => hb b)
      _ = (G true true + G true false) * Vg f exactG n wa +
            (G false true + G false false) * Vg f exactG n wr := by
          rw [Fintype.sum_bool]; ring
      _ = Vg f exactG n wa + Vg f exactG n wr := by
          rw [(hG true).2, (hG false).2, one_mul, one_mul]
      _ = ∑ b : Bool, Vg f exactG n (fun θ => w θ * exactG (f θ y) b) := by
          rw [Fintype.sum_bool]

/-- **`V^G_n ≤ V_n`** for every verification kernel `G` (a noisy verifier is a garbling of the exact
one). -/
theorem Vg_le_Vn (hG : IsVerifier G) {n : ℕ} {r : Θ → ℝ} (hr : ∀ θ, 0 ≤ r θ) :
    Vg f G n r ≤ Vn f n r := by
  rw [← Vg_exact_eq_Vn f n hr]
  exact Vg_le_Vg_exact hG n r hr

end garbling

/-! ## First form and Theorem 4(i) for noisy verifiers -/

section firstform

variable [Nonempty Y] [Nonempty Z] (f : Θ → Y → Bool) (G : Bool → Bool → ℝ)

/-- **Proposition 8(i), first form.** For every verification kernel `G`, every well-formed
protocol, every prior `q` and every reference prior `r` with `q ≪ r`,
`kl₊(P(acc = 1, N ≤ n) ‖ V^G_n(r)) ≤ D(q‖r) + B_aux`. Here `P(acc = 1, N ≤ n) =
∑_θ q_θ P(acc = 1, N ≤ n | θ)` is `succMass f G t q n`, and `V^G_n(r)` is `Vg f G n r`, the best
value without auxiliary information (`Vg_isGreatest`). -/
theorem first_form (hG : IsVerifier G) (t : Proto Θ Y Z) (hwf : t.WF) {q r : Θ → ℝ}
    (hq : IsProb q) (hr : IsProb r) (hqr : ∀ θ, 0 < q θ → 0 < r θ) (n : ℕ) :
    klp (∑ θ, q θ * t.succ f G θ n) (Vg f G n r) ≤ kl q r + t.baux f G q :=
  selective_converse f G hG t hwf q r hq hr hqr n

variable {f G}

/-- `0 ≤ P(acc = 1, N ≤ n) ≤ 1` for any verifier. -/
lemma succMass_bounds (hG : IsVerifier G) (t : Proto Θ Y Z) (hwf : t.WF) {q : Θ → ℝ}
    (hq : IsProb q) (n : ℕ) : 0 ≤ succMass f G t q n ∧ succMass f G t q n ≤ 1 := by
  have hd : Dominated q q := ⟨hq.1, hq.1, fun _ h => h⟩
  have hp := masses_pos f G hG t hwf q q hd n
  have hsum := sMass_add_fMass f G hG t hwf q n
  have he := sMass_eq_succMass f G t q n
  unfold succMass
  rw [← he]
  refine ⟨hp.1.1, ?_⟩
  rw [hq.2] at hsum
  linarith [hp.2.1]

end firstform

/-- `kl₊(a ‖ ·)` is nonincreasing on `(0, ∞)` (for `0 ≤ a ≤ 1`). -/
theorem klp_anti_right {a x y : ℝ} (hx : 0 < x) (hxy : x ≤ y) (ha1 : a ≤ 1) :
    klp a y ≤ klp a x := by
  unfold klp
  by_cases h : y < a
  · have h' : x < a := lt_of_le_of_lt hxy h
    rw [ite_eq_left h, ite_eq_left h']
    exact klb_antitone hx hxy h.le ha1 (lt_of_lt_of_le h ha1)
  · rw [ite_eq_right h]
    split_ifs with h'
    · exact Frontier.klb_nonneg (le_trans hx.le h'.le) ha1 hx (lt_of_lt_of_le h' ha1)
    · exact le_refl _

/-- With an accepted response for every world, `V^G_n(r) > 0` as soon as `r` has positive mass. -/
lemma Vg_pos [Nonempty Y] {f : Θ → Y → Bool} {G : Bool → Bool → ℝ}
    (hacc : ∀ θ, ∃ y, f θ y = true) (n : ℕ) {r : Θ → ℝ} (hr : IsProb r) : 0 < Vg f G n r := by
  obtain ⟨θ0, hθ0⟩ : ∃ θ, 0 < r θ := by
    by_contra h
    push Not at h
    have : ∑ θ, r θ ≤ 0 := Finset.sum_nonpos (fun θ _ => h θ)
    linarith [hr.2]
  refine lt_of_lt_of_le ?_ (stopVal_le_Vg r n)
  refine lt_of_lt_of_le ?_ (stop_le_stopVal r (Frontier.pick hacc θ0))
  refine lt_of_lt_of_le ?_ (Finset.single_le_sum
    (f := fun θ => r θ * (if f θ (Frontier.pick hacc θ0) then (1 : ℝ) else 0))
    (fun θ _ => mul_nonneg (hr.1 θ) (by split_ifs <;> norm_num)) (Finset.mem_univ θ0))
  simp only [Frontier.pick_spec hacc θ0, ite_true, mul_one]
  exact hθ0

/-- **Theorem 2's converse for a noisy verifier, arbitrary stopping rule.**
`B_aux ≥ R_n(q, P(acc = 1, N ≤ n))` for every verification kernel `G`. -/
theorem frontier_converse_noisy {f : Θ → Y → Bool} {G : Bool → Bool → ℝ} (hG : IsVerifier G)
    {q : Θ → ℝ} (hq : IsProb q) (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true)
    [Nonempty Z] (t : Proto Θ Y Z) (hwf : t.WF) (n : ℕ) :
    Rn f n q (succMass f G t q n) ≤ t.baux f G q := by
  have : Nonempty Y := Frontier.nonempty_Y hq hacc
  obtain ⟨hS0, hS1⟩ := succMass_bounds (f := f) hG t hwf hq n
  apply le_of_forall_pos_le_add
  intro ε hε
  obtain ⟨r, hr, hrpos, h⟩ := Rn_le_dual f n hq hfull hacc hS0 hS1 hε
  have hconv := selective_converse f G hG t hwf q r hq hr (fun θ _ => hrpos θ) n
  have hanti := klp_anti_right (a := succMass f G t q n) (Vg_pos (G := G) hacc n hr)
    (Vg_le_Vn hG hr.1) hS1
  linarith

/-- **Theorem 2's converse for a noisy verifier, hard cap `N ≤ n`.** If at most `n` verifications
are made on every path and `P(acc = 1) ≥ s`, then `B_aux ≥ R_n(q, s)`, for every verification
kernel `G`. -/
theorem frontier_hardcap_noisy {f : Θ → Y → Bool} {G : Bool → Bool → ℝ} (hG : IsVerifier G)
    {n : ℕ} {q : Θ → ℝ} (hq : IsProb q) (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true)
    [Nonempty Z] (t : Proto Θ Y Z) (hwf : t.WF) (hN : t.vdepth ≤ n) {s : ℝ}
    (hsucc : s ≤ ∑ θ, q θ * t.acc f G θ) :
    Rn f n q s ≤ t.baux f G q := by
  have : Nonempty Y := Frontier.nonempty_Y hq hacc
  have hS : succMass f G t q n = ∑ θ, q θ * t.acc f G θ := by
    unfold succMass
    simp_rw [Frontier.succ_eq_acc_of_vdepth f G t n hN]
  have hS1 := (succMass_bounds (f := f) hG t hwf hq n).2
  rw [hS] at hS1
  calc Rn f n q s ≤ Rn f n q (∑ θ, q θ * t.acc f G θ) := Rn_mono hq hacc n hsucc hS1
    _ = Rn f n q (succMass f G t q n) := by rw [hS]
    _ ≤ t.baux f G q := frontier_converse_noisy hG hq hfull hacc t hwf n

/-- **Theorem 4(i) for a noisy verifier.** With at most `n` verifications on every path and
`P(acc = 1) ≥ s`, `log₂|Z| · E[Q] ≥ R_n(q, s)`. -/
theorem calls_ge_Rn_noisy' {f : Θ → Y → Bool} {G : Bool → Bool → ℝ} (hG : IsVerifier G)
    {n : ℕ} {q : Θ → ℝ} (hq : IsProb q) (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true)
    [Nonempty Z] (t : Proto Θ Y Z) (hwf : t.WF) (hN : t.vdepth ≤ n) {s : ℝ}
    (hsucc : s ≤ ∑ θ, q θ * t.acc f G θ) :
    Rn f n q s ≤ lg (Fintype.card Z) * ∑ θ, q θ * t.ecalls f G θ :=
  le_trans (frontier_hardcap_noisy hG hq hfull hacc t hwf hN hsucc)
    (baux_le_calls f G hG t hwf q hq.1)

/-- **Theorem 4(i) for a noisy verifier, binary sources.** If every auxiliary reply is binary
(`|Z| = 2`), at most `n` verifications are made on every path and `P(acc = 1) ≥ s`, then
`E[Q] ≥ R_n(q, s)`. -/
theorem calls_ge_Rn_noisy {f : Θ → Y → Bool} {G : Bool → Bool → ℝ} (hG : IsVerifier G)
    (hZ : Fintype.card Z = 2)
    {n : ℕ} {q : Θ → ℝ} (hq : IsProb q) (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true)
    (t : Proto Θ Y Z) (hwf : t.WF) (hN : t.vdepth ≤ n) {s : ℝ}
    (hsucc : s ≤ ∑ θ, q θ * t.acc f G θ) :
    Rn f n q s ≤ ∑ θ, q θ * t.ecalls f G θ := by
  have : Nonempty Z := Fintype.card_pos_iff.mp (by omega)
  exact le_trans (frontier_hardcap_noisy hG hq hfull hacc t hwf hN hsucc)
    (baux_le_calls_binary f G hG hZ t hwf q hq.1)

/-! ## Second form: the capacity of the verification channel -/

section capacity

/-- Mutual information `I(A; B)` (bits) of the binary-input channel `G` with input law `p`. -/
noncomputable def binfo (p : Bool → ℝ) (G : Bool → Bool → ℝ) : ℝ :=
  ∑ a, ∑ b, p a * G a b * lg (G a b / ∑ a', p a' * G a' b)

/-- The capacity `cap(G) = sup_p I(A; B)` of the binary-input channel `G`. -/
noncomputable def cap (G : Bool → Bool → ℝ) : ℝ :=
  sSup {x | ∃ p : Bool → ℝ, IsProb p ∧ x = binfo p G}

variable {G : Bool → Bool → ℝ}

lemma isKernel_of_verifier (hG : IsVerifier G) : IsKernel G :=
  fun a => ⟨(hG a).1, by rw [Fintype.sum_bool]; exact (hG a).2⟩

lemma binfo_eq_charge {p : Bool → ℝ} (hp : IsProb p) (G : Bool → Bool → ℝ) :
    binfo p G = charge p G := by
  unfold binfo charge
  simp_rw [Frontier.pred_of_prob hp]

lemma binfo_le_one (hG : IsVerifier G) {p : Bool → ℝ} (hp : IsProb p) : binfo p G ≤ 1 := by
  rw [binfo_eq_charge hp]
  have := charge_le_lg_card p G hp.1 (isKernel_of_verifier hG)
  rw [hp.2, Fintype.card_bool, Nat.cast_ofNat, lg_two, one_mul] at this
  exact this

lemma cap_bddAbove (hG : IsVerifier G) :
    BddAbove {x | ∃ p : Bool → ℝ, IsProb p ∧ x = binfo p G} := by
  refine ⟨1, ?_⟩
  rintro x ⟨p, hp, rfl⟩
  exact binfo_le_one hG hp

lemma le_cap (hG : IsVerifier G) {p : Bool → ℝ} (hp : IsProb p) : binfo p G ≤ cap G :=
  le_csSup (cap_bddAbove hG) ⟨p, hp, rfl⟩

lemma mul_lg_self_div (x : ℝ) : x * lg (x / x) = 0 := by
  rcases eq_or_ne x 0 with h | h
  · simp [h]
  · rw [div_self h, lg_one, mul_zero]

/-- The point mass on the input `true`. -/
lemma isProb_point : IsProb (fun a : Bool => if a then (1 : ℝ) else 0) :=
  ⟨fun a => by cases a <;> norm_num, by simp⟩

lemma binfo_point (G : Bool → Bool → ℝ) : binfo (fun a : Bool => if a then (1 : ℝ) else 0) G = 0 := by
  unfold binfo
  simp only [Fintype.sum_bool, ite_true, Bool.false_eq_true, ite_false, one_mul, zero_mul,
    add_zero]
  rw [mul_lg_self_div, mul_lg_self_div, add_zero]

lemma cap_nonneg (hG : IsVerifier G) : 0 ≤ cap G := by
  have := le_cap hG isProb_point
  rwa [binfo_point] at this

lemma cap_le_one (hG : IsVerifier G) : cap G ≤ 1 :=
  csSup_le ⟨_, _, isProb_point, rfl⟩ (by rintro x ⟨p, hp, rfl⟩; exact binfo_le_one hG hp)

/-- Sanity check: the exact verifier has capacity one bit. -/
theorem cap_exact : cap exactG = 1 := by
  apply le_antisymm (cap_le_one exactG_isVerifier)
  have hu : IsProb (fun _ : Bool => (1 / 2 : ℝ)) :=
    ⟨fun _ => by norm_num, by rw [Fintype.sum_bool]; norm_num⟩
  have h := le_cap exactG_isVerifier hu
  have e : binfo (fun _ : Bool => (1 / 2 : ℝ)) exactG = 1 := by
    unfold binfo exactG
    simp only [Fintype.sum_bool]
    norm_num
    rw [lg_two]
    norm_num
  rwa [e] at h

end capacity

/-! ## Second form: the transcript information and data processing to the output -/

section second

variable (f : Θ → Y → Bool) (G : Bool → Bool → ℝ)

/-- Expected number of verifications `E[N | θ]`. -/
noncomputable def everif : Proto Θ Y Z → Θ → ℝ
  | .stop _, _ => 0
  | .verify y next, θ => 1 + ∑ b : Bool, G (f θ y) b * everif (next b) θ
  | .call K next, θ => ∑ z, K θ z * everif (next z) θ
  | .rand μ next, θ => ∑ z, μ z * everif (next z) θ

/-- The total information the transcript carries about the world, `I(Θ; ξ, H_T)` (with joint
weights `w` at the root): at every auxiliary call and at every verification, the expected
divergence between the reply kernel and its posterior predictive. -/
noncomputable def tinfo : Proto Θ Y Z → (Θ → ℝ) → ℝ
  | .stop _, _ => 0
  | .verify y next, w => charge w (fun θ b => G (f θ y) b) +
      ∑ b : Bool, tinfo (next b) (fun θ => w θ * G (f θ y) b)
  | .call K next, w => charge w K + ∑ z, tinfo (next z) (fun θ => w θ * K θ z)
  | .rand μ next, w => ∑ z, tinfo (next z) (fun θ => w θ * μ z)

/-- The part of `tinfo` contributed by verification replies. -/
noncomputable def vinfo : Proto Θ Y Z → (Θ → ℝ) → ℝ
  | .stop _, _ => 0
  | .verify y next, w => charge w (fun θ b => G (f θ y) b) +
      ∑ b : Bool, vinfo (next b) (fun θ => w θ * G (f θ y) b)
  | .call K next, w => ∑ z, vinfo (next z) (fun θ => w θ * K θ z)
  | .rand μ next, w => ∑ z, vinfo (next z) (fun θ => w θ * μ z)

/-- The output law `P(ŷ = y | θ)`. -/
noncomputable def outP : Proto Θ Y Z → Θ → Y → ℝ
  | .stop out, _, y => if out = y then 1 else 0
  | .verify y' next, θ, y => ∑ b : Bool, G (f θ y') b * outP (next b) θ y
  | .call K next, θ, y => ∑ z, K θ z * outP (next z) θ y
  | .rand μ next, θ, y => ∑ z, μ z * outP (next z) θ y

/-- The output as a single-response list channel: `Wout θ L = P(ŷ = y | θ)` if `L = {y}` and `0`
if `L` is not a singleton. -/
noncomputable def Wout (t : Proto Θ Y Z) (θ : Θ) (L : Finset Y) : ℝ :=
  ∑ y, if L = {y} then outP f G t θ y else 0

/-- `D(P ‖ P̃)` over complete histories, where under `P̃` *every* reply kernel (auxiliary calls and
verifications) is replaced by its posterior predictive; `w`, `v` are the joint weights of the two
laws at the current node. -/
noncomputable def klFull : Proto Θ Y Z → (Θ → ℝ) → (Θ → ℝ) → ℝ
  | .stop _, w, v => ∑ θ, w θ * lg (w θ / v θ)
  | .verify y next, w, v => ∑ b : Bool, klFull (next b) (fun θ => w θ * G (f θ y) b)
      (fun θ => v θ * pred w (fun θ b => G (f θ y) b) b)
  | .call K next, w, v => ∑ z, klFull (next z) (fun θ => w θ * K θ z)
      (fun θ => v θ * pred w K z)
  | .rand μ next, w, v => ∑ z, klFull (next z) (fun θ => w θ * μ z) (fun θ => v θ * μ z)

/-- `P̃`-mass of the cell `{Θ = θ, ŷ = y}` below a node. -/
noncomputable def oRef : Proto Θ Y Z → (Θ → ℝ) → (Θ → ℝ) → Θ → Y → ℝ
  | .stop out, _, v, θ, y => v θ * (if out = y then 1 else 0)
  | .verify y' next, w, v, θ, y => ∑ b : Bool, oRef (next b) (fun θ => w θ * G (f θ y') b)
      (fun θ => v θ * pred w (fun θ b => G (f θ y') b) b) θ y
  | .call K next, w, v, θ, y => ∑ z, oRef (next z) (fun θ => w θ * K θ z)
      (fun θ => v θ * pred w K z) θ y
  | .rand μ next, w, v, θ, y => ∑ z, oRef (next z) (fun θ => w θ * μ z) (fun θ => v θ * μ z) θ y

variable {f G}

/-! ### Posterior-predictive kernels (without a `Nonempty` reply alphabet) -/

lemma pred_nonneg' {β : Type*} [Fintype β] {w : Θ → ℝ} {K : Θ → β → ℝ} (hw : ∀ θ, 0 ≤ w θ)
    (hK : IsKernel K) (z : β) : 0 ≤ pred w K z := by
  unfold pred
  split_ifs
  · positivity
  · apply div_nonneg
    · exact Finset.sum_nonneg (fun θ _ => mul_nonneg (hw θ) ((hK θ).1 z))
    · exact Finset.sum_nonneg (fun θ _ => hw θ)

lemma pred_pos' {β : Type*} [Fintype β] {w : Θ → ℝ} {K : Θ → β → ℝ} (hw : ∀ θ, 0 ≤ w θ)
    (hK : IsKernel K) {θ : Θ} {z : β} (h : 0 < w θ * K θ z) : 0 < pred w K z := by
  have hwθ : 0 < w θ := (pos_parts (hw θ) ((hK θ).1 z) h).1
  have hS : 0 < ∑ θ, w θ :=
    lt_of_lt_of_le hwθ (Finset.single_le_sum (fun θ _ => hw θ) (Finset.mem_univ θ))
  unfold pred
  rw [ite_eq_right hS.ne']
  apply div_pos _ hS
  exact lt_of_lt_of_le h (Finset.single_le_sum (fun θ _ => mul_nonneg (hw θ) ((hK θ).1 z))
    (Finset.mem_univ θ))

lemma sum_mul_eq_pred {β : Type*} [Fintype β] {w : Θ → ℝ} (hw : ∀ θ, 0 ≤ w θ)
    (K : Θ → β → ℝ) (z : β) : ∑ θ, w θ * K θ z = (∑ θ, w θ) * pred w K z := by
  unfold pred
  by_cases h : ∑ θ, w θ = 0
  · have hw0 : ∀ θ, w θ = 0 := fun θ =>
      (Finset.sum_eq_zero_iff_of_nonneg (fun θ _ => hw θ)).1 h θ (Finset.mem_univ θ)
    simp [hw0]
  · rw [ite_eq_right h]
    field_simp

lemma isKernel_vk (hG : IsVerifier G) (y : Y) : IsKernel (fun θ b => G (f θ y) b) :=
  fun θ => ⟨(hG _).1, by rw [Fintype.sum_bool]; exact (hG _).2⟩

lemma dom_child {β : Type*} [Fintype β] {w v : Θ → ℝ} (hd : Dominated w v) {K : Θ → β → ℝ}
    (hK : IsKernel K) (z : β) :
    Dominated (fun θ => w θ * K θ z) (fun θ => v θ * pred w K z) :=
  hd.mul _ _ (fun θ => (hK θ).1 z) (fun _ => pred_nonneg' hd.1 hK z)
    (fun _ hθ => pred_pos' hd.1 hK hθ)

lemma dom_child_vk (hG : IsVerifier G) {w v : Θ → ℝ} (hd : Dominated w v) (y : Y) (b : Bool) :
    Dominated (fun θ => w θ * G (f θ y) b)
      (fun θ => v θ * pred w (fun θ b => G (f θ y) b) b) :=
  dom_child hd (isKernel_vk hG y) b

/-- The charge identity behind the chain rule: the kernel factor splits off as the charge. -/
lemma split_charge {β : Type*} [Fintype β] {w v : Θ → ℝ} (hd : Dominated w v) {K : Θ → β → ℝ}
    (hK : IsKernel K) :
    ∑ z, ∑ θ, w θ * K θ z * lg (w θ * K θ z / (v θ * pred w K z)) =
      ∑ θ, w θ * lg (w θ / v θ) + charge w K := by
  obtain ⟨hw, hv, hwv⟩ := hd
  have hsplit : ∀ θ z, w θ * K θ z * lg (w θ * K θ z / (v θ * pred w K z)) =
      w θ * K θ z * lg (w θ / v θ) + w θ * K θ z * lg (K θ z / pred w K z) := fun θ z =>
    term_split (hw θ) ((hK θ).1 z) (hwv θ) (fun hp => pred_pos' hw hK hp)
  simp_rw [hsplit]
  rw [Finset.sum_comm]
  unfold charge
  rw [← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl; intro θ _
  rw [Finset.sum_add_distrib]
  congr 1
  rw [show ∑ z, w θ * K θ z * lg (w θ / v θ) = w θ * lg (w θ / v θ) * ∑ z, K θ z by
    rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro z _; ring]
  rw [(hK θ).2, mul_one]

lemma split_charge_vk (hG : IsVerifier G) {w v : Θ → ℝ} (hd : Dominated w v) (y : Y) :
    ∑ b : Bool, ∑ θ, w θ * G (f θ y) b *
        lg (w θ * G (f θ y) b / (v θ * pred w (fun θ b => G (f θ y) b) b)) =
      ∑ θ, w θ * lg (w θ / v θ) + charge w (fun θ b => G (f θ y) b) :=
  split_charge hd (isKernel_vk hG y)

/-! ### The chain rule: `D(P ‖ P̃) = D(q ‖ r) + I(Θ; transcript)` -/

/-- **Chain rule.** With every reply kernel replaced by its posterior predictive in the reference
law, the path divergence is the prior divergence plus the transcript information `tinfo`. -/
theorem klFull_eq (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (w v : Θ → ℝ),
    Dominated w v → klFull f G t w v = ∑ θ, w θ * lg (w θ / v θ) + tinfo f G t w := by
  intro t
  induction t with
  | stop out => intro _ w v _; simp [klFull, tinfo]
  | verify y next ih =>
    intro hwf w v hd
    simp only [klFull, tinfo]
    have hc : ∀ b, klFull f G (next b) (fun θ => w θ * G (f θ y) b)
        (fun θ => v θ * pred w (fun θ b => G (f θ y) b) b) =
        (∑ θ, w θ * G (f θ y) b *
          lg (w θ * G (f θ y) b / (v θ * pred w (fun θ b => G (f θ y) b) b))) +
        tinfo f G (next b) (fun θ => w θ * G (f θ y) b) := fun b =>
      ih b (by cases b; exacts [hwf.2, hwf.1]) _ _ (dom_child_vk hG hd y b)
    rw [Finset.sum_congr rfl (fun b _ => hc b), Finset.sum_add_distrib, split_charge_vk hG hd y]
    ring
  | call K next ih =>
    intro hwf w v hd
    obtain ⟨hK, hnext⟩ := hwf
    simp only [klFull, tinfo]
    have hc : ∀ z, klFull f G (next z) (fun θ => w θ * K θ z) (fun θ => v θ * pred w K z) =
        (∑ θ, w θ * K θ z * lg (w θ * K θ z / (v θ * pred w K z))) +
        tinfo f G (next z) (fun θ => w θ * K θ z) := fun z =>
      ih z (hnext z) _ _ (dom_child hd hK z)
    rw [Finset.sum_congr rfl (fun z _ => hc z), Finset.sum_add_distrib, split_charge hd hK]
    ring
  | rand μ next ih =>
    intro hwf w v hd
    obtain ⟨hμ, hnext⟩ := hwf
    simp only [klFull, tinfo]
    have hc : ∀ z, klFull f G (next z) (fun θ => w θ * μ z) (fun θ => v θ * μ z) =
        (∑ θ, w θ * μ z * lg (w θ * μ z / (v θ * μ z))) +
        tinfo f G (next z) (fun θ => w θ * μ z) := fun z =>
      ih z (hnext z) _ _ (dom_child_rand hd hμ z)
    rw [Finset.sum_congr rfl (fun z _ => hc z), Finset.sum_add_distrib]
    congr 1
    exact sum_factor_cancel w v (fun _ z => μ z) (fun _ z => hμ.1 z) (fun _ => hμ.2) hd

/-- `tinfo = B_aux + (verification charges)`. -/
lemma tinfo_eq : ∀ (t : Proto Θ Y Z) (w : Θ → ℝ),
    tinfo f G t w = t.baux f G w + vinfo f G t w := by
  intro t
  induction t with
  | stop out => intro w; simp [tinfo, vinfo, Proto.baux]
  | verify y next ih =>
    intro w; simp only [tinfo, vinfo, Proto.baux]; simp_rw [ih]; rw [Finset.sum_add_distrib]; ring
  | call K next ih =>
    intro w; simp only [tinfo, vinfo, Proto.baux]; simp_rw [ih]; rw [Finset.sum_add_distrib]; ring
  | rand μ next ih =>
    intro w; simp only [tinfo, vinfo, Proto.baux]; simp_rw [ih]; rw [Finset.sum_add_distrib]

/-! ### Each verification reply carries at most `cap(G)` bits -/

omit [DecidableEq Θ] in
/-- Regrouping the worlds by the input bit `a θ` of the verification channel. -/
lemma sum_regroup (w : Θ → ℝ) (a : Θ → Bool) (h : Bool → ℝ) :
    ∑ θ, w θ * h (a θ) = ∑ c, (∑ θ, if a θ = c then w θ else 0) * h c := by
  simp only [Finset.sum_mul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl; intro θ _
  rw [Fintype.sum_bool]
  cases a θ <;> simp

/-- **One verification reveals at most `cap(G)` bits.** At a verification node with joint weights
`w`, the charge `∑_θ w_θ D(G(·|f_θ(y)) ‖ Ḡ)` equals `(∑ w) · I(A; B)` for the posterior law of the
input bit `A = f_Θ(y)`, hence is at most `(∑ w) · cap(G)`. -/
theorem charge_verify_le (hG : IsVerifier G) (w : Θ → ℝ) (hw : ∀ θ, 0 ≤ w θ) (y : Y) :
    charge w (fun θ b => G (f θ y) b) ≤ (∑ θ, w θ) * cap G := by
  rcases (Finset.sum_nonneg (fun θ _ => hw θ) : 0 ≤ ∑ θ, w θ).eq_or_lt with h0 | hW
  · have hw0 : ∀ θ, w θ = 0 := fun θ =>
      (Finset.sum_eq_zero_iff_of_nonneg (fun θ _ => hw θ)).1 h0.symm θ (Finset.mem_univ θ)
    rw [← h0]; simp [charge, hw0]
  · have hW0 := hW.ne'
    obtain ⟨m, hm⟩ : ∃ m : Bool → ℝ, m = fun c => ∑ θ, if f θ y = c then w θ else 0 := ⟨_, rfl⟩
    have hreg : ∀ h : Bool → ℝ, ∑ θ, w θ * h (f θ y) = ∑ c, m c * h c := by
      intro h; rw [hm]; exact sum_regroup w (fun θ => f θ y) h
    have hm0 : ∀ c, 0 ≤ m c := by
      intro c; rw [hm]
      exact Finset.sum_nonneg (fun θ _ => by split_ifs; exacts [hw θ, le_refl 0])
    have hmW : ∑ c, m c = ∑ θ, w θ := by
      have := hreg (fun _ => 1); simp only [mul_one] at this; exact this.symm
    obtain ⟨p, hp⟩ : ∃ p : Bool → ℝ, ∀ c, p c = m c / ∑ θ, w θ := ⟨_, fun c => rfl⟩
    have hpP : IsProb p := by
      refine ⟨fun c => by rw [hp]; exact div_nonneg (hm0 c) hW.le, ?_⟩
      simp_rw [hp]
      rw [← Finset.sum_div, hmW, div_self hW0]
    have hpred : ∀ b, pred w (fun θ b => G (f θ y) b) b = ∑ a, p a * G a b := by
      intro b
      unfold pred
      rw [ite_eq_right hW0, hreg (fun c => G c b), Finset.sum_div]
      apply Finset.sum_congr rfl; intro a _
      rw [hp]; ring
    obtain ⟨H, hH⟩ : ∃ H : Bool → ℝ,
        ∀ c, H c = ∑ b, G c b * lg (G c b / ∑ a, p a * G a b) := ⟨_, fun c => rfl⟩
    have hcharge : charge w (fun θ b => G (f θ y) b) = (∑ θ, w θ) * binfo p G := by
      unfold charge
      simp_rw [hpred]
      have e1 : ∀ θ, ∑ b, w θ * G (f θ y) b * lg (G (f θ y) b / ∑ a, p a * G a b) =
          w θ * H (f θ y) := by
        intro θ; rw [hH, Finset.mul_sum]; apply Finset.sum_congr rfl; intro b _; ring
      rw [Finset.sum_congr rfl (fun θ _ => e1 θ), hreg H]
      unfold binfo
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl; intro c _
      rw [hH, hp c, Finset.mul_sum, Finset.mul_sum]
      apply Finset.sum_congr rfl; intro b _
      field_simp
    rw [hcharge]
    exact mul_le_mul_of_nonneg_left (le_cap hG hpP) hW.le

/-- `0 ≤ E[N | θ] ≤ vdepth`. -/
lemma everif_bounds (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ θ,
    0 ≤ everif f G t θ ∧ everif f G t θ ≤ t.vdepth := by
  intro t
  induction t with
  | stop out => intro _ θ; simp [everif, Proto.vdepth]
  | verify y next ih =>
    intro hwf θ
    have hwf' : ∀ b, (next b).WF := fun b => by cases b; exacts [hwf.2, hwf.1]
    have hM : ∀ b, everif f G (next b) θ ≤
        ((max (next true).vdepth (next false).vdepth : ℕ) : ℝ) := by
      intro b
      refine le_trans (ih b (hwf' b) θ).2 ?_
      exact_mod_cast (by cases b; exacts [le_max_right _ _, le_max_left _ _])
    simp only [everif, Proto.vdepth]
    refine ⟨add_nonneg zero_le_one (Finset.sum_nonneg (fun b _ =>
      mul_nonneg ((hG _).1 b) (ih b (hwf' b) θ).1)), ?_⟩
    have hsum : ∑ b : Bool, G (f θ y) b * everif f G (next b) θ ≤
        ((max (next true).vdepth (next false).vdepth : ℕ) : ℝ) := by
      calc ∑ b : Bool, G (f θ y) b * everif f G (next b) θ
          ≤ ∑ b : Bool, G (f θ y) b * ((max (next true).vdepth (next false).vdepth : ℕ) : ℝ) :=
            Finset.sum_le_sum (fun b _ => mul_le_mul_of_nonneg_left (hM b) ((hG _).1 b))
        _ = _ := by rw [← Finset.sum_mul, Fintype.sum_bool, (hG _).2, one_mul]
    push_cast
    push_cast at hsum
    linarith
  | call K next ih =>
    intro hwf θ
    obtain ⟨hK, hnext⟩ := hwf
    simp only [everif, Proto.vdepth]
    refine ⟨Finset.sum_nonneg (fun z _ => mul_nonneg ((hK θ).1 z) (ih z (hnext z) θ).1), ?_⟩
    calc ∑ z, K θ z * everif f G (next z) θ
        ≤ ∑ z, K θ z * ((Finset.univ.sup (fun z => (next z).vdepth) : ℕ) : ℝ) := by
          apply Finset.sum_le_sum; intro z _
          apply mul_le_mul_of_nonneg_left _ ((hK θ).1 z)
          refine le_trans (ih z (hnext z) θ).2 ?_
          exact_mod_cast Finset.le_sup (f := fun z => (next z).vdepth) (Finset.mem_univ z)
      _ = _ := by rw [← Finset.sum_mul, (hK θ).2, one_mul]
  | rand μ next ih =>
    intro hwf θ
    obtain ⟨hμ, hnext⟩ := hwf
    simp only [everif, Proto.vdepth]
    refine ⟨Finset.sum_nonneg (fun z _ => mul_nonneg (hμ.1 z) (ih z (hnext z) θ).1), ?_⟩
    calc ∑ z, μ z * everif f G (next z) θ
        ≤ ∑ z, μ z * ((Finset.univ.sup (fun z => (next z).vdepth) : ℕ) : ℝ) := by
          apply Finset.sum_le_sum; intro z _
          apply mul_le_mul_of_nonneg_left _ (hμ.1 z)
          refine le_trans (ih z (hnext z) θ).2 ?_
          exact_mod_cast Finset.le_sup (f := fun z => (next z).vdepth) (Finset.mem_univ z)
      _ = _ := by rw [← Finset.sum_mul, hμ.2, one_mul]

/-- The verification replies carry at most `cap(G) · E[N]` bits. -/
lemma vinfo_le (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (w : Θ → ℝ),
    (∀ θ, 0 ≤ w θ) → vinfo f G t w ≤ cap G * ∑ θ, w θ * everif f G t θ := by
  intro t
  induction t with
  | stop out => intro _ w _; simp [vinfo, everif]
  | verify y next ih =>
    intro hwf w hw
    simp only [vinfo, everif]
    have hc := charge_verify_le (f := f) hG w hw y
    have hs : ∑ b : Bool, vinfo f G (next b) (fun θ => w θ * G (f θ y) b) ≤
        ∑ b : Bool, cap G * ∑ θ, w θ * G (f θ y) b * everif f G (next b) θ :=
      Finset.sum_le_sum (fun b _ => ih b (by cases b; exacts [hwf.2, hwf.1]) _
        (fun θ => mul_nonneg (hw θ) ((hG _).1 b)))
    have e : cap G * ∑ θ, w θ * (1 + ∑ b : Bool, G (f θ y) b * everif f G (next b) θ) =
        (∑ θ, w θ) * cap G + ∑ b : Bool, cap G * ∑ θ, w θ * G (f θ y) b * everif f G (next b) θ := by
      simp only [mul_add, mul_one, Finset.sum_add_distrib, Finset.mul_sum, Finset.sum_mul]
      conv_rhs => rw [Finset.sum_comm (s := Finset.univ) (t := Finset.univ)]
      congr 1
      · apply Finset.sum_congr rfl; intro θ _; ring
      · apply Finset.sum_congr rfl; intro θ _
        apply Finset.sum_congr rfl; intro b _
        ring
    rw [e]
    linarith
  | call K next ih =>
    intro hwf w hw
    obtain ⟨hK, hnext⟩ := hwf
    simp only [vinfo, everif]
    calc ∑ z, vinfo f G (next z) (fun θ => w θ * K θ z)
        ≤ ∑ z, cap G * ∑ θ, w θ * K θ z * everif f G (next z) θ :=
          Finset.sum_le_sum (fun z _ => ih z (hnext z) _ (fun θ => mul_nonneg (hw θ) ((hK θ).1 z)))
      _ = cap G * ∑ θ, w θ * ∑ z, K θ z * everif f G (next z) θ := by
          rw [← Finset.mul_sum, Finset.sum_comm]
          congr 1
          apply Finset.sum_congr rfl; intro θ _
          rw [Finset.mul_sum]
          apply Finset.sum_congr rfl; intro z _
          ring
  | rand μ next ih =>
    intro hwf w hw
    obtain ⟨hμ, hnext⟩ := hwf
    simp only [vinfo, everif]
    calc ∑ z, vinfo f G (next z) (fun θ => w θ * μ z)
        ≤ ∑ z, cap G * ∑ θ, w θ * μ z * everif f G (next z) θ :=
          Finset.sum_le_sum (fun z _ => ih z (hnext z) _ (fun θ => mul_nonneg (hw θ) (hμ.1 z)))
      _ = cap G * ∑ θ, w θ * ∑ z, μ z * everif f G (next z) θ := by
          rw [← Finset.mul_sum, Finset.sum_comm]
          congr 1
          apply Finset.sum_congr rfl; intro θ _
          rw [Finset.mul_sum]
          apply Finset.sum_congr rfl; intro z _
          ring

/-- **Transcript information, part (a).** `I(Θ; ξ, H_T) ≤ B_aux + cap(G) · E[N]` (with joint
weights `w` at the root). -/
theorem tinfo_le (hG : IsVerifier G) (t : Proto Θ Y Z) (hwf : t.WF) (w : Θ → ℝ)
    (hw : ∀ θ, 0 ≤ w θ) :
    tinfo f G t w ≤ t.baux f G w + cap G * ∑ θ, w θ * everif f G t θ := by
  rw [tinfo_eq]
  exact add_le_add (le_refl _) (vinfo_le hG t hwf w hw)

/-- **Transcript information, part (a), hard cap.** If at most `n` verifications are made on every
path, `I(Θ; ξ, H_T) ≤ B_aux + n · cap(G) · ∑ w`. -/
theorem tinfo_le_vdepth (hG : IsVerifier G) (t : Proto Θ Y Z) (hwf : t.WF) (w : Θ → ℝ)
    (hw : ∀ θ, 0 ≤ w θ) {n : ℕ} (hN : t.vdepth ≤ n) :
    tinfo f G t w ≤ t.baux f G w + n * cap G * ∑ θ, w θ := by
  refine le_trans (tinfo_le hG t hwf w hw) (add_le_add (le_refl _) ?_)
  have hE : ∑ θ, w θ * everif f G t θ ≤ n * ∑ θ, w θ := by
    rw [Finset.mul_sum]
    apply Finset.sum_le_sum; intro θ _
    rw [mul_comm (n : ℝ)]
    apply mul_le_mul_of_nonneg_left _ (hw θ)
    exact le_trans (everif_bounds hG t hwf θ).2 (by exact_mod_cast hN)
  calc cap G * ∑ θ, w θ * everif f G t θ ≤ cap G * (n * ∑ θ, w θ) :=
        mul_le_mul_of_nonneg_left hE (cap_nonneg hG)
    _ = n * cap G * ∑ θ, w θ := by ring

/-! ### The output law -/

lemma outP_nonneg (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ θ y,
    0 ≤ outP f G t θ y := by
  intro t
  induction t with
  | stop out => intro _ θ y; simp only [outP]; split_ifs <;> norm_num
  | verify y' next ih =>
    intro hwf θ y
    exact Finset.sum_nonneg (fun b _ => mul_nonneg ((hG _).1 b)
      (ih b (by cases b; exacts [hwf.2, hwf.1]) θ y))
  | call K next ih =>
    intro hwf θ y
    exact Finset.sum_nonneg (fun z _ => mul_nonneg ((hwf.1 θ).1 z) (ih z (hwf.2 z) θ y))
  | rand μ next ih =>
    intro hwf θ y
    exact Finset.sum_nonneg (fun z _ => mul_nonneg (hwf.1.1 z) (ih z (hwf.2 z) θ y))

lemma outP_sum (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ θ,
    ∑ y, outP f G t θ y = 1 := by
  intro t
  induction t with
  | stop out => intro _ θ; simp [outP]
  | verify y' next ih =>
    intro hwf θ
    simp only [outP]
    rw [Finset.sum_comm]
    simp_rw [← Finset.mul_sum]
    rw [Fintype.sum_bool, ih true hwf.1, ih false hwf.2, mul_one, mul_one, (hG _).2]
  | call K next ih =>
    intro hwf θ
    simp only [outP]
    rw [Finset.sum_comm]
    simp_rw [← Finset.mul_sum]
    simp_rw [ih _ (hwf.2 _), mul_one]
    exact (hwf.1 θ).2
  | rand μ next ih =>
    intro hwf θ
    simp only [outP]
    rw [Finset.sum_comm]
    simp_rw [← Finset.mul_sum]
    simp_rw [ih _ (hwf.2 _), mul_one]
    exact hwf.1.2

/-- `P(acc = 1 | θ) = ∑_y P(ŷ = y | θ) 1{f θ y}`. -/
lemma acc_eq_outP : ∀ (t : Proto Θ Y Z) (θ : Θ),
    t.acc f G θ = ∑ y, outP f G t θ y * (if f θ y then 1 else 0) := by
  intro t
  induction t with
  | stop out =>
    intro θ
    simp only [outP, Proto.acc]
    rw [Finset.sum_eq_single out]
    · simp
    · intro y _ hy; rw [ite_eq_right (Ne.symm hy), zero_mul]
    · intro h; exact absurd (Finset.mem_univ out) h
  | verify y' next ih =>
    intro θ
    simp only [outP, Proto.acc]
    simp_rw [ih, Finset.mul_sum, Finset.sum_mul]
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl; intro y _; apply Finset.sum_congr rfl; intro b _; ring
  | call K next ih =>
    intro θ
    simp only [outP, Proto.acc]
    simp_rw [ih, Finset.mul_sum, Finset.sum_mul]
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl; intro y _; apply Finset.sum_congr rfl; intro z _; ring
  | rand μ next ih =>
    intro θ
    simp only [outP, Proto.acc]
    simp_rw [ih, Finset.mul_sum, Finset.sum_mul]
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl; intro y _; apply Finset.sum_congr rfl; intro z _; ring

/-! ### The output as a single-response list channel -/

omit [DecidableEq Θ] [Fintype Θ] in
/-- A sum over `Finset Y` of a function vanishing off singletons is a sum over `Y`. -/
lemma sum_finset_eq_sum_singleton (φ : Finset Y → ℝ) (h : ∀ L, (∀ y, L ≠ {y}) → φ L = 0) :
    ∑ L, φ L = ∑ y, φ {y} := by
  have hinj : Set.InjOn (fun y : Y => ({y} : Finset Y)) ↑(Finset.univ : Finset Y) :=
    fun a _ b _ hab => Finset.singleton_inj.mp hab
  have himg := Finset.sum_image (f := φ) hinj
  rw [← himg]
  symm
  apply Finset.sum_subset (Finset.subset_univ _)
  intro L _ hL
  apply h
  intro y hy
  exact hL (Finset.mem_image.mpr ⟨y, Finset.mem_univ y, hy.symm⟩)

lemma Wout_singleton (t : Proto Θ Y Z) (θ : Θ) (y : Y) : Wout f G t θ {y} = outP f G t θ y := by
  unfold Wout
  rw [Finset.sum_eq_single y]
  · simp
  · intro y' _ hy'
    exact ite_eq_right (fun h => hy' (Finset.singleton_inj.mp h).symm)
  · intro h; exact absurd (Finset.mem_univ y) h

lemma Wout_of_ne (t : Proto Θ Y Z) (θ : Θ) {L : Finset Y} (hL : ∀ y, L ≠ {y}) :
    Wout f G t θ L = 0 := by
  unfold Wout
  exact Finset.sum_eq_zero (fun y _ => ite_eq_right (hL y))

/-- The output of a well-formed protocol is a list channel for `𝓛_0` (single responses). -/
lemma Wout_listChannel (hG : IsVerifier G) (t : Proto Θ Y Z) (hwf : t.WF) :
    IsListChannel 0 (Wout f G t) := by
  refine ⟨fun θ => ⟨fun L => ?_, ?_⟩, fun θ L hL => ?_⟩
  · unfold Wout
    exact Finset.sum_nonneg (fun y _ => by
      split_ifs
      · exact outP_nonneg hG t hwf θ y
      · exact le_refl 0)
  · rw [sum_finset_eq_sum_singleton _ (fun L hL => Wout_of_ne t θ hL)]
    simp_rw [Wout_singleton]
    exact outP_sum hG t hwf θ
  · by_cases h : ∀ y, L ≠ {y}
    · exact absurd (Wout_of_ne t θ h) hL
    · push Not at h
      obtain ⟨y, rfl⟩ := h
      simp

/-- The expected coverage of the output channel is `P(acc = 1)`. -/
lemma coverage_Wout (t : Proto Θ Y Z) (q : Θ → ℝ) :
    coverage f q (Wout f G t) = ∑ θ, q θ * t.acc f G θ := by
  unfold coverage
  apply Finset.sum_congr rfl; intro θ _
  rw [sum_finset_eq_sum_singleton _ (fun L hL => by rw [Wout_of_ne t θ hL]; ring)]
  rw [acc_eq_outP, Finset.mul_sum]
  apply Finset.sum_congr rfl; intro y _
  rw [Wout_singleton, cov_singleton]
  ring

/-- `I(Θ; ŷ)` in terms of the output law. -/
lemma mutInf_Wout (t : Proto Θ Y Z) (q : Θ → ℝ) :
    mutInf q (Wout f G t) = ∑ θ, ∑ y, q θ * outP f G t θ y *
      lg (outP f G t θ y / ∑ θ', q θ' * outP f G t θ' y) := by
  unfold mutInf
  apply Finset.sum_congr rfl; intro θ _
  rw [sum_finset_eq_sum_singleton _ (fun L hL => by rw [Wout_of_ne t θ hL]; ring)]
  simp_rw [Wout_singleton]

/-! ### The reference law makes the output independent of the world -/

/-- Under `P̃` the cell masses factor: if the reference weights are `v = λ u` and the true mass at the
node is `λ ∑ u`, then `(∑ u) P̃(θ, ŷ = y) = u_θ ∑_θ' w_θ' P(ŷ = y | θ')`. -/
lemma oRef_eq (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (w v u : Θ → ℝ) (lam : ℝ),
    (∀ θ, 0 ≤ w θ) → (∀ θ, v θ = u θ * lam) → ∑ θ, w θ = lam * ∑ θ, u θ → ∀ θ y,
      (∑ θ', u θ') * oRef f G t w v θ y = u θ * ∑ θ', w θ' * outP f G t θ' y := by
  intro t
  induction t with
  | stop out =>
    intro _ w v u lam _ hv hsum θ y
    simp only [oRef, outP]
    rw [← Finset.sum_mul, hsum, hv θ]; ring
  | verify y' next ih =>
    intro hwf w v u lam hw hv hsum θ y
    simp only [oRef, outP]
    rw [Finset.mul_sum]
    have hc : ∀ b, (∑ θ', u θ') * oRef f G (next b) (fun θ => w θ * G (f θ y') b)
        (fun θ => v θ * pred w (fun θ b => G (f θ y') b) b) θ y =
        u θ * ∑ θ', w θ' * G (f θ' y') b * outP f G (next b) θ' y := by
      intro b
      have e : ∑ θ, w θ * G (f θ y') b = (∑ θ, w θ) * pred w (fun θ b => G (f θ y') b) b :=
        sum_mul_eq_pred hw _ b
      exact ih b (by cases b; exacts [hwf.2, hwf.1]) _ _ u
        (lam * pred w (fun θ b => G (f θ y') b) b) (fun θ => mul_nonneg (hw θ) ((hG _).1 b))
        (fun θ => by rw [hv θ]; ring) (by rw [e, hsum]; ring) θ y
    rw [Finset.sum_congr rfl (fun b _ => hc b), ← Finset.mul_sum]
    congr 1
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl; intro θ' _
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl; intro b _
    ring
  | call K next ih =>
    intro hwf w v u lam hw hv hsum θ y
    obtain ⟨hK, hnext⟩ := hwf
    simp only [oRef, outP]
    rw [Finset.mul_sum]
    have hc : ∀ z, (∑ θ', u θ') * oRef f G (next z) (fun θ => w θ * K θ z)
        (fun θ => v θ * pred w K z) θ y =
        u θ * ∑ θ', w θ' * K θ' z * outP f G (next z) θ' y := by
      intro z
      exact ih z (hnext z) _ _ u (lam * pred w K z) (fun θ => mul_nonneg (hw θ) ((hK θ).1 z))
        (fun θ => by rw [hv θ]; ring) (by rw [sum_mul_eq_pred hw K z, hsum]; ring) θ y
    rw [Finset.sum_congr rfl (fun z _ => hc z), ← Finset.mul_sum]
    congr 1
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl; intro θ' _
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl; intro z _
    ring
  | rand μ next ih =>
    intro hwf w v u lam hw hv hsum θ y
    obtain ⟨hμ, hnext⟩ := hwf
    simp only [oRef, outP]
    rw [Finset.mul_sum]
    have hc : ∀ z, (∑ θ', u θ') * oRef f G (next z) (fun θ => w θ * μ z)
        (fun θ => v θ * μ z) θ y =
        u θ * ∑ θ', w θ' * μ z * outP f G (next z) θ' y := by
      intro z
      exact ih z (hnext z) _ _ u (lam * μ z) (fun θ => mul_nonneg (hw θ) (hμ.1 z))
        (fun θ => by rw [hv θ]; ring) (by rw [← Finset.sum_mul, hsum]; ring) θ y
    rw [Finset.sum_congr rfl (fun z _ => hc z), ← Finset.mul_sum]
    congr 1
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl; intro θ' _
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl; intro z _
    ring

/-- Support of the cell masses: the reference law charges every cell the true law charges. -/
lemma oRef_pos (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (w v : Θ → ℝ),
    Dominated w v → ∀ θ y,
      0 ≤ oRef f G t w v θ y ∧ (0 < w θ * outP f G t θ y → 0 < oRef f G t w v θ y) := by
  intro t
  induction t with
  | stop out =>
    intro _ w v hd θ y
    simp only [oRef, outP]
    have hi : (0 : ℝ) ≤ (if out = y then 1 else 0) := by split_ifs <;> norm_num
    refine ⟨mul_nonneg (hd.2.1 θ) hi, fun h => ?_⟩
    obtain ⟨h1, h2⟩ := pos_parts (hd.1 θ) hi h
    exact mul_pos (hd.2.2 θ h1) h2
  | verify y' next ih =>
    intro hwf w v hd θ y
    have hwf' : ∀ b, (next b).WF := fun b => by cases b; exacts [hwf.2, hwf.1]
    have hc := fun b => ih b (hwf' b) _ _ (dom_child_vk (f := f) hG hd y' b) θ y
    simp only [oRef, outP]
    refine ⟨Finset.sum_nonneg (fun b _ => (hc b).1), fun h => ?_⟩
    rw [Finset.mul_sum] at h
    obtain ⟨b, _, hb⟩ := exists_pos_of_sum_pos h
    exact sum_pos_of_mem (fun b _ => (hc b).1) (Finset.mem_univ b)
      ((hc b).2 (by rw [mul_assoc]; exact hb))
  | call K next ih =>
    intro hwf w v hd θ y
    obtain ⟨hK, hnext⟩ := hwf
    have hc := fun z => ih z (hnext z) _ _ (dom_child hd hK z) θ y
    simp only [oRef, outP]
    refine ⟨Finset.sum_nonneg (fun z _ => (hc z).1), fun h => ?_⟩
    rw [Finset.mul_sum] at h
    obtain ⟨z, _, hz⟩ := exists_pos_of_sum_pos h
    exact sum_pos_of_mem (fun z _ => (hc z).1) (Finset.mem_univ z)
      ((hc z).2 (by rw [mul_assoc]; exact hz))
  | rand μ next ih =>
    intro hwf w v hd θ y
    obtain ⟨hμ, hnext⟩ := hwf
    have hc := fun z => ih z (hnext z) _ _ (dom_child_rand hd hμ z) θ y
    simp only [oRef, outP]
    refine ⟨Finset.sum_nonneg (fun z _ => (hc z).1), fun h => ?_⟩
    rw [Finset.mul_sum] at h
    obtain ⟨z, _, hz⟩ := exists_pos_of_sum_pos h
    exact sum_pos_of_mem (fun z _ => (hc z).1) (Finset.mem_univ z)
      ((hc z).2 (by rw [mul_assoc]; exact hz))

/-! ### Data processing to the cells `{Θ = θ, ŷ = y}` -/

omit [DecidableEq Θ] in
/-- One step of the log-sum inequality, cell by cell. -/
lemma dp_step {β : Type*} [Fintype β] (a c : β → Θ → Y → ℝ) (ha : ∀ b θ y, 0 ≤ a b θ y)
    (hc : ∀ b θ y, 0 ≤ c b θ y) (hac : ∀ b θ y, 0 < a b θ y → 0 < c b θ y) (K : β → ℝ)
    (hK : ∀ b, ∑ θ, ∑ y, a b θ y * lg (a b θ y / c b θ y) ≤ K b) :
    ∑ θ, ∑ y, (∑ b, a b θ y) * lg ((∑ b, a b θ y) / ∑ b, c b θ y) ≤ ∑ b, K b := by
  calc ∑ θ, ∑ y, (∑ b, a b θ y) * lg ((∑ b, a b θ y) / ∑ b, c b θ y)
      ≤ ∑ θ, ∑ y, ∑ b, a b θ y * lg (a b θ y / c b θ y) := by
        apply Finset.sum_le_sum; intro θ _; apply Finset.sum_le_sum; intro y _
        exact log_sum_le_lg _ (fun b => a b θ y) (fun b => c b θ y) (fun b _ => ha b θ y)
          (fun b _ => hc b θ y) (fun b _ h => hac b θ y h)
    _ = ∑ θ, ∑ b, ∑ y, a b θ y * lg (a b θ y / c b θ y) := by
        apply Finset.sum_congr rfl; intro θ _; exact Finset.sum_comm
    _ = ∑ b, ∑ θ, ∑ y, a b θ y * lg (a b θ y / c b θ y) := Finset.sum_comm
    _ ≤ ∑ b, K b := Finset.sum_le_sum (fun b _ => hK b)

/-- **Data processing to the output.** The path divergence is at least the divergence of the
joint law of `(Θ, ŷ)`. -/
theorem dp_out (hG : IsVerifier G) : ∀ (t : Proto Θ Y Z), t.WF → ∀ (w v : Θ → ℝ),
    Dominated w v →
      ∑ θ, ∑ y, (w θ * outP f G t θ y) * lg ((w θ * outP f G t θ y) / oRef f G t w v θ y) ≤
        klFull f G t w v := by
  intro t
  induction t with
  | stop out =>
    intro _ w v _
    simp only [outP, oRef, klFull]
    apply le_of_eq
    apply Finset.sum_congr rfl; intro θ _
    rw [Finset.sum_eq_single out]
    · simp
    · intro y _ hy
      rw [ite_eq_right (Ne.symm hy)]
      simp
    · intro h; exact absurd (Finset.mem_univ out) h
  | verify y' next ih =>
    intro hwf w v hd
    have hwf' : ∀ b, (next b).WF := fun b => by cases b; exacts [hwf.2, hwf.1]
    have hdc := fun b => dom_child_vk (f := f) hG hd y' b
    simp only [outP, oRef, klFull]
    have e : ∀ θ y, w θ * ∑ b : Bool, G (f θ y') b * outP f G (next b) θ y =
        ∑ b : Bool, w θ * G (f θ y') b * outP f G (next b) θ y := by
      intro θ y; rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro b _; ring
    simp_rw [e]
    exact dp_step (fun b θ y => w θ * G (f θ y') b * outP f G (next b) θ y)
      (fun b θ y => oRef f G (next b) (fun θ => w θ * G (f θ y') b)
        (fun θ => v θ * pred w (fun θ b => G (f θ y') b) b) θ y)
      (fun b θ y => mul_nonneg ((hdc b).1 θ) (outP_nonneg hG _ (hwf' b) θ y))
      (fun b θ y => (oRef_pos hG _ (hwf' b) _ _ (hdc b) θ y).1)
      (fun b θ y h => (oRef_pos hG _ (hwf' b) _ _ (hdc b) θ y).2 h)
      _ (fun b => ih b (hwf' b) _ _ (hdc b))
  | call K next ih =>
    intro hwf w v hd
    obtain ⟨hK, hnext⟩ := hwf
    have hdc := fun z => dom_child hd hK z
    simp only [outP, oRef, klFull]
    have e : ∀ θ y, w θ * ∑ z, K θ z * outP f G (next z) θ y =
        ∑ z, w θ * K θ z * outP f G (next z) θ y := by
      intro θ y; rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro z _; ring
    simp_rw [e]
    exact dp_step (fun z θ y => w θ * K θ z * outP f G (next z) θ y)
      (fun z θ y => oRef f G (next z) (fun θ => w θ * K θ z) (fun θ => v θ * pred w K z) θ y)
      (fun z θ y => mul_nonneg ((hdc z).1 θ) (outP_nonneg hG _ (hnext z) θ y))
      (fun z θ y => (oRef_pos hG _ (hnext z) _ _ (hdc z) θ y).1)
      (fun z θ y h => (oRef_pos hG _ (hnext z) _ _ (hdc z) θ y).2 h)
      _ (fun z => ih z (hnext z) _ _ (hdc z))
  | rand μ next ih =>
    intro hwf w v hd
    obtain ⟨hμ, hnext⟩ := hwf
    have hdc := fun z => dom_child_rand hd hμ z
    simp only [outP, oRef, klFull]
    have e : ∀ θ y, w θ * ∑ z, μ z * outP f G (next z) θ y =
        ∑ z, w θ * μ z * outP f G (next z) θ y := by
      intro θ y; rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro z _; ring
    simp_rw [e]
    exact dp_step (fun z θ y => w θ * μ z * outP f G (next z) θ y)
      (fun z θ y => oRef f G (next z) (fun θ => w θ * μ z) (fun θ => v θ * μ z) θ y)
      (fun z θ y => mul_nonneg ((hdc z).1 θ) (outP_nonneg hG _ (hnext z) θ y))
      (fun z θ y => (oRef_pos hG _ (hnext z) _ _ (hdc z) θ y).1)
      (fun z θ y h => (oRef_pos hG _ (hnext z) _ _ (hdc z) θ y).2 h)
      _ (fun z => ih z (hnext z) _ _ (hdc z))

/-- **Transcript information, part (b).** The output carries no more information about the world
than the whole transcript: `I(Θ; ŷ) ≤ I(Θ; ξ, H_T)`. -/
theorem mutInf_le_tinfo (hG : IsVerifier G) {q : Θ → ℝ} (hq : IsProb q) (t : Proto Θ Y Z)
    (hwf : t.WF) : mutInf q (Wout f G t) ≤ tinfo f G t q := by
  have hd : Dominated q q := ⟨hq.1, hq.1, fun _ h => h⟩
  have href : ∀ θ y, oRef f G t q q θ y = q θ * ∑ θ', q θ' * outP f G t θ' y := by
    intro θ y
    have := oRef_eq (f := f) hG t hwf q q q 1 hq.1 (fun θ => (mul_one _).symm) (by rw [one_mul]) θ y
    rwa [hq.2, one_mul] at this
  have hdp := dp_out (f := f) hG t hwf q q hd
  rw [klFull_eq hG t hwf q q hd] at hdp
  have hself : ∑ θ, q θ * lg (q θ / q θ) = 0 :=
    Finset.sum_eq_zero (fun θ _ => mul_lg_self_div (q θ))
  rw [hself, zero_add] at hdp
  refine le_trans (le_of_eq ?_) hdp
  rw [mutInf_Wout]
  apply Finset.sum_congr rfl; intro θ _
  apply Finset.sum_congr rfl; intro y _
  rw [href]
  rcases (hq.1 θ).eq_or_lt with h0 | h0
  · rw [← h0]; simp
  · rw [mul_div_mul_left _ _ h0.ne']

/-! ### Proposition 8(i), second form -/

/-- **Proposition 8(i), second form, with the expected number of verifications.**
`R_0(q, s) ≤ B_aux + cap(G) · E[N]` whenever `P(acc = 1) ≥ s`. -/
theorem second_form_expected (hG : IsVerifier G) {q : Θ → ℝ} (hq : IsProb q) (t : Proto Θ Y Z)
    (hwf : t.WF) {s : ℝ} (hs : s ≤ ∑ θ, q θ * t.acc f G θ) :
    Rn f 0 q s ≤ t.baux f G q + cap G * ∑ θ, q θ * everif f G t θ := by
  have h1 := Frontier.Rn_le_mutInf (f := f) (s := s) hq (Wout_listChannel hG t hwf)
    (by rw [coverage_Wout]; exact hs)
  exact le_trans h1 (le_trans (mutInf_le_tinfo hG hq t hwf) (tinfo_le hG t hwf q hq.1))

/-- **Proposition 8(i), second form.** With `N ≤ n` surely and `P(acc = 1) ≥ s`,
`B_aux ≥ R_0(q, s) - n · cap(G)`, for every verification kernel `G`. -/
theorem second_form (hG : IsVerifier G) {q : Θ → ℝ} (hq : IsProb q) (t : Proto Θ Y Z)
    (hwf : t.WF) {n : ℕ} (hN : t.vdepth ≤ n) {s : ℝ} (hs : s ≤ ∑ θ, q θ * t.acc f G θ) :
    Rn f 0 q s ≤ t.baux f G q + n * cap G := by
  have h1 := Frontier.Rn_le_mutInf (f := f) (s := s) hq (Wout_listChannel hG t hwf)
    (by rw [coverage_Wout]; exact hs)
  have h2 := mutInf_le_tinfo (f := f) hG hq t hwf
  have h3 := tinfo_le_vdepth (f := f) hG t hwf q hq.1 hN
  rw [hq.2, mul_one] at h3
  linarith

/-- **Proposition 8(i) (what survives a noisy verifier), both forms.** For every verification
kernel `G`, every prior `q` and every well-formed protocol:
* `kl₊(P(acc = 1, N ≤ n) ‖ V^G_n(r)) ≤ D(q‖r) + B_aux` for every `r` with `q ≪ r`, where
  `V^G_n = Vg f G n` is the best value without auxiliary information (`Vg_isGreatest`), and
* if `N ≤ n` surely and `P(acc = 1) ≥ s`, then `B_aux ≥ R_0(q, s) - n · cap(G)`. -/
theorem prop_noisy_i [Nonempty Y] [Nonempty Z] (hG : IsVerifier G) {q : Θ → ℝ} (hq : IsProb q)
    (t : Proto Θ Y Z) (hwf : t.WF) :
    (∀ (r : Θ → ℝ), IsProb r → (∀ θ, 0 < q θ → 0 < r θ) → ∀ n : ℕ,
      klp (∑ θ, q θ * t.succ f G θ n) (Vg f G n r) ≤ kl q r + t.baux f G q) ∧
    (∀ (n : ℕ), t.vdepth ≤ n → ∀ s : ℝ, s ≤ ∑ θ, q θ * t.acc f G θ →
      Rn f 0 q s ≤ t.baux f G q + n * cap G) :=
  ⟨fun _ hr hqr n => first_form f G hG t hwf hq hr hqr n,
    fun _ hN _ hs => second_form hG hq t hwf hN hs⟩

end second

end Noisy

end VT


==> anc/lean/VerificationTransfer/NoisySep.lean <==
import VerificationTransfer.Frontier
import VerificationTransfer.FixedSources
import VerificationTransfer.Calls
import VerificationTransfer.ZeroError
import Mathlib.Analysis.SpecialFunctions.BinaryEntropy

/-!
# Theorem 13 (exact noisy ordering separation) and Proposition 8(ii) (counted calls)

Setting: the answer `A ∈ Bool` is uniform (`q`), a response `y` is accepted iff `y = A` (`fb`), and
at most one equality query is answered through the binary symmetric verifier `bsc ε` (the exact
reply flipped with probability `ε ∈ (0, 1/2)`). The error of a protocol is `perr ε t`.

* **Interleaved achievability** (`inter_achieve`): query first, then a source that sees the query
  history reports `X̂` from the binary rate–distortion test channel for the residual `X = A ⊕ R`;
  error `δ` and `B_aux = h₂(ε) - h₂(δ)`.
* **Ingredients of the interleaved lower bound**: `R0_binary` (`R₀(q, 1-δ) ≥ 1 - h₂(δ)`, by weak
  duality, no axiom) and `bsc_binfo_le` (one noisy reply carries at most `1 - h₂(ε)` bits).
* **Upfront (source-first) optimum** (`upfront_lower`, `upfront_achieve`, `upfront_isLeast`):
  `B_upfront(ε, δ) = 1 - h₂(δ)` for `δ ≤ v_ε` and `(ε - δ) h₂'(v_ε)` for `v_ε ≤ δ ≤ ε`, where `v_ε`
  is the unique root in `(0, ε)` of `Γ(v) = h₂(v) + (ε - v) h₂'(v) = 1` (`Gam_exists`, `vε_unique`).
  The lower bound goes through the chain rule for source-first trees (`baux_sourceFirst`), the
  one-query error `e(w) = min(w₀, w₁, ε(w₀ + w₁))` at the leaves (`succ_add_leafSum_le`), and a
  supporting line of the concave envelope (`baux_ge_line`).
* **In particular**: `Bup_zero`, `inter_zero_error`, `inter_tendsto`, `Bup_tendsto`.
* **Proposition 8(ii)** with two fixed Z-channel sources `zsrc η`: the interleaved protocol
  `interC` has error `ε η` (`inter_counted`), which is optimal among all protocols with one call and
  one query (`inter_counted_lower`); source-first protocols have optimal error
  `min {η/2, ε(1+η)/2}` (`sourceFirst_counted_lower`, `sourceFirst_counted_attain`); at `ε = η` the
  ratio is `1/(2η)` (`counted_ratio`, `counted_ratio_unbounded`); two calls first also reach `ε η`
  (`both_first_counted`).
-/

open Finset Real Filter Topology

set_option linter.unusedSectionVars false

namespace VT.NoisySep

/-! ## The setting -/

/-- Acceptance: the answer `θ` accepts exactly the response `y = θ`. -/
def fb (θ y : Bool) : Bool := decide (θ = y)

/-- The binary symmetric verifier: the exact reply is flipped with probability `ε`. -/
noncomputable def bsc (ε : ℝ) (a b : Bool) : ℝ := if a = b then 1 - ε else ε

/-- The uniform prior on the answer. -/
noncomputable def q : Bool → ℝ := fun _ => 1 / 2

/-- Binary entropy in bits. -/
noncomputable def h2 (x : ℝ) : ℝ := Real.binEntropy x / Real.log 2

/-- Its derivative (in bits), `h₂'(v) = lg ((1 - v) / v)`. -/
noncomputable def h2' (v : ℝ) : ℝ := lg ((1 - v) / v)

/-- The error probability of a protocol. -/
noncomputable def perr {Z : Type*} [Fintype Z] (ε : ℝ) (t : Proto Bool Bool Z) : ℝ :=
  1 - ∑ θ, q θ * t.acc fb (bsc ε) θ

/-- Cross entropy `CE(x, y) = -x lg y - (1 - x) lg (1 - y)`; it is affine in `x`. -/
noncomputable def CE (x y : ℝ) : ℝ := -x * lg y - (1 - x) * lg (1 - y)

/-- Unnormalised entropy `-∑ w lg (w / ∑ w)` of nonnegative weights (in bits). -/
noncomputable def Hunn {Θ : Type*} [Fintype Θ] (w : Θ → ℝ) : ℝ :=
  -∑ θ, w θ * lg (w θ / ∑ θ', w θ')

/-! ## Elementary facts -/

lemma fb_eq (θ y : Bool) : fb θ y = decide (θ = y) := rfl

lemma bsc_isVerifier {ε : ℝ} (h0 : 0 ≤ ε) (h1 : ε ≤ 1) : IsVerifier (bsc ε) := by
  intro a
  refine ⟨fun b => ?_, ?_⟩
  · unfold bsc; split_ifs <;> linarith
  · cases a <;> simp [bsc]

lemma bsc_isKernel {ε : ℝ} (h0 : 0 ≤ ε) (h1 : ε ≤ 1) : IsKernel (bsc ε) := by
  intro a
  refine ⟨fun b => ?_, ?_⟩
  · unfold bsc; split_ifs <;> linarith
  · cases a <;> simp [bsc]

lemma q_isProb : IsProb q := ⟨fun _ => by norm_num [q], by simp [q]⟩

lemma mul_lg_div (x : ℝ) {y : ℝ} (hy : y ≠ 0) : x * lg (x / y) = x * lg x - x * lg y := by
  rcases eq_or_ne x 0 with h | h
  · simp [h]
  · rw [lg_div h hy]; ring

lemma h2_eq (x : ℝ) : h2 x = -x * lg x - (1 - x) * lg (1 - x) := by
  unfold h2 lg Real.binEntropy
  rw [Real.log_inv, Real.log_inv]
  ring

lemma h2_one_sub (x : ℝ) : h2 (1 - x) = h2 x := by
  unfold h2; rw [Real.binEntropy_one_sub]

@[simp] lemma h2_zero : h2 0 = 0 := by simp [h2]

lemma h2_half : h2 (1 / 2) = 1 := by
  unfold h2
  rw [one_div, Real.binEntropy_two_inv, div_self log_two_pos'.ne']

lemma h2_nonneg {x : ℝ} (h0 : 0 ≤ x) (h1 : x ≤ 1) : 0 ≤ h2 x :=
  div_nonneg (Real.binEntropy_nonneg h0 h1) log_two_pos'.le

lemma h2_le_one (x : ℝ) : h2 x ≤ 1 := by
  unfold h2
  rw [div_le_one log_two_pos']
  exact Real.binEntropy_le_log_two

lemma h2_lt_one {x : ℝ} (hx : x ≠ 1 / 2) : h2 x < 1 := by
  unfold h2
  rw [div_lt_one log_two_pos']
  exact Real.binEntropy_lt_log_two.2 (by rw [← one_div]; exact hx)

lemma h2_continuous : Continuous h2 := by
  unfold h2
  exact Real.binEntropy_continuous.div_const _

lemma CE_affine (x y : ℝ) : CE x y = -lg (1 - y) + x * (lg (1 - y) - lg y) := by
  unfold CE; ring

lemma CE_self (x : ℝ) : CE x x = h2 x := by
  rw [h2_eq]; unfold CE; ring

/-- `klb x y = CE(x, y) - h₂(x)`. -/
lemma klb_eq_CE (x : ℝ) {y : ℝ} (hy0 : 0 < y) (hy1 : y < 1) : klb x y = CE x y - h2 x := by
  unfold klb CE
  rw [h2_eq, mul_lg_div x hy0.ne', mul_lg_div (1 - x) (by linarith : (1 - y) ≠ 0)]
  ring

/-- Gibbs: `h₂(x) ≤ CE(x, y)`. -/
lemma h2_le_CE {x y : ℝ} (hx0 : 0 ≤ x) (hx1 : x ≤ 1) (hy0 : 0 < y) (hy1 : y < 1) :
    h2 x ≤ CE x y := by
  have := Frontier.klb_nonneg hx0 hx1 hy0 hy1
  rw [klb_eq_CE x hy0 hy1] at this
  linarith

lemma h2'_eq {v : ℝ} (h0 : 0 < v) (h1 : v < 1) : h2' v = lg (1 - v) - lg v := by
  unfold h2'; rw [lg_div (by linarith) h0.ne']

lemma lg_nonpos {x : ℝ} (h0 : 0 < x) (h1 : x ≤ 1) : lg x ≤ 0 := by
  have := lg_le_lg h0 h1; rwa [lg_one] at this

lemma lg_half : lg (1 / 2) = -1 := by
  rw [one_div, lg_inv, lg_two]


/-! ## Unnormalised entropy and the chain rule -/

section Chain

variable {Θ Y Z : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y] [Fintype Z]

lemma Hunn_smul (w : Θ → ℝ) {c : ℝ} (hc : 0 ≤ c) : Hunn (fun θ => w θ * c) = c * Hunn w := by
  unfold Hunn
  rcases hc.eq_or_lt with h | h
  · subst h; simp
  · rw [show (∑ θ', w θ' * c) = (∑ θ', w θ') * c from (Finset.sum_mul _ _ _).symm]
    simp_rw [mul_div_mul_right _ _ h.ne']
    rw [mul_neg, Finset.mul_sum]
    congr 1
    apply Finset.sum_congr rfl; intro θ _; ring

lemma Hunn_of (w : Bool → ℝ) (c a : ℝ) (hc : 0 ≤ c)
    (h0 : w false = c * (1 - a)) (h1 : w true = c * a) : Hunn w = c * h2 a := by
  unfold Hunn
  rw [Fintype.sum_bool, Fintype.sum_bool, h0, h1]
  have hS : c * a + c * (1 - a) = c := by ring
  rw [hS]
  rcases hc.eq_or_lt with h | h
  · subst h; simp
  · have e1 : c * a / c = a := by field_simp
    have e2 : c * (1 - a) / c = 1 - a := by field_simp
    rw [e1, e2, h2_eq]; ring

lemma Hunn_bool (w : Bool → ℝ) (hw : ∀ θ, 0 ≤ w θ) :
    Hunn w = (w false + w true) * h2 (w true / (w false + w true)) := by
  rcases (add_nonneg (hw false) (hw true)).eq_or_lt with h | h
  · have h0 : w false = 0 := by linarith [hw false, hw true]
    have h1 : w true = 0 := by linarith [hw false, hw true]
    unfold Hunn
    simp [h0, h1]
  · apply Hunn_of w _ _ h.le
    · field_simp; ring
    · field_simp

/-- **Chain rule at one call.** The charge of a call is the drop of unnormalised entropy. -/
lemma charge_eq (w : Θ → ℝ) (K : Θ → Z → ℝ) (hw : ∀ θ, 0 ≤ w θ) (hK : IsKernel K) :
    charge w K = Hunn w - ∑ z, Hunn (fun θ => w θ * K θ z) := by
  set S := ∑ θ, w θ with hSdef
  have hH : Hunn w = -∑ θ, ∑ z, w θ * K θ z * lg (w θ / S) := by
    unfold Hunn; congr 1; apply Finset.sum_congr rfl; intro θ _
    rw [← Finset.sum_mul, ← Finset.mul_sum, (hK θ).2, mul_one]
  have hHz : ∑ z, Hunn (fun θ => w θ * K θ z) =
      -∑ θ, ∑ z, w θ * K θ z * lg (w θ * K θ z / ∑ θ', w θ' * K θ' z) := by
    unfold Hunn; rw [Finset.sum_neg_distrib, Finset.sum_comm]
  rw [hH, hHz, neg_sub_neg, ← Finset.sum_sub_distrib]
  unfold charge
  apply Finset.sum_congr rfl; intro θ _
  rw [← Finset.sum_sub_distrib]
  apply Finset.sum_congr rfl; intro z _
  rcases (mul_nonneg (hw θ) ((hK θ).1 z)).eq_or_lt with h | h
  · rw [← h]; ring
  · obtain ⟨hwθ, hKθ⟩ := pos_parts (hw θ) ((hK θ).1 z) h
    have hS : 0 < S := lt_of_lt_of_le hwθ (Finset.single_le_sum (fun θ _ => hw θ) (Finset.mem_univ θ))
    have hSz : 0 < ∑ θ', w θ' * K θ' z := lt_of_lt_of_le h
      (Finset.single_le_sum (f := fun θ' => w θ' * K θ' z)
        (fun θ' _ => mul_nonneg (hw θ') ((hK θ').1 z)) (Finset.mem_univ θ))
    have hpred : pred w K z = (∑ θ', w θ' * K θ' z) / S := by
      unfold pred; rw [ite_eq_right hS.ne']
    rw [hpred, lg_div hKθ.ne' (div_pos hSz hS).ne', lg_div hSz.ne' hS.ne',
      lg_div h.ne' hSz.ne', lg_div hwθ.ne' hS.ne', lg_mul hwθ.ne' hKθ.ne']
    ring

/-- The sum of `Φ` over the leaves of the source phase: the nodes where the protocol stops or makes
its first verification. -/
noncomputable def leafSum (Φ : (Θ → ℝ) → ℝ) : Proto Θ Y Z → (Θ → ℝ) → ℝ
  | .stop _, w => Φ w
  | .verify _ _, w => Φ w
  | .call K next, w => ∑ z, leafSum Φ (next z) (fun θ => w θ * K θ z)
  | .rand μ next, w => ∑ z, leafSum Φ (next z) (fun θ => w θ * μ z)

lemma mass_kernel {α : Type*} [Fintype α] (w : Θ → ℝ) (K : Θ → α → ℝ) (hK : ∀ θ, ∑ z, K θ z = 1) :
    ∑ z, ∑ θ, w θ * K θ z = ∑ θ, w θ := by
  rw [Finset.sum_comm]; apply Finset.sum_congr rfl; intro θ _
  rw [← Finset.mul_sum, hK θ, mul_one]

/-- **Chain rule for source-first protocols.** `B_aux` is the root entropy minus the (unnormalised)
entropies left at the leaves of the source phase. -/
theorem baux_sourceFirst (f : Θ → Y → Bool) (G : Bool → Bool → ℝ) :
    ∀ (t : Proto Θ Y Z), t.WF → Fixed.SourceFirst t → ∀ w : Θ → ℝ, (∀ θ, 0 ≤ w θ) →
      t.baux f G w = Hunn w - leafSum Hunn t w := by
  intro t
  induction t with
  | stop y => intro _ _ w _; simp [Proto.baux, leafSum]
  | verify y next ih =>
    intro _ hsf w _
    simp only [Proto.baux, leafSum]
    rw [Fintype.sum_bool, Frontier.baux_callFree f G _ hsf.1, Frontier.baux_callFree f G _ hsf.2]
    ring
  | call K next ih =>
    intro hwf hsf w hw
    simp only [Proto.baux, leafSum]
    rw [charge_eq w K hw hwf.1]
    rw [Finset.sum_congr rfl (fun z _ => ih z (hwf.2 z) (hsf z) _
      (fun θ => mul_nonneg (hw θ) ((hwf.1 θ).1 z)))]
    rw [Finset.sum_sub_distrib]; ring
  | rand μ next ih =>
    intro hwf hsf w hw
    simp only [Proto.baux, leafSum]
    rw [Finset.sum_congr rfl (fun z _ => ih z (hwf.2 z) (hsf z) _
      (fun θ => mul_nonneg (hw θ) (hwf.1.1 z)))]
    rw [Finset.sum_sub_distrib]
    rw [Finset.sum_congr rfl (fun z _ => Hunn_smul w (hwf.1.1 z))]
    rw [← Finset.sum_mul, hwf.1.2, one_mul]

/-- Leaf values bounded by an affine function of the leaf mass and of `e` aggregate. -/
theorem leafSum_le_affine (Φ e : (Θ → ℝ) → ℝ) (a b : ℝ)
    (hΦ : ∀ u : Θ → ℝ, (∀ θ, 0 ≤ u θ) → Φ u ≤ a * ∑ θ, u θ + b * e u) :
    ∀ (t : Proto Θ Y Z), t.WF → ∀ w : Θ → ℝ, (∀ θ, 0 ≤ w θ) →
      leafSum Φ t w ≤ a * ∑ θ, w θ + b * leafSum e t w := by
  intro t
  induction t with
  | stop y => intro _ w hw; exact hΦ w hw
  | verify y next ih => intro _ w hw; exact hΦ w hw
  | call K next ih =>
    intro hwf w hw
    simp only [leafSum]
    calc ∑ z, leafSum Φ (next z) (fun θ => w θ * K θ z)
        ≤ ∑ z, (a * ∑ θ, w θ * K θ z + b * leafSum e (next z) (fun θ => w θ * K θ z)) :=
          Finset.sum_le_sum (fun z _ => ih z (hwf.2 z) _
            (fun θ => mul_nonneg (hw θ) ((hwf.1 θ).1 z)))
      _ = a * ∑ θ, w θ + b * ∑ z, leafSum e (next z) (fun θ => w θ * K θ z) := by
          rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum,
            mass_kernel w K (fun θ => (hwf.1 θ).2)]
  | rand μ next ih =>
    intro hwf w hw
    simp only [leafSum]
    calc ∑ z, leafSum Φ (next z) (fun θ => w θ * μ z)
        ≤ ∑ z, (a * ∑ θ, w θ * μ z + b * leafSum e (next z) (fun θ => w θ * μ z)) :=
          Finset.sum_le_sum (fun z _ => ih z (hwf.2 z) _
            (fun θ => mul_nonneg (hw θ) (hwf.1.1 z)))
      _ = a * ∑ θ, w θ + b * ∑ z, leafSum e (next z) (fun θ => w θ * μ z) := by
          rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum,
            mass_kernel w (fun _ z => μ z) (fun _ => hwf.1.2)]

end Chain

/-! ## The call-free phase: one noisy query from given weights -/

/-- The least error mass after at most one noisy query from weights `w`: `min(w₀, w₁, ε (w₀ + w₁))`
(the paper's `e(p) = min {p, 1 - p, ε}`, unnormalised). -/
noncomputable def emin (ε : ℝ) (w : Bool → ℝ) : ℝ := min (min (w false) (w true)) (ε * (w false + w true))

lemma emin_le (ε : ℝ) (w : Bool → ℝ) :
    emin ε w ≤ w false ∧ emin ε w ≤ w true ∧ emin ε w ≤ ε * (w false + w true) :=
  ⟨le_trans (min_le_left _ _) (min_le_left _ _), le_trans (min_le_left _ _) (min_le_right _ _),
    min_le_right _ _⟩

lemma emin_smul (ε : ℝ) (w : Bool → ℝ) {c : ℝ} (hc : 0 ≤ c) :
    emin ε (fun θ => w θ * c) = c * emin ε w := by
  unfold emin
  rw [mul_min_of_nonneg _ _ hc, mul_min_of_nonneg _ _ hc]
  congr 1
  · congr 1 <;> ring
  · ring

lemma stopVal_le_max (w : Bool → ℝ) : stopVal fb w ≤ max (w false) (w true) := by
  unfold stopVal
  apply Finset.sup'_le
  intro y _
  cases y <;> simp [fb]

lemma max_add_max_le {A B C D X : ℝ} (h1 : A + C ≤ X) (h2 : A + D ≤ X) (h3 : B + C ≤ X)
    (h4 : B + D ≤ X) : max A B + max C D ≤ X := by
  rcases max_cases A B with ⟨ha, _⟩ | ⟨ha, _⟩ <;> rcases max_cases C D with ⟨hc, _⟩ | ⟨hc, _⟩ <;>
    rw [ha, hc] <;> assumption

/-- The target-only value with one noisy query: `V^G_1(w) ≤ w₀ + w₁ - e(w)`. -/
lemma Vg_one_le {ε : ℝ} (_h0 : 0 ≤ ε) (h1 : ε ≤ 1 / 2) (w : Bool → ℝ) (hw : ∀ θ, 0 ≤ w θ) :
    Vg fb (bsc ε) 1 w ≤ w false + w true - emin ε w := by
  obtain ⟨e1, e2, e3⟩ := emin_le ε w
  have hw0 := hw false
  have hw1 := hw true
  have k1 : 0 ≤ (1 / 2 - ε) * w false := mul_nonneg (by linarith) hw0
  have k2 : 0 ≤ (1 / 2 - ε) * w true := mul_nonneg (by linarith) hw1
  simp only [Vg]
  apply max_le
  · refine le_trans (stopVal_le_max w) (max_le ?_ ?_) <;> linarith
  · apply Finset.sup'_le
    intro y _
    rw [Fintype.sum_bool]
    refine le_trans (add_le_add (stopVal_le_max _) (stopVal_le_max _)) ?_
    cases y <;> simp only [fb, bsc] <;> simp <;> apply max_add_max_le <;> nlinarith

/-- A call-free protocol with at most one noisy query succeeds on mass at most `w₀ + w₁ - e(w)`. -/
lemma leaf_bound {Z : Type*} [Fintype Z] {ε : ℝ} (h0 : 0 ≤ ε) (h1 : ε ≤ 1 / 2)
    (u : Proto Bool Bool Z) (hwf : u.WF) (hcf : u.CallFree) (hv : u.vdepth ≤ 1)
    (w : Bool → ℝ) (hw : ∀ θ, 0 ≤ w θ) :
    ∑ θ, w θ * u.acc fb (bsc ε) θ ≤ w false + w true - emin ε w := by
  have hG := bsc_isVerifier h0 (by linarith)
  calc ∑ θ, w θ * u.acc fb (bsc ε) θ = succMass fb (bsc ε) u w 1 := by
        unfold succMass; apply Finset.sum_congr rfl; intro θ _
        rw [Fixed.succ_eq_acc_of_vdepth (bsc ε) u θ 1 hv]
    _ ≤ Vg fb (bsc ε) 1 w := succMass_le_Vg hG u hwf hcf.blind w hw 1
    _ ≤ _ := Vg_one_le h0 h1 w hw

/-- **Success of a source-first protocol.** Success mass plus the least error masses at the leaves of
the source phase is at most the total mass. -/
theorem succ_add_leafSum_le {Z : Type*} [Fintype Z] {ε : ℝ} (h0 : 0 ≤ ε) (h1 : ε ≤ 1 / 2) :
    ∀ (t : Proto Bool Bool Z), t.WF → Fixed.SourceFirst t → t.vdepth ≤ 1 →
      ∀ w : Bool → ℝ, (∀ θ, 0 ≤ w θ) →
        ∑ θ, w θ * t.acc fb (bsc ε) θ + leafSum (emin ε) t w ≤ ∑ θ, w θ := by
  intro t
  induction t with
  | stop y =>
    intro hwf _ hv w hw
    simp only [leafSum]
    have := leaf_bound h0 h1 (.stop y) hwf trivial hv w hw
    simp only [Fintype.sum_bool] at this ⊢; linarith
  | verify y next ih =>
    intro hwf hsf hv w hw
    simp only [leafSum]
    have := leaf_bound h0 h1 (.verify y next) hwf ⟨hsf.1, hsf.2⟩ hv w hw
    simp only [Fintype.sum_bool] at this ⊢; linarith
  | call K next ih =>
    intro hwf hsf hv w hw
    simp only [leafSum, Proto.acc]
    have hvz : ∀ z, (next z).vdepth ≤ 1 := fun z =>
      le_trans (Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z)) hv
    rw [sum_mul_sum_comm, ← Finset.sum_add_distrib, ← mass_kernel w K (fun θ => (hwf.1 θ).2)]
    apply Finset.sum_le_sum; intro z _
    have := ih z (hwf.2 z) (hsf z) (hvz z) (fun θ => w θ * K θ z)
      (fun θ => mul_nonneg (hw θ) ((hwf.1 θ).1 z))
    refine le_trans (le_of_eq ?_) this
    congr 1; apply Finset.sum_congr rfl; intro θ _; ring
  | rand μ next ih =>
    intro hwf hsf hv w hw
    simp only [leafSum, Proto.acc]
    have hvz : ∀ z, (next z).vdepth ≤ 1 := fun z =>
      le_trans (Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z)) hv
    rw [sum_mul_sum_comm, ← Finset.sum_add_distrib, ← mass_kernel w (fun _ z => μ z) (fun _ => hwf.1.2)]
    apply Finset.sum_le_sum; intro z _
    have := ih z (hwf.2 z) (hsf z) (hvz z) (fun θ => w θ * μ z)
      (fun θ => mul_nonneg (hw θ) (hwf.1.1 z))
    refine le_trans (le_of_eq ?_) this
    congr 1; apply Finset.sum_congr rfl; intro θ _; ring

/-! ## Supporting lines of `h₂` and the upfront information bound -/

/-- `h₂(p) ≤ CE(min (min (1-p) p) ε, y)` whenever `CE(ε, y) ≥ 1`: the line `x ↦ CE(x, y)` lies above
`h₂` on `[0, ε]` (Gibbs) and above `1 ≥ h₂` at `x = ε`. -/
lemma h2_le_CE_min {ε y p : ℝ} (hy0 : 0 < y) (hy1 : y < 1) (hCE : 1 ≤ CE ε y)
    (hp0 : 0 ≤ p) (hp1 : p ≤ 1) : h2 p ≤ CE (min (min (1 - p) p) ε) y := by
  have hm0 : 0 ≤ min (1 - p) p := le_min (by linarith) hp0
  have hm1 : min (1 - p) p ≤ 1 := le_trans (min_le_right _ _) hp1
  have hh : h2 p = h2 (min (1 - p) p) := by
    rcases min_cases (1 - p) p with ⟨h, _⟩ | ⟨h, _⟩
    · rw [h, h2_one_sub]
    · rw [h]
  rw [hh]
  rcases min_cases (min (1 - p) p) ε with ⟨h, _⟩ | ⟨h, _⟩
  · rw [h]; exact h2_le_CE hm0 hm1 hy0 hy1
  · rw [h]; exact le_trans (h2_le_one _) hCE

/-- The leaf inequality: `H(w) ≤ CE(0, y)·(w₀ + w₁) + (lg(1-y) - lg y)·e(w)`. -/
lemma leaf_entropy_bound {ε y : ℝ} (hy0 : 0 < y) (hy1 : y < 1) (hCE : 1 ≤ CE ε y)
    (u : Bool → ℝ) (hu : ∀ θ, 0 ≤ u θ) :
    Hunn u ≤ (-lg (1 - y)) * ∑ θ, u θ + (lg (1 - y) - lg y) * emin ε u := by
  rw [Hunn_bool u hu, Fintype.sum_bool]
  rcases (add_nonneg (hu false) (hu true)).eq_or_lt with h | h
  · have h0 : u false = 0 := by linarith [hu false, hu true]
    have h1 : u true = 0 := by linarith [hu false, hu true]
    simp [emin, h0, h1]
  · obtain ⟨S, hS⟩ : ∃ S, S = u false + u true := ⟨_, rfl⟩
    rw [← hS] at h ⊢
    obtain ⟨p, hp⟩ : ∃ p, p = u true / S := ⟨_, rfl⟩
    rw [← hp]
    have hp0 : 0 ≤ p := hp ▸ div_nonneg (hu true) h.le
    have hp1 : p ≤ 1 := hp ▸ (div_le_one h).2 (by linarith [hu false])
    have hSne : S ≠ 0 := h.ne'
    have hu0 : u false = S * (1 - p) := by rw [hp]; field_simp; linarith
    have hu1 : u true = S * p := by rw [hp]; field_simp
    have he : emin ε u = S * min (min (1 - p) p) ε := by
      unfold emin
      rw [hu0, hu1, mul_min_of_nonneg _ _ h.le, mul_min_of_nonneg _ _ h.le]
      congr 1; ring
    have key := h2_le_CE_min hy0 hy1 hCE hp0 hp1
    rw [CE_affine] at key
    rw [he, show u true + u false = S by rw [hS]; ring]
    calc S * h2 p ≤ S * (-lg (1 - y) + min (min (1 - p) p) ε * (lg (1 - y) - lg y)) :=
          mul_le_mul_of_nonneg_left key h.le
      _ = _ := by ring

/-- **Upfront information from one supporting line.** For a source-first protocol with at most one
noisy query and error at most `δ`, and every `y ∈ (0, 1/2]` with `CE(ε, y) ≥ 1`,
`B_aux ≥ 1 - CE(δ, y)`. -/
theorem baux_ge_line {Z : Type*} [Fintype Z] {ε δ y : ℝ} (hε0 : 0 ≤ ε) (hε1 : ε ≤ 1 / 2)
    (hy0 : 0 < y) (hy1 : y ≤ 1 / 2) (hCE : 1 ≤ CE ε y)
    (t : Proto Bool Bool Z) (hwf : t.WF) (hsf : Fixed.SourceFirst t) (hv : t.vdepth ≤ 1)
    (herr : perr ε t ≤ δ) : 1 - CE δ y ≤ t.baux fb (bsc ε) q := by
  have hq0 : ∀ θ, 0 ≤ q θ := q_isProb.1
  have hHq : Hunn q = 1 := by
    rw [Hunn_of q 1 (1 / 2) zero_le_one (by norm_num [q]) (by norm_num [q]), h2_half, one_mul]
  have hchain := baux_sourceFirst fb (bsc ε) t hwf hsf q hq0
  have hsucc := succ_add_leafSum_le hε0 hε1 t hwf hsf hv q hq0
  rw [q_isProb.2] at hsucc
  have hlead : leafSum (emin ε) t q ≤ δ := by unfold perr at herr; linarith
  have haff := leafSum_le_affine Hunn (emin ε) (-lg (1 - y)) (lg (1 - y) - lg y)
    (leaf_entropy_bound hy0 (by linarith) hCE) t hwf q hq0
  rw [q_isProb.2] at haff
  have hκ : 0 ≤ lg (1 - y) - lg y := by
    have := lg_le_lg hy0 (by linarith : y ≤ 1 - y); linarith
  rw [hchain, hHq, CE_affine]
  nlinarith [mul_le_mul_of_nonneg_left hlead hκ]

/-! ## The tangent point `v_ε` -/

/-- `Γ(v) = h₂(v) + (ε - v) h₂'(v)`: the value at `ε` of the tangent line to `h₂` at `v`. -/
noncomputable def Gam (ε v : ℝ) : ℝ := h2 v + (ε - v) * h2' v

lemma Gam_eq_CE (ε : ℝ) {v : ℝ} (h0 : 0 < v) (h1 : v < 1) : Gam ε v = CE ε v := by
  unfold Gam; rw [h2'_eq h0 h1, h2_eq]; unfold CE; ring

/-- `CE(ε, ·)` is strictly decreasing on `(0, ε]`. -/
lemma CE_strictAnti {ε x y : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1) (hx : 0 < x) (hxy : x < y)
    (hyε : y ≤ ε) : CE ε y < CE ε x := by
  have hy : 0 < y := hx.trans hxy
  have hy1 : y < 1 := lt_of_le_of_lt hyε hε1
  have hx1 : x < 1 := hxy.trans hy1
  have h1 : 1 - x / y < Real.log (y / x) := by
    have hne : x / y ≠ 1 := by
      intro h; rw [div_eq_one_iff_eq hy.ne'] at h; linarith
    have := Real.log_lt_sub_one_of_pos (div_pos hx hy) hne
    rw [Real.log_div hx.ne' hy.ne'] at this
    rw [Real.log_div hy.ne' hx.ne']; linarith
  have h2 : 1 - (1 - x) / (1 - y) ≤ Real.log ((1 - y) / (1 - x)) := by
    have := Real.one_sub_inv_le_log_of_pos
      (div_pos (by linarith : (0:ℝ) < 1 - y) (by linarith : (0:ℝ) < 1 - x))
    rwa [inv_div] at this
  have h3 : 0 ≤ ε * (1 - x / y) + (1 - ε) * (1 - (1 - x) / (1 - y)) := by
    have hy1' : (1 - y) ≠ 0 := by linarith
    have e : ε * (1 - x / y) + (1 - ε) * (1 - (1 - x) / (1 - y)) =
        (y - x) * (ε - y) / (y * (1 - y)) := by
      field_simp; ring
    rw [e]
    exact div_nonneg (mul_nonneg (by linarith) (by linarith)) (mul_nonneg hy.le (by linarith))
  have e : CE ε x - CE ε y =
      (ε * Real.log (y / x) + (1 - ε) * Real.log ((1 - y) / (1 - x))) / Real.log 2 := by
    unfold CE lg
    rw [Real.log_div hy.ne' hx.ne', Real.log_div (by linarith) (by linarith)]
    ring
  have hpos : 0 < ε * Real.log (y / x) + (1 - ε) * Real.log ((1 - y) / (1 - x)) := by
    have := mul_lt_mul_of_pos_left h1 hε0
    have := mul_le_mul_of_nonneg_left h2 (by linarith : (0:ℝ) ≤ 1 - ε)
    linarith
  have := div_pos hpos log_two_pos'
  linarith

lemma CE_anti {ε x y : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1) (hx : 0 < x) (hxy : x ≤ y)
    (hyε : y ≤ ε) : CE ε y ≤ CE ε x := by
  rcases hxy.eq_or_lt with h | h
  · rw [h]
  · exact (CE_strictAnti hε0 hε1 hx h hyε).le

lemma lg_rpow_two (x : ℝ) : lg ((2 : ℝ) ^ x) = x := by
  unfold lg; rw [Real.log_rpow two_pos]; field_simp

/-- **Existence** of a solution of `Γ(v) = 1` in `(0, ε)` (intermediate value theorem:
`Γ(v) → ∞` as `v ↓ 0` and `Γ(ε) = h₂(ε) < 1`). -/
theorem Gam_exists {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2) :
    ∃ v, 0 < v ∧ v < ε ∧ Gam ε v = 1 := by
  obtain ⟨a, ha⟩ : ∃ a, a = min (ε / 2) ((2:ℝ) ^ (-1 / ε)) := ⟨_, rfl⟩
  have ha0 : 0 < a := ha ▸ lt_min (by linarith) (Real.rpow_pos_of_pos two_pos _)
  have haε : a < ε := ha ▸ lt_of_le_of_lt (min_le_left _ _) (by linarith)
  have hlg : lg a ≤ -1 / ε := by
    calc lg a ≤ lg ((2:ℝ) ^ (-1 / ε)) := lg_le_lg ha0 (ha ▸ min_le_right _ _)
      _ = -1 / ε := lg_rpow_two _
  have hCEa : 1 ≤ CE ε a := by
    unfold CE
    have h1 : lg (1 - a) ≤ 0 := lg_nonpos (by linarith) (by linarith)
    have h2 : ε * lg a ≤ -1 := by
      have := mul_le_mul_of_nonneg_left hlg hε0.le
      rwa [show ε * (-1 / ε) = -1 by field_simp] at this
    have h3 : 0 ≤ (1 - ε) * (-lg (1 - a)) := mul_nonneg (by linarith) (by linarith)
    nlinarith
  have hcont : ContinuousOn (fun v => CE ε v) (Set.Icc a ε) := by
    unfold CE lg
    apply ContinuousOn.sub
    · apply ContinuousOn.mul continuousOn_const
      apply ContinuousOn.div_const
      exact Real.continuousOn_log.mono (fun v hv => by
        simp only [Set.mem_compl_iff, Set.mem_singleton_iff]
        exact (lt_of_lt_of_le ha0 hv.1).ne')
    · apply ContinuousOn.mul continuousOn_const
      apply ContinuousOn.div_const
      apply ContinuousOn.log (continuousOn_const.sub continuousOn_id)
      intro v hv h''
      have h3 : (1:ℝ) - v = 0 := h''
      linarith [hv.2]
  have hh2 : h2 ε < 1 := h2_lt_one (by linarith)
  have h1mem : (1:ℝ) ∈ Set.Icc (CE ε ε) (CE ε a) := ⟨by rw [CE_self]; exact hh2.le, hCEa⟩
  obtain ⟨v, ⟨hva, hvε⟩, hv⟩ := intermediate_value_Icc' haε.le hcont h1mem
  have hv' : CE ε v = 1 := hv
  have hvne : v ≠ ε := by
    intro h; rw [h, CE_self] at hv'; linarith
  have hv0 : 0 < v := lt_of_lt_of_le ha0 hva
  refine ⟨v, hv0, lt_of_le_of_ne hvε hvne, ?_⟩
  rw [Gam_eq_CE ε hv0 (by linarith)]; exact hv'

/-- The tangent point `v_ε`: the solution of `h₂(v) + (ε - v) h₂'(v) = 1` in `(0, ε)`. -/
noncomputable def vε (ε : ℝ) : ℝ := Classical.epsilon (fun v => 0 < v ∧ v < ε ∧ Gam ε v = 1)

theorem vε_spec {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2) :
    0 < vε ε ∧ vε ε < ε ∧ Gam ε (vε ε) = 1 :=
  Classical.epsilon_spec (Gam_exists hε0 hε1)

/-- **Uniqueness** of `v_ε`. -/
theorem vε_unique {ε v : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2) (h0 : 0 < v) (h1 : v < ε)
    (hG : Gam ε v = 1) : v = vε ε := by
  obtain ⟨a0, a1, aG⟩ := vε_spec hε0 hε1
  rw [Gam_eq_CE ε h0 (by linarith)] at hG
  rw [Gam_eq_CE ε a0 (by linarith)] at aG
  rcases lt_trichotomy v (vε ε) with h | h | h
  · have := CE_strictAnti hε0 (by linarith) h0 h a1.le; linarith
  · exact h
  · have := CE_strictAnti hε0 (by linarith) a0 h h1.le; linarith

lemma CE_vε {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2) : CE ε (vε ε) = 1 := by
  obtain ⟨a0, a1, aG⟩ := vε_spec hε0 hε1
  rwa [Gam_eq_CE ε a0 (by linarith)] at aG

/-- `Γ(ε) = h₂(ε)`. -/
lemma Gam_self (ε : ℝ) : Gam ε ε = h2 ε := by unfold Gam; ring

/-- `Γ` is strictly decreasing on `(0, ε]`. -/
theorem Gam_strictAntiOn {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1) :
    StrictAntiOn (Gam ε) (Set.Ioc 0 ε) := by
  intro x hx y hy hxy
  rw [Gam_eq_CE ε hx.1 (by linarith [hx.2]), Gam_eq_CE ε hy.1 (by linarith [hy.2])]
  exact CE_strictAnti hε0 hε1 hx.1 hxy hy.2

/-- `Γ(v) → +∞` as `v ↓ 0`. -/
theorem Gam_tendsto_atTop {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1) :
    Tendsto (Gam ε) (𝓝[>] 0) atTop := by
  have hl := log_two_pos'
  have h1 : Tendsto (fun v => -ε / Real.log 2 * Real.log v) (𝓝[>] 0) atTop :=
    (tendsto_const_mul_atTop_of_neg (div_neg_of_neg_of_pos (by linarith) hl)).2
      Real.tendsto_log_nhdsGT_zero
  refine tendsto_atTop_mono' _ ?_ h1
  filter_upwards [Ioo_mem_nhdsGT (show (0:ℝ) < 1 by norm_num)] with v hv
  rw [Gam_eq_CE ε hv.1 hv.2]
  unfold CE lg
  have h2 : Real.log (1 - v) ≤ 0 := Real.log_nonpos (by linarith [hv.2]) (by linarith [hv.1])
  have h3 : 0 ≤ (1 - ε) * (-Real.log (1 - v)) / Real.log 2 :=
    div_nonneg (mul_nonneg (by linarith) (by linarith)) hl.le
  have e : -ε * (Real.log v / Real.log 2) - (1 - ε) * (Real.log (1 - v) / Real.log 2) =
      -ε / Real.log 2 * Real.log v + (1 - ε) * (-Real.log (1 - v)) / Real.log 2 := by ring
  rw [e]; linarith

/-- The upfront optimum `B_upfront(ε, δ)` of the paper. -/
noncomputable def Bup (ε δ : ℝ) : ℝ := if δ ≤ vε ε then 1 - h2 δ else (ε - δ) * h2' (vε ε)

/-- **Theorem 13, upfront lower bound.** Every source-first protocol (all auxiliary observations
before the noisy query) with at most one query and error at most `δ ∈ [0, ε]` has
`B_aux ≥ B_upfront(ε, δ)`. -/
theorem upfront_lower {Z : Type*} [Fintype Z] {ε δ : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2)
    (hδ0 : 0 ≤ δ) (hδε : δ ≤ ε) (t : Proto Bool Bool Z) (hwf : t.WF)
    (hsf : Fixed.SourceFirst t) (hv : t.vdepth ≤ 1) (herr : perr ε t ≤ δ) :
    Bup ε δ ≤ t.baux fb (bsc ε) q := by
  obtain ⟨a0, a1, _⟩ := vε_spec hε0 hε1
  have hCEv := CE_vε hε0 hε1
  unfold Bup
  split_ifs with hδv
  · rcases hδ0.eq_or_lt with h0 | h0
    · -- zero error: a limit of supporting lines
      subst h0
      have hc : ContinuousAt (fun y : ℝ => 1 + lg (1 - y)) 0 := by
        unfold lg
        apply ContinuousAt.add continuousAt_const
        apply ContinuousAt.div_const
        exact ContinuousAt.log (continuousAt_const.sub continuousAt_id) (by norm_num)
      have hlim := (hc.tendsto).mono_left (nhdsWithin_le_nhds (s := Set.Ioi 0))
      have hval : (1 : ℝ) + lg (1 - 0) = 1 := by simp [lg_one]
      rw [hval] at hlim
      rw [h2_zero, sub_zero]
      apply le_of_tendsto hlim
      filter_upwards [Ioo_mem_nhdsGT a0] with y hy
      have hCE : 1 ≤ CE ε y := by
        rw [← hCEv]; exact CE_anti hε0 (by linarith) hy.1 hy.2.le a1.le
      have := baux_ge_line hε0.le hε1.le hy.1 (by linarith [hy.2]) hCE t hwf hsf hv herr
      have e : 1 - CE 0 y = 1 + lg (1 - y) := by unfold CE; ring
      rw [e] at this
      exact this
    · have hCE : 1 ≤ CE ε δ := by
        rw [← hCEv]; exact CE_anti hε0 (by linarith) h0 hδv a1.le
      have := baux_ge_line hε0.le hε1.le h0 (by linarith) hCE t hwf hsf hv herr
      rwa [CE_self] at this
  · push Not at hδv
    have := baux_ge_line hε0.le hε1.le a0 (by linarith) hCEv.ge t hwf hsf hv herr
    have e : 1 - CE δ (vε ε) = (ε - δ) * h2' (vε ε) := by
      have h' := hCEv
      rw [CE_affine] at h'
      rw [h2'_eq a0 (by linarith), CE_affine]
      linear_combination -h'
    rwa [e] at this

/-! ## Upfront achievability -/

lemma Hunn_q : Hunn q = 1 := by
  rw [Hunn_of q 1 (1 / 2) zero_le_one (by norm_num [q]) (by norm_num [q]), h2_half, one_mul]

/-- The upfront protocol: with probability `λ` (private randomness) one call reports the answer
through `BSC(u)` and its report is output; otherwise the answer is queried once and the reply output. -/
noncomputable def mixP (lam u : ℝ) : Proto Bool Bool Bool :=
  .rand (fun c => if c then lam else 1 - lam)
    (fun c => if c then .call (bsc u) (fun z => .stop z) else .verify true (fun b => .stop b))

lemma mixP_wf {lam u : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) (hu0 : 0 ≤ u) (hu1 : u ≤ 1) :
    (mixP lam u).WF := by
  unfold mixP
  refine ⟨⟨fun c => by cases c <;> simp <;> linarith, by simp⟩, fun c => ?_⟩
  cases c
  · simp [Proto.WF]
  · simp only [Proto.WF, ite_true]
    exact ⟨bsc_isKernel hu0 hu1, fun _ => trivial⟩

lemma mixP_sf (lam u : ℝ) : Fixed.SourceFirst (mixP lam u) := by
  unfold mixP
  intro c
  cases c <;> simp [Fixed.SourceFirst, Proto.CallFree]

lemma mixP_vdepth (lam u : ℝ) : (mixP lam u).vdepth ≤ 1 := by
  unfold mixP
  simp only [Proto.vdepth]
  apply Finset.sup_le; intro c _
  cases c <;> simp [Proto.vdepth]

lemma mixP_perr (ε lam u : ℝ) : perr ε (mixP lam u) = lam * u + (1 - lam) * ε := by
  unfold perr mixP
  simp [Proto.acc, bsc, fb, q]
  ring

lemma mixP_baux (ε : ℝ) {lam u : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) (hu0 : 0 ≤ u) (hu1 : u ≤ 1) :
    (mixP lam u).baux fb (bsc ε) q = lam * (1 - h2 u) := by
  rw [baux_sourceFirst fb (bsc ε) _ (mixP_wf hl0 hl1 hu0 hu1) (mixP_sf lam u) q q_isProb.1, Hunn_q]
  have e1 : Hunn (fun θ => q θ * lam * bsc u θ true) = lam / 2 * h2 (1 - u) :=
    Hunn_of _ _ _ (by linarith) (by simp only [q, bsc, reduceIte, Bool.false_eq_true]; ring)
      (by simp only [q, bsc, reduceIte]; ring)
  have e2 : Hunn (fun θ => q θ * lam * bsc u θ false) = lam / 2 * h2 u :=
    Hunn_of _ _ _ (by linarith) (by simp only [q, bsc, reduceIte]; ring)
      (by simp only [q, bsc, reduceIte, Bool.true_eq_false]; ring)
  have e3 : Hunn (fun θ => q θ * (1 - lam)) = 1 - lam := by
    rw [Hunn_smul q (by linarith), Hunn_q, mul_one]
  unfold mixP
  simp only [leafSum, Fintype.sum_bool, ite_true, Bool.false_eq_true, ite_false]
  rw [e1, e2, e3, h2_one_sub]
  ring

/-- **Theorem 13, upfront achievability.** A source-first protocol with one noisy query attains
`B_upfront(ε, δ)` with error exactly `δ`. -/
theorem upfront_achieve {ε δ : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2) (hδ0 : 0 ≤ δ) (hδε : δ ≤ ε) :
    ∃ t : Proto Bool Bool Bool, t.WF ∧ Fixed.SourceFirst t ∧ t.vdepth ≤ 1 ∧ perr ε t = δ ∧
      t.baux fb (bsc ε) q = Bup ε δ := by
  obtain ⟨a0, a1, aG⟩ := vε_spec hε0 hε1
  by_cases h : δ ≤ vε ε
  · refine ⟨mixP 1 δ, mixP_wf zero_le_one le_rfl hδ0 (by linarith), mixP_sf 1 δ, mixP_vdepth 1 δ,
      by rw [mixP_perr]; ring, ?_⟩
    rw [mixP_baux ε zero_le_one le_rfl hδ0 (by linarith)]
    unfold Bup; rw [ite_eq_left h]; ring
  · push Not at h
    have hd : 0 < ε - vε ε := by linarith
    set lam := (ε - δ) / (ε - vε ε) with hlam
    have hl0 : 0 ≤ lam := div_nonneg (by linarith) hd.le
    have hl1 : lam ≤ 1 := (div_le_one hd).2 (by linarith)
    refine ⟨mixP lam (vε ε), mixP_wf hl0 hl1 a0.le (by linarith), mixP_sf _ _, mixP_vdepth _ _,
      ?_, ?_⟩
    · rw [mixP_perr, hlam]; field_simp; ring
    · rw [mixP_baux ε hl0 hl1 a0.le (by linarith)]
      unfold Bup; rw [ite_eq_right (not_le.2 h)]
      unfold Gam at aG
      have : 1 - h2 (vε ε) = (ε - vε ε) * h2' (vε ε) := by linarith
      rw [this, hlam]; field_simp

/-- **Theorem 13, upfront optimum.** `B_upfront(ε, δ)` is the least `B_aux` over source-first
protocols with at most one noisy query and error at most `δ` (attained with reply alphabet `Bool`;
the lower bound `upfront_lower` holds for every finite reply alphabet). -/
theorem upfront_isLeast {ε δ : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2) (hδ0 : 0 ≤ δ) (hδε : δ ≤ ε) :
    IsLeast {x | ∃ t : Proto Bool Bool Bool, t.WF ∧ Fixed.SourceFirst t ∧ t.vdepth ≤ 1 ∧
      perr ε t ≤ δ ∧ x = t.baux fb (bsc ε) q} (Bup ε δ) := by
  obtain ⟨t, h1, h2, h3, h4, h5⟩ := upfront_achieve hε0 hε1 hδ0 hδε
  refine ⟨⟨t, h1, h2, h3, h4.le, h5.symm⟩, ?_⟩
  rintro x ⟨t, h1, h2, h3, h4, rfl⟩
  exact upfront_lower hε0 hε1 hδ0 hδε t h1 h2 h3 h4

/-! ## "In particular": zero error and the error tolerance `δ = ε²` -/

/-- Zero error costs one bit upfront. -/
theorem Bup_zero {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2) : Bup ε 0 = 1 := by
  unfold Bup; rw [ite_eq_left (vε_spec hε0 hε1).1.le]; simp

/-- ... versus `h₂(ε)` bits interleaved. -/
theorem inter_zero_error (ε : ℝ) : h2 ε - h2 0 = h2 ε := by simp

lemma Bup_le_one {ε δ : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2) (hδ0 : 0 ≤ δ) (hδε : δ ≤ ε) :
    Bup ε δ ≤ 1 := by
  obtain ⟨a0, a1, aG⟩ := vε_spec hε0 hε1
  unfold Bup
  split_ifs with h
  · have := h2_nonneg hδ0 (by linarith); linarith
  · push Not at h
    have hk : 0 ≤ h2' (vε ε) := by
      unfold h2'; apply lg_nonneg; rw [le_div_iff₀ a0]; linarith
    unfold Gam at aG
    have := h2_nonneg a0.le (by linarith : vε ε ≤ 1)
    nlinarith [mul_le_mul_of_nonneg_right (by linarith : ε - δ ≤ ε - vε ε) hk]

lemma Bup_ge {ε δ : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2) (hδε : δ ≤ ε) :
    min (1 - h2 δ) ((1 - δ / ε) * (1 + lg (1 - ε))) ≤ Bup ε δ := by
  obtain ⟨a0, a1, _⟩ := vε_spec hε0 hε1
  unfold Bup
  split_ifs with h
  · exact min_le_left _ _
  · push Not at h
    apply le_trans (min_le_right _ _)
    have hk : ε * h2' (vε ε) = 1 + lg (1 - vε ε) := by
      have h' := CE_vε hε0 hε1
      rw [CE_affine] at h'
      rw [h2'_eq a0 (by linarith)]; linarith
    have e : (ε - δ) * h2' (vε ε) = (1 - δ / ε) * (1 + lg (1 - vε ε)) := by
      rw [← hk]; field_simp
    rw [e]
    apply mul_le_mul_of_nonneg_left _ (sub_nonneg.2 ((div_le_one hε0).2 hδε))
    have := lg_le_lg (by linarith : (0:ℝ) < 1 - ε) (by linarith : 1 - ε ≤ 1 - vε ε)
    linarith

/-- With error tolerance `δ = ε²`, the interleaved cost `h₂(ε) - h₂(ε²)` tends to zero. -/
theorem inter_tendsto : Tendsto (fun ε => h2 ε - h2 (ε ^ 2)) (𝓝[>] 0) (𝓝 0) := by
  have hc : Continuous (fun ε : ℝ => h2 ε - h2 (ε ^ 2)) :=
    h2_continuous.sub (h2_continuous.comp (continuous_pow 2))
  have := hc.tendsto 0
  have e : h2 0 - h2 (0 ^ 2) = 0 := by simp
  rw [e] at this
  exact this.mono_left nhdsWithin_le_nhds

/-- With error tolerance `δ = ε²`, the upfront cost tends to one. -/
theorem Bup_tendsto : Tendsto (fun ε => Bup ε (ε ^ 2)) (𝓝[>] 0) (𝓝 1) := by
  have hc1 : Continuous (fun ε : ℝ => 1 - h2 (ε ^ 2)) :=
    continuous_const.sub (h2_continuous.comp (continuous_pow 2))
  have hc2 : ContinuousAt (fun ε : ℝ => (1 - ε) * (1 + lg (1 - ε))) 0 := by
    apply ContinuousAt.mul (continuousAt_const.sub continuousAt_id)
    apply ContinuousAt.add continuousAt_const
    unfold lg
    exact (ContinuousAt.log (continuousAt_const.sub continuousAt_id) (by norm_num)).div_const _
  have hL := ((hc1.tendsto 0).min hc2.tendsto).mono_left (nhdsWithin_le_nhds (s := Set.Ioi 0))
  have e : min (1 - h2 (0 ^ 2)) ((1 - 0) * (1 + lg (1 - 0))) = 1 := by
    simp [lg_one]
  rw [e] at hL
  apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hL tendsto_const_nhds
  · filter_upwards [Ioo_mem_nhdsGT (show (0:ℝ) < 1 / 2 by norm_num)] with ε hε
    have h1 : ε ^ 2 ≤ ε := by nlinarith [hε.1, hε.2]
    have := Bup_ge hε.1 hε.2 h1
    rwa [show ε ^ 2 / ε = ε by field_simp] at this
  · filter_upwards [Ioo_mem_nhdsGT (show (0:ℝ) < 1 / 2 by norm_num)] with ε hε
    have h1 : ε ^ 2 ≤ ε := by nlinarith [hε.1, hε.2]
    exact Bup_le_one hε.1 hε.2 (sq_nonneg ε) h1

/-! ## Ingredients of the interleaved lower bound -/

lemma Vn_fb_q : Vn fb 0 q = 1 / 2 := by
  have hfb : fb = VT.Zero.uniq (Θ := Bool) := rfl
  apply le_antisymm
  · unfold Vn
    apply Finset.sup'_le
    intro L hL
    have hc : L.card ≤ 1 := by simpa [lists] using hL
    rw [hfb]
    simp_rw [VT.Zero.cov_uniq]
    simp only [q, Fintype.sum_bool]
    by_cases ht : true ∈ L <;> by_cases hf : false ∈ L
    · exfalso
      have hsub : ({true, false} : Finset Bool) ⊆ L := by
        intro x _; cases x <;> assumption
      have := Finset.card_le_card hsub
      simp at this; omega
    all_goals simp [ht, hf]
  · refine le_trans (le_of_eq ?_) (le_Vn (f := fb) (L := {true}) (by simp) q)
    rw [hfb]; simp [VT.Zero.cov_uniq, q]

/-- `R₀(q, 1 - δ) ≥ 1 - h₂(δ)` for the uniform binary answer (weak duality with `r = q`; no axiom). -/
theorem R0_binary {δ : ℝ} (hδ0 : 0 ≤ δ) (hδ1 : δ ≤ 1 / 2) : 1 - h2 δ ≤ Rn fb 0 q (1 - δ) := by
  have h := dual_le_Rn fb 0 q_isProb (fun θ => ⟨θ, by simp [fb]⟩) (by linarith : 1 - δ ≤ 1)
    q_isProb (fun _ h => h)
  have hkl : kl q q = 0 := by simp [kl, q, lg]
  rw [hkl, sub_zero, Vn_fb_q] at h
  refine le_trans (le_of_eq ?_) h
  unfold klp
  rcases hδ1.lt_or_eq with hlt | heq
  · rw [ite_eq_left (by linarith : (1:ℝ) / 2 < 1 - δ)]
    rw [klb_eq_CE (1 - δ) (by norm_num) (by norm_num), h2_one_sub]
    unfold CE; rw [show (1:ℝ) - 1 / 2 = 1 / 2 by norm_num, lg_half]; ring
  · subst heq; rw [ite_eq_right (by norm_num)]; rw [h2_half]; ring

/-- A binary symmetric channel carries at most `1 - h₂(ε)` bits: for every input law `p`,
`I(A; B) ≤ 1 - h₂(ε)`. -/
theorem bsc_binfo_le {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1) (p : Bool → ℝ) (hp : IsProb p) :
    ∑ a, ∑ b, p a * bsc ε a b * lg (bsc ε a b / ∑ a', p a' * bsc ε a' b) ≤ 1 - h2 ε := by
  have hbpos : ∀ a b, 0 < bsc ε a b := by intro a b; unfold bsc; split_ifs <;> linarith
  have hPpos : ∀ b, 0 < ∑ a', p a' * bsc ε a' b := by
    intro b
    obtain ⟨a, ha⟩ : ∃ a, 0 < p a := by
      by_contra h; push Not at h
      have : ∑ a, p a ≤ 0 := Finset.sum_nonpos (fun a _ => h a)
      linarith [hp.2]
    exact lt_of_lt_of_le (mul_pos ha (hbpos a b)) (Finset.single_le_sum
      (f := fun a' => p a' * bsc ε a' b) (fun a' _ => mul_nonneg (hp.1 a') (hbpos a' b).le)
      (mem_univ a))
  have hPprob : IsProb (fun b => ∑ a', p a' * bsc ε a' b) :=
    ⟨fun b => (hPpos b).le, by
      rw [mass_kernel p (bsc ε) (fun a => ((bsc_isKernel hε0.le hε1.le) a).2), hp.2]⟩
  have hterm : ∀ a b, p a * bsc ε a b * lg (bsc ε a b / ∑ a', p a' * bsc ε a' b) =
      p a * (bsc ε a b * lg (bsc ε a b)) - p a * bsc ε a b * lg (∑ a', p a' * bsc ε a' b) := by
    intro a b; rw [lg_div (hbpos a b).ne' (hPpos b).ne']; ring
  have hH : ∀ a, ∑ b, bsc ε a b * lg (bsc ε a b) = -h2 ε := by
    intro a
    cases a
    · simp [bsc, h2_eq]; ring
    · simp [bsc, h2_eq]
  have e1 : ∑ a, ∑ b, p a * (bsc ε a b * lg (bsc ε a b)) = -h2 ε := by
    simp_rw [← Finset.mul_sum, hH, ← Finset.sum_mul, hp.2]; ring
  have e2 : ∑ a, ∑ b, p a * bsc ε a b * lg (∑ a', p a' * bsc ε a' b) =
      ∑ b, (∑ a', p a' * bsc ε a' b) * lg (∑ a', p a' * bsc ε a' b) := by
    rw [Finset.sum_comm]; apply Finset.sum_congr rfl; intro b _; rw [Finset.sum_mul]
  have hent := VT.Calls.neg_sum_mul_lg_le hPprob
  rw [Fintype.card_bool, Nat.cast_ofNat, lg_two] at hent
  simp_rw [hterm]
  simp only [Finset.sum_sub_distrib]
  rw [e1, e2]
  linarith

/-! ## Interleaved achievability: query first, then describe the residual error -/

/-- `P(X̂ = 1)` in the binary rate–distortion test channel for `X ∼ Bernoulli(ε)` at distortion `δ`. -/
noncomputable def pp (ε δ : ℝ) : ℝ := (ε - δ) / (1 - 2 * δ)

/-- The test channel `P(X̂ = x̂ | X = x)`, where `X̂ ∼ Bernoulli(pp)`, `D ∼ Bernoulli(δ)` and
`X = X̂ ⊕ D`. -/
noncomputable def kern (ε δ : ℝ) : Bool → Bool → ℝ
  | false, false => (1 - pp ε δ) * (1 - δ) / (1 - ε)
  | false, true => pp ε δ * δ / (1 - ε)
  | true, false => (1 - pp ε δ) * δ / ε
  | true, true => pp ε δ * (1 - δ) / ε

/-- Query first (the answer `true`, reply `b`), then a source that sees the reply and the answer
reports `X̂` for the residual `X = A ⊕ b`; output `b ⊕ X̂`. -/
noncomputable def interP (ε δ : ℝ) : Proto Bool Bool Bool :=
  .verify true (fun b => .call (fun θ xh => kern ε δ (xor θ b) xh) (fun xh => .stop (xor b xh)))

section InterP

variable {ε δ : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2) (hδ0 : 0 ≤ δ) (hδε : δ ≤ ε)
include hε0 hε1 hδ0 hδε

lemma pp_facts : 0 ≤ pp ε δ ∧ pp ε δ ≤ 1 ∧ pp ε δ * (1 - 2 * δ) = ε - δ := by
  have hd : 0 < 1 - 2 * δ := by linarith
  refine ⟨div_nonneg (by linarith) hd.le, (div_le_one hd).2 (by linarith), ?_⟩
  unfold pp; rw [div_mul_cancel₀ _ hd.ne']

lemma kern_isKernel (b : Bool) : IsKernel (fun θ xh => kern ε δ (xor θ b) xh) := by
  obtain ⟨p0, p1, pe⟩ := pp_facts hε0 hε1 hδ0 hδε
  have h1ε : (0:ℝ) < 1 - ε := by linarith
  have hnn : ∀ x xh, 0 ≤ kern ε δ x xh := by
    intro x xh
    cases x <;> cases xh <;> simp only [kern] <;>
      apply div_nonneg <;> first | positivity | nlinarith
  have hsum : ∀ x, kern ε δ x false + kern ε δ x true = 1 := by
    intro x
    cases x <;> simp only [kern]
    · rw [← add_div, div_eq_one_iff_eq h1ε.ne']; linarith
    · rw [← add_div, div_eq_one_iff_eq hε0.ne']; linarith
  intro θ
  refine ⟨fun xh => hnn _ _, ?_⟩
  rw [Fintype.sum_bool, add_comm]; exact hsum _

lemma interP_wf : (interP ε δ).WF :=
  ⟨⟨kern_isKernel hε0 hε1 hδ0 hδε true, fun _ => trivial⟩,
    ⟨kern_isKernel hε0 hε1 hδ0 hδε false, fun _ => trivial⟩⟩

lemma interP_perr : perr ε (interP ε δ) = δ := by
  have h1ε : (1:ℝ) - ε ≠ 0 := by linarith
  have hεne : ε ≠ 0 := hε0.ne'
  unfold perr interP
  simp [Proto.acc, bsc, fb, kern, q]
  field_simp
  ring

lemma interP_baux : (interP ε δ).baux fb (bsc ε) q = h2 ε - h2 δ := by
  have hw : ∀ b θ, 0 ≤ q θ * bsc ε (fb θ true) b := fun b θ =>
    mul_nonneg (q_isProb.1 θ) ((bsc_isVerifier hε0.le (by linarith) _).1 b)
  simp only [interP, Proto.baux, Finset.sum_const_zero, add_zero]
  rw [Fintype.sum_bool]
  rw [charge_eq _ _ (hw true) (kern_isKernel hε0 hε1 hδ0 hδε true),
    charge_eq _ _ (hw false) (kern_isKernel hε0 hε1 hδ0 hδε false)]
  simp only [Fintype.sum_bool]
  obtain ⟨p0, p1, _⟩ := pp_facts hε0 hε1 hδ0 hδε
  have h1ε : (1:ℝ) - ε ≠ 0 := by linarith
  have hεne : ε ≠ 0 := hε0.ne'
  have e1 : Hunn (fun θ => q θ * bsc ε (fb θ true) true) = 1 / 2 * h2 (1 - ε) :=
    Hunn_of _ _ _ (by norm_num) (by simp [q, bsc, fb]) (by simp [q, bsc, fb])
  have e2 : Hunn (fun θ => q θ * bsc ε (fb θ true) true * kern ε δ (θ ^^ true) true) =
      pp ε δ / 2 * h2 δ :=
    Hunn_of _ _ _ (by linarith) (by simp [q, bsc, fb, kern]; field_simp)
      (by simp [q, bsc, fb, kern]; field_simp)
  have e3 : Hunn (fun θ => q θ * bsc ε (fb θ true) true * kern ε δ (θ ^^ true) false) =
      (1 - pp ε δ) / 2 * h2 (1 - δ) :=
    Hunn_of _ _ _ (by linarith) (by simp [q, bsc, fb, kern]; field_simp)
      (by simp [q, bsc, fb, kern]; field_simp)
  have e4 : Hunn (fun θ => q θ * bsc ε (fb θ true) false) = 1 / 2 * h2 ε :=
    Hunn_of _ _ _ (by norm_num) (by simp [q, bsc, fb]) (by simp [q, bsc, fb])
  have e5 : Hunn (fun θ => q θ * bsc ε (fb θ true) false * kern ε δ (θ ^^ false) true) =
      pp ε δ / 2 * h2 (1 - δ) :=
    Hunn_of _ _ _ (by linarith) (by simp [q, bsc, fb, kern]; field_simp)
      (by simp [q, bsc, fb, kern]; field_simp)
  have e6 : Hunn (fun θ => q θ * bsc ε (fb θ true) false * kern ε δ (θ ^^ false) false) =
      (1 - pp ε δ) / 2 * h2 δ :=
    Hunn_of _ _ _ (by linarith) (by simp [q, bsc, fb, kern]; field_simp)
      (by simp [q, bsc, fb, kern]; field_simp)
  rw [e1, e2, e3, e4, e5, e6, h2_one_sub, h2_one_sub]
  ring

/-- **Theorem 13, interleaved achievability.** Query first, then describe the residual error with
the binary rate–distortion test channel: error exactly `δ` and `B_aux = h₂(ε) - h₂(δ)`. -/
theorem inter_achieve : ∃ t : Proto Bool Bool Bool, t.WF ∧ t.vdepth ≤ 1 ∧ perr ε t = δ ∧
    t.baux fb (bsc ε) q = h2 ε - h2 δ := by
  refine ⟨interP ε δ, interP_wf hε0 hε1 hδ0 hδε, ?_, interP_perr hε0 hε1 hδ0 hδε,
    interP_baux hε0 hε1 hδ0 hδε⟩
  simp [interP, Proto.vdepth]

end InterP

/-! ## Proposition 8(ii): counted calls -/

/-- Source `c_r` reports `1{A ≠ r}` through a Z-channel: a true `1` is missed with probability `η`,
a false `1` is never reported. The reply kernel depends on the answer only (not on the transcript). -/
noncomputable def zsrc (η : ℝ) : List (Bool × Bool) → Bool → Bool → Bool → ℝ :=
  fun _ r θ z => if θ ≠ r then (if z then 1 - η else η) else (if z then 0 else 1)

@[simp] lemma zsrc_ff (η : ℝ) (tr : List (Bool × Bool)) (z : Bool) :
    zsrc η tr false false z = if z then 0 else 1 := by simp [zsrc]
@[simp] lemma zsrc_tt (η : ℝ) (tr : List (Bool × Bool)) (z : Bool) :
    zsrc η tr true true z = if z then 0 else 1 := by simp [zsrc]
@[simp] lemma zsrc_ft (η : ℝ) (tr : List (Bool × Bool)) (z : Bool) :
    zsrc η tr false true z = if z then 1 - η else η := by simp [zsrc]
@[simp] lemma zsrc_tf (η : ℝ) (tr : List (Bool × Bool)) (z : Bool) :
    zsrc η tr true false z = if z then 1 - η else η := by simp [zsrc]

lemma zsrc_nonneg {η : ℝ} (h0 : 0 ≤ η) (h1 : η ≤ 1) (tr : List (Bool × Bool)) (r θ z : Bool) :
    0 ≤ zsrc η tr r θ z := by
  unfold zsrc; split_ifs <;> linarith

lemma zsrc_isKernel {η : ℝ} (h0 : 0 ≤ η) (h1 : η ≤ 1) (tr : List (Bool × Bool)) (r : Bool) :
    IsKernel (zsrc η tr r) := by
  intro θ
  refine ⟨fun z => zsrc_nonneg h0 h1 tr r θ z, ?_⟩
  cases θ <;> cases r <;> simp

/-- Interleaved: query `y = 0` (here `false`), call the source of the favoured answer `g = ¬b`,
output `1 - g` if it reports `1`, else `g`. -/
noncomputable def interC (η : ℝ) : Proto Bool Bool Bool :=
  .verify false (fun b => .call (zsrc η [] (!b)) (fun z => .stop (if z then b else !b)))

/-- **Proposition 8(ii), interleaved protocol**: one call and one query, error `ε η`. -/
theorem inter_counted {ε η : ℝ} (hη0 : 0 ≤ η) (hη1 : η ≤ 1) :
    (interC η).WF ∧ Fixed.FixedAgainst (zsrc η) [] (interC η) ∧ (interC η).qdepth ≤ 1 ∧
      (interC η).vdepth ≤ 1 ∧ perr ε (interC η) = ε * η := by
  refine ⟨⟨⟨zsrc_isKernel hη0 hη1 _ _, fun _ => trivial⟩,
      ⟨zsrc_isKernel hη0 hη1 _ _, fun _ => trivial⟩⟩,
    ⟨⟨!true, rfl, fun _ => trivial⟩, ⟨!false, rfl, fun _ => trivial⟩⟩, ?_, ?_, ?_⟩
  · simp [interC, Proto.qdepth]
  · simp [interC, Proto.vdepth]
  · unfold perr interC; simp [Proto.acc, bsc, fb, q]; ring

/-! ### Source-first protocols -/

lemma emin_nonneg {ε : ℝ} (hε : 0 ≤ ε) {w : Bool → ℝ} (hw : ∀ θ, 0 ≤ w θ) : 0 ≤ emin ε w :=
  le_min (le_min (hw _) (hw _)) (mul_nonneg hε (add_nonneg (hw _) (hw _)))

lemma le_emin {ε T : ℝ} {w : Bool → ℝ} (h0 : T ≤ w false) (h1 : T ≤ w true)
    (h2 : T ≤ ε * (w false + w true)) : T ≤ emin ε w :=
  le_min (le_min h0 h1) h2

/-- With no call left before the leaves, the leaf error masses aggregate to at least `e(w)`. -/
lemma leafSum_emin_q0 {Z : Type*} [Fintype Z] (ε : ℝ) :
    ∀ t : Proto Bool Bool Z, t.WF → t.qdepth = 0 → ∀ w : Bool → ℝ, (∀ θ, 0 ≤ w θ) →
      emin ε w ≤ leafSum (emin ε) t w := by
  intro t
  induction t with
  | stop y => intro _ _ w _; exact le_rfl
  | verify y next ih => intro _ _ w _; exact le_rfl
  | call K next ih => intro _ hq; simp only [Proto.qdepth] at hq; omega
  | rand μ next ih =>
    intro hwf hq w hw
    simp only [leafSum]
    have hqz : ∀ z, (next z).qdepth = 0 := fun z => Nat.eq_zero_of_le_zero
      (le_trans (Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)) (le_of_eq hq))
    calc emin ε w = ∑ z, emin ε (fun θ => w θ * μ z) := by
          rw [Finset.sum_congr rfl (fun z _ => emin_smul ε w (hwf.1.1 z)), ← Finset.sum_mul,
            hwf.1.2, one_mul]
      _ ≤ _ := Finset.sum_le_sum (fun z _ => ih z (hwf.2 z) (hqz z) _
          (fun θ => mul_nonneg (hw θ) (hwf.1.1 z)))

/-- The best error mass reachable with at most one source call before the query: no call, or a call
of `c₀`, or a call of `c₁`. -/
noncomputable def Fc (ε η : ℝ) (w : Bool → ℝ) : ℝ :=
  min (emin ε w) (min (∑ z, emin ε (fun θ => w θ * zsrc η [] false θ z))
    (∑ z, emin ε (fun θ => w θ * zsrc η [] true θ z)))

lemma Fc_smul (ε η : ℝ) (w : Bool → ℝ) {c : ℝ} (hc : 0 ≤ c) :
    Fc ε η (fun θ => w θ * c) = c * Fc ε η w := by
  unfold Fc
  have h : ∀ r z, emin ε (fun θ => w θ * c * zsrc η [] r θ z) =
      c * emin ε (fun θ => w θ * zsrc η [] r θ z) := by
    intro r z
    rw [← emin_smul ε _ hc]; congr 1; funext θ; ring
  simp_rw [h, ← Finset.mul_sum, emin_smul ε w hc]
  rw [mul_min_of_nonneg _ _ hc, mul_min_of_nonneg _ _ hc]

lemma leafSum_emin_q1 (ε η : ℝ) :
    ∀ (t : Proto Bool Bool Bool) (tr : List (Bool × Bool)), t.WF →
      Fixed.FixedAgainst (zsrc η) tr t → t.qdepth ≤ 1 → ∀ w : Bool → ℝ, (∀ θ, 0 ≤ w θ) →
        Fc ε η w ≤ leafSum (emin ε) t w := by
  intro t
  induction t with
  | stop y => intro _ _ _ _ w _; exact min_le_left _ _
  | verify y next ih => intro _ _ _ _ w _; exact min_le_left _ _
  | call K next ih =>
    intro tr hwf hfix hq w hw
    obtain ⟨c, hc, _⟩ := hfix
    simp only [Proto.qdepth] at hq
    have hqz : ∀ z, (next z).qdepth = 0 := fun z => by
      have := Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)
      omega
    simp only [leafSum]
    refine le_trans ?_ (Finset.sum_le_sum (fun z _ => leafSum_emin_q0 ε (next z) (hwf.2 z) (hqz z) _
      (fun θ => mul_nonneg (hw θ) ((hwf.1 θ).1 z))))
    have hK : K = zsrc η [] c := hc
    subst hK
    unfold Fc
    cases c
    · exact le_trans (min_le_right _ _) (min_le_left _ _)
    · exact le_trans (min_le_right _ _) (min_le_right _ _)
  | rand μ next ih =>
    intro tr hwf hfix hq w hw
    simp only [leafSum]
    have hqz : ∀ z, (next z).qdepth ≤ 1 := fun z =>
      le_trans (Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)) hq
    calc Fc ε η w = ∑ z, Fc ε η (fun θ => w θ * μ z) := by
          rw [Finset.sum_congr rfl (fun z _ => Fc_smul ε η w (hwf.1.1 z)), ← Finset.sum_mul,
            hwf.1.2, one_mul]
      _ ≤ _ := Finset.sum_le_sum (fun z _ => ih z tr (hwf.2 z) (hfix z) (hqz z) _
          (fun θ => mul_nonneg (hw θ) (hwf.1.1 z)))

lemma Fc_q_ge {ε η T : ℝ} (hε0 : 0 ≤ ε) (hη0 : 0 ≤ η) (hη1 : η ≤ 1)
    (hT1 : T ≤ η / 2) (hT2 : T ≤ ε * (1 + η) / 2) : T ≤ Fc ε η q := by
  have hTε : T ≤ ε := by nlinarith
  unfold Fc
  refine le_min ?_ (le_min ?_ ?_)
  · apply le_emin <;> simp [q] <;> linarith
  · rw [Fintype.sum_bool]
    have h0 : 0 ≤ emin ε (fun θ => q θ * zsrc η [] false θ true) :=
      emin_nonneg hε0 (fun θ => mul_nonneg (q_isProb.1 θ) (zsrc_nonneg hη0 hη1 _ _ _ _))
    have h1 : T ≤ emin ε (fun θ => q θ * zsrc η [] false θ false) := by
      apply le_emin <;> simp [q] <;> linarith
    linarith
  · rw [Fintype.sum_bool]
    have h0 : 0 ≤ emin ε (fun θ => q θ * zsrc η [] true θ true) :=
      emin_nonneg hε0 (fun θ => mul_nonneg (q_isProb.1 θ) (zsrc_nonneg hη0 hη1 _ _ _ _))
    have h1 : T ≤ emin ε (fun θ => q θ * zsrc η [] true θ false) := by
      apply le_emin <;> simp [q] <;> linarith
    linarith

/-- **Proposition 8(ii), source-first lower bound.** Every source-first protocol with at most one
call (to the fixed sources `c₀, c₁`) and one noisy query has error at least
`min {η/2, ε(1+η)/2}`. -/
theorem sourceFirst_counted_lower {ε η : ℝ} (hε0 : 0 ≤ ε) (hε1 : ε ≤ 1 / 2) (hη0 : 0 ≤ η)
    (hη1 : η ≤ 1) (t : Proto Bool Bool Bool) (hwf : t.WF) (hsf : Fixed.SourceFirst t)
    (hfix : Fixed.FixedAgainst (zsrc η) [] t) (hq : t.qdepth ≤ 1) (hv : t.vdepth ≤ 1) :
    min (η / 2) (ε * (1 + η) / 2) ≤ perr ε t := by
  have hsucc := succ_add_leafSum_le hε0 hε1 t hwf hsf hv q q_isProb.1
  rw [q_isProb.2] at hsucc
  have h1 := leafSum_emin_q1 ε η t [] hwf hfix hq q q_isProb.1
  have h2 := Fc_q_ge hε0 hη0 hη1 (min_le_left (η / 2) (ε * (1 + η) / 2))
    (min_le_right (η / 2) (ε * (1 + η) / 2))
  unfold perr; linarith

/-- Call `c₀` and output its report. -/
noncomputable def sfC1 (η : ℝ) : Proto Bool Bool Bool := .call (zsrc η [] false) (fun z => .stop z)

/-- Call `c₀`; if it reports `1` output `1`, else query and output the reply. -/
noncomputable def sfC2 (η : ℝ) : Proto Bool Bool Bool :=
  .call (zsrc η [] false) (fun z => if z then .stop true else .verify false (fun b => .stop (!b)))

/-- **Proposition 8(ii), source-first attainment.** -/
theorem sourceFirst_counted_attain {ε η : ℝ} (hη0 : 0 ≤ η) (hη1 : η ≤ 1) :
    ∃ t : Proto Bool Bool Bool, t.WF ∧ Fixed.SourceFirst t ∧ Fixed.FixedAgainst (zsrc η) [] t ∧
      t.qdepth ≤ 1 ∧ t.vdepth ≤ 1 ∧ perr ε t = min (η / 2) (ε * (1 + η) / 2) := by
  by_cases h : η / 2 ≤ ε * (1 + η) / 2
  · refine ⟨sfC1 η, ⟨zsrc_isKernel hη0 hη1 _ _, fun _ => trivial⟩, fun _ => trivial,
      ⟨false, rfl, fun _ => trivial⟩, ?_, ?_, ?_⟩
    · simp [sfC1, Proto.qdepth]
    · simp [sfC1, Proto.vdepth]
    · rw [min_eq_left h]
      unfold perr sfC1; simp [Proto.acc, fb, q]; ring
  · push Not at h
    refine ⟨sfC2 η, ⟨zsrc_isKernel hη0 hη1 _ _, fun z => ?_⟩, fun z => ?_,
      ⟨false, rfl, fun z => ?_⟩, ?_, ?_, ?_⟩
    · cases z <;> simp [Proto.WF]
    · cases z <;> simp [Fixed.SourceFirst, Proto.CallFree]
    · cases z <;> simp [Fixed.FixedAgainst]
    · simp only [sfC2, Proto.qdepth]
      have : ∀ z : Bool, (if z then Proto.stop true else
          Proto.verify false (fun b => Proto.stop (!b)) : Proto Bool Bool Bool).qdepth = 0 := by
        intro z; cases z <;> simp [Proto.qdepth]
      simp [this]
    · simp only [sfC2, Proto.vdepth]
      apply Finset.sup_le; intro z _
      cases z <;> simp [Proto.vdepth]
    · rw [min_eq_right h.le]
      unfold perr sfC2; simp [Proto.acc, fb, bsc, q]; ring

/-! ### Interleaved optimality: a Bellman lower bound on the error mass

`Em c v w` is the least error mass reachable from joint weights `w` with at most `c ≤ 1` calls to the
fixed sources and at most `v ≤ 1` noisy queries, computed by backward induction (stop with the better
answer, or query some `y`, or call some source). Private randomisation cannot help because every
`Em c v` is positively homogeneous. -/

/-- Stop now. -/
noncomputable def E00 (w : Bool → ℝ) : ℝ := min (w false) (w true)

/-- Best query, continuing with `F`. -/
noncomputable def vopt (ε : ℝ) (F : (Bool → ℝ) → ℝ) (w : Bool → ℝ) : ℝ :=
  min (∑ b, F (fun θ => w θ * bsc ε (fb θ false) b)) (∑ b, F (fun θ => w θ * bsc ε (fb θ true) b))

/-- Best call, continuing with `F`. -/
noncomputable def copt (η : ℝ) (F : (Bool → ℝ) → ℝ) (w : Bool → ℝ) : ℝ :=
  min (∑ z, F (fun θ => w θ * zsrc η [] false θ z)) (∑ z, F (fun θ => w θ * zsrc η [] true θ z))

noncomputable def E01 (ε : ℝ) (w : Bool → ℝ) : ℝ := min (E00 w) (vopt ε E00 w)
noncomputable def E10 (η : ℝ) (w : Bool → ℝ) : ℝ := min (E00 w) (copt η E00 w)
noncomputable def E11 (ε η : ℝ) (w : Bool → ℝ) : ℝ :=
  min (min (E00 w) (vopt ε (E10 η) w)) (copt η (E01 ε) w)

/-- The Bellman values for `c, v ≤ 1`. -/
noncomputable def Em (ε η : ℝ) : ℕ → ℕ → (Bool → ℝ) → ℝ
  | 0, 0 => E00
  | 0, _ + 1 => E01 ε
  | _ + 1, 0 => E10 η
  | _ + 1, _ + 1 => E11 ε η

/-- Positive homogeneity. -/
def Hom (F : (Bool → ℝ) → ℝ) : Prop :=
  ∀ (w : Bool → ℝ) (a : ℝ), 0 ≤ a → F (fun θ => w θ * a) = a * F w

lemma E00_hom : Hom E00 := by
  intro w a ha; unfold E00; rw [mul_min_of_nonneg _ _ ha]; congr 1 <;> ring

lemma vopt_hom (ε : ℝ) {F : (Bool → ℝ) → ℝ} (hF : Hom F) : Hom (vopt ε F) := by
  intro w a ha
  unfold vopt
  have h : ∀ y b, F (fun θ => w θ * a * bsc ε (fb θ y) b) =
      a * F (fun θ => w θ * bsc ε (fb θ y) b) := by
    intro y b; rw [← hF _ a ha]; congr 1; funext θ; ring
  simp_rw [h, ← Finset.mul_sum]
  rw [mul_min_of_nonneg _ _ ha]

lemma copt_hom (η : ℝ) {F : (Bool → ℝ) → ℝ} (hF : Hom F) : Hom (copt η F) := by
  intro w a ha
  unfold copt
  have h : ∀ r z, F (fun θ => w θ * a * zsrc η [] r θ z) =
      a * F (fun θ => w θ * zsrc η [] r θ z) := by
    intro r z; rw [← hF _ a ha]; congr 1; funext θ; ring
  simp_rw [h, ← Finset.mul_sum]
  rw [mul_min_of_nonneg _ _ ha]

lemma E01_hom (ε : ℝ) : Hom (E01 ε) := fun w a ha => by
  unfold E01; rw [E00_hom w a ha, vopt_hom ε E00_hom w a ha, mul_min_of_nonneg _ _ ha]

lemma E10_hom (η : ℝ) : Hom (E10 η) := fun w a ha => by
  unfold E10; rw [E00_hom w a ha, copt_hom η E00_hom w a ha, mul_min_of_nonneg _ _ ha]

lemma E11_hom (ε η : ℝ) : Hom (E11 ε η) := fun w a ha => by
  unfold E11
  rw [E00_hom w a ha, vopt_hom ε (E10_hom η) w a ha, copt_hom η (E01_hom ε) w a ha,
    mul_min_of_nonneg _ _ ha, mul_min_of_nonneg _ _ ha]

lemma Em_hom (ε η : ℝ) (c v : ℕ) : Hom (Em ε η c v) := by
  rcases c with _ | c <;> rcases v with _ | v
  · exact E00_hom
  · exact E01_hom ε
  · exact E10_hom η
  · exact E11_hom ε η

lemma Em_le_E00 (ε η : ℝ) (c v : ℕ) (w : Bool → ℝ) : Em ε η c v w ≤ E00 w := by
  rcases c with _ | c <;> rcases v with _ | v
  · exact le_rfl
  · exact min_le_left _ _
  · exact min_le_left _ _
  · exact le_trans (min_le_left _ _) (min_le_left _ _)

lemma Em_verify (ε η : ℝ) (c : ℕ) (y : Bool) (w : Bool → ℝ) :
    Em ε η c 1 w ≤ ∑ b, Em ε η c 0 (fun θ => w θ * bsc ε (fb θ y) b) := by
  rcases c with _ | c
  · refine le_trans (min_le_right _ _) ?_
    cases y
    · exact min_le_left _ _
    · exact min_le_right _ _
  · refine le_trans (min_le_left _ _) (le_trans (min_le_right _ _) ?_)
    cases y
    · exact min_le_left _ _
    · exact min_le_right _ _

lemma Em_call (ε η : ℝ) (v : ℕ) (r : Bool) (w : Bool → ℝ) :
    Em ε η 1 v w ≤ ∑ z, Em ε η 0 v (fun θ => w θ * zsrc η [] r θ z) := by
  rcases v with _ | v
  · refine le_trans (min_le_right _ _) ?_
    cases r
    · exact min_le_left _ _
    · exact min_le_right _ _
  · refine le_trans (min_le_right _ _) ?_
    cases r
    · exact min_le_left _ _
    · exact min_le_right _ _

lemma err_split {α : Type*} [Fintype α] (w : Bool → ℝ) (p : Bool → α → ℝ) (a : Bool → α → ℝ)
    (hp : ∀ θ, ∑ z, p θ z = 1) :
    ∑ θ, w θ * (1 - ∑ z, p θ z * a θ z) = ∑ z, ∑ θ, w θ * p θ z * (1 - a θ z) := by
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl; intro θ _
  have : 1 - ∑ z, p θ z * a θ z = ∑ z, p θ z * (1 - a θ z) := by
    simp only [mul_sub, mul_one, Finset.sum_sub_distrib, hp θ]
  rw [this, Finset.mul_sum]
  apply Finset.sum_congr rfl; intro z _; ring

/-- **Bellman lower bound.** Every protocol against the fixed sources with at most `c ≤ 1` calls and
`v ≤ 1` noisy queries on every path has error mass at least `Em c v w`. -/
theorem errMass_ge {ε η : ℝ} (hε0 : 0 ≤ ε) (hε1 : ε ≤ 1) :
    ∀ (t : Proto Bool Bool Bool) (tr : List (Bool × Bool)), t.WF →
      Fixed.FixedAgainst (zsrc η) tr t → ∀ c v : ℕ, c ≤ 1 → v ≤ 1 → t.qdepth ≤ c →
        t.vdepth ≤ v → ∀ w : Bool → ℝ, (∀ θ, 0 ≤ w θ) →
          Em ε η c v w ≤ ∑ θ, w θ * (1 - t.acc fb (bsc ε) θ) := by
  have hG := bsc_isVerifier hε0 hε1
  intro t
  induction t with
  | stop y =>
    intro tr _ _ c v _ _ _ _ w _
    refine le_trans (Em_le_E00 ε η c v w) ?_
    unfold E00
    cases y <;> simp [Proto.acc, fb]
  | verify y next ih =>
    intro tr hwf hfix c v hc hv hqd hvd w hw
    simp only [Proto.vdepth] at hvd
    have hv1 : v = 1 := by omega
    subst hv1
    have hvz : ∀ b, (next b).vdepth ≤ 0 := by
      intro b; cases b
      · have := le_max_right (next true).vdepth (next false).vdepth; omega
      · have := le_max_left (next true).vdepth (next false).vdepth; omega
    have hqz : ∀ b, (next b).qdepth ≤ c := by
      simp only [Proto.qdepth] at hqd
      intro b; cases b
      · exact le_trans (le_max_right _ _) hqd
      · exact le_trans (le_max_left _ _) hqd
    simp only [Proto.acc]
    rw [err_split w (fun θ b => bsc ε (fb θ y) b) (fun θ b => (next b).acc fb (bsc ε) θ)
      (fun θ => by rw [Fintype.sum_bool]; exact (hG _).2)]
    refine le_trans (Em_verify ε η c y w) (Finset.sum_le_sum (fun b _ => ?_))
    have hwfb : (next b).WF := by cases b; exacts [hwf.2, hwf.1]
    have hfixb : Fixed.FixedAgainst (zsrc η) tr (next b) := by cases b; exacts [hfix.2, hfix.1]
    exact ih b tr hwfb hfixb c 0 hc (Nat.zero_le _) (hqz b) (hvz b) _
      (fun θ => mul_nonneg (hw θ) ((hG _).1 b))
  | call K next ih =>
    intro tr hwf hfix c v hc hv hqd hvd w hw
    obtain ⟨r, hK, hfix'⟩ := hfix
    simp only [Proto.qdepth] at hqd
    have hc1 : c = 1 := by omega
    subst hc1
    have hqz : ∀ z, (next z).qdepth ≤ 0 := fun z => by
      have := Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)
      omega
    have hvz : ∀ z, (next z).vdepth ≤ v := fun z =>
      le_trans (Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z)) hvd
    simp only [Proto.acc]
    rw [err_split w K (fun θ z => (next z).acc fb (bsc ε) θ) (fun θ => (hwf.1 θ).2)]
    have hK' : K = zsrc η [] r := hK
    subst hK'
    refine le_trans (Em_call ε η v r w) (Finset.sum_le_sum (fun z _ => ?_))
    exact ih z (tr ++ [(r, z)]) (hwf.2 z) (hfix' z) 0 v (Nat.zero_le _) hv (hqz z) (hvz z) _
      (fun θ => mul_nonneg (hw θ) ((hwf.1 θ).1 z))
  | rand μ next ih =>
    intro tr hwf hfix c v hc hv hqd hvd w hw
    have hqz : ∀ z, (next z).qdepth ≤ c := fun z =>
      le_trans (Finset.le_sup (f := fun z => (next z).qdepth) (mem_univ z)) hqd
    have hvz : ∀ z, (next z).vdepth ≤ v := fun z =>
      le_trans (Finset.le_sup (f := fun z => (next z).vdepth) (mem_univ z)) hvd
    simp only [Proto.acc]
    rw [err_split w (fun _ z => μ z) (fun θ z => (next z).acc fb (bsc ε) θ) (fun _ => hwf.1.2)]
    calc Em ε η c v w = ∑ z, Em ε η c v (fun θ => w θ * μ z) := by
          rw [Finset.sum_congr rfl (fun z _ => Em_hom ε η c v w (μ z) (hwf.1.1 z)),
            ← Finset.sum_mul, hwf.1.2, one_mul]
      _ ≤ _ := Finset.sum_le_sum (fun z _ => ih z tr (hwf.2 z) (hfix z) c v hc hv (hqz z) (hvz z) _
          (fun θ => mul_nonneg (hw θ) (hwf.1.1 z)))

lemma E00_nonneg {w : Bool → ℝ} (hw : ∀ θ, 0 ≤ w θ) : 0 ≤ E00 w := le_min (hw _) (hw _)

lemma le_min_add_min {A B C D X : ℝ} (h1 : X ≤ A + C) (h2 : X ≤ A + D) (h3 : X ≤ B + C)
    (h4 : X ≤ B + D) : X ≤ min A B + min C D := by
  rcases min_cases A B with ⟨ha, _⟩ | ⟨ha, _⟩ <;> rcases min_cases C D with ⟨hc, _⟩ | ⟨hc, _⟩ <;>
    rw [ha, hc] <;> assumption

/-- One call to a Z-channel source keeps at least a fraction `η` of the minority mass. -/
lemma E10_ge {η : ℝ} (hη0 : 0 ≤ η) (hη1 : η ≤ 1) (w : Bool → ℝ) (hw : ∀ θ, 0 ≤ w θ) :
    η * E00 w ≤ E10 η w := by
  have hE := E00_nonneg hw
  have hm0 : E00 w ≤ w false := min_le_left _ _
  have hm1 : E00 w ≤ w true := min_le_right _ _
  have hz : ∀ r z θ, 0 ≤ w θ * zsrc η [] r θ z := fun r z θ =>
    mul_nonneg (hw θ) (zsrc_nonneg hη0 hη1 _ _ _ _)
  unfold E10 copt
  refine le_min (by nlinarith) (le_min ?_ ?_)
  · rw [Fintype.sum_bool]
    have h0 := E00_nonneg (hz false true)
    have h1 : η * E00 w ≤ E00 (fun θ => w θ * zsrc η [] false θ false) := by
      apply le_min <;> simp <;> nlinarith
    linarith
  · rw [Fintype.sum_bool]
    have h0 := E00_nonneg (hz true true)
    have h1 : η * E00 w ≤ E00 (fun θ => w θ * zsrc η [] true θ false) := by
      apply le_min <;> simp <;> nlinarith
    linarith

/-- One noisy query leaves at least the error mass `e(w)`. -/
lemma E01_ge {ε : ℝ} (hε1 : ε ≤ 1 / 2) (w : Bool → ℝ) (hw : ∀ θ, 0 ≤ w θ) :
    emin ε w ≤ E01 ε w := by
  obtain ⟨e1, e2, e3⟩ := emin_le ε w
  have hw0 := hw false
  have hw1 := hw true
  have k1 : 0 ≤ (1 / 2 - ε) * w false := mul_nonneg (by linarith) hw0
  have k2 : 0 ≤ (1 / 2 - ε) * w true := mul_nonneg (by linarith) hw1
  unfold E01 vopt
  refine le_min (le_min e1 e2) (le_min ?_ ?_)
  · rw [Fintype.sum_bool]; simp only [E00, fb, bsc]; simp
    apply le_min_add_min <;> nlinarith
  · rw [Fintype.sum_bool]; simp only [E00, fb, bsc]; simp
    apply le_min_add_min <;> nlinarith

lemma E11_q_ge {ε η : ℝ} (hε0 : 0 ≤ ε) (hε1 : ε ≤ 1 / 2) (hη0 : 0 ≤ η) (hη1 : η ≤ 1) :
    ε * η ≤ E11 ε η q := by
  have hG := bsc_isVerifier hε0 (by linarith)
  have hεη : ε * η ≤ ε := by nlinarith
  unfold E11
  refine le_min (le_min ?_ ?_) ?_
  · apply le_min <;> simp [q] <;> linarith
  · unfold vopt
    have key : ∀ y : Bool, ε * η ≤ ∑ b, E10 η (fun θ => q θ * bsc ε (fb θ y) b) := by
      intro y
      have hnn : ∀ b θ, 0 ≤ q θ * bsc ε (fb θ y) b := fun b θ =>
        mul_nonneg (q_isProb.1 θ) ((hG _).1 b)
      have hv : ∀ b, ε / 2 ≤ E00 (fun θ => q θ * bsc ε (fb θ y) b) := by
        intro b
        apply le_min <;> cases y <;> cases b <;> simp [q, bsc, fb] <;> linarith
      rw [Fintype.sum_bool]
      have h1 := E10_ge hη0 hη1 _ (hnn true)
      have h2 := E10_ge hη0 hη1 _ (hnn false)
      have h3 := mul_le_mul_of_nonneg_left (hv true) hη0
      have h4 := mul_le_mul_of_nonneg_left (hv false) hη0
      nlinarith
    exact le_min (key false) (key true)
  · unfold copt
    have key : ∀ r : Bool, ε * η ≤ ∑ z, E01 ε (fun θ => q θ * zsrc η [] r θ z) := by
      intro r
      have hnn : ∀ z θ, 0 ≤ q θ * zsrc η [] r θ z := fun z θ =>
        mul_nonneg (q_isProb.1 θ) (zsrc_nonneg hη0 hη1 _ _ _ _)
      rw [Fintype.sum_bool]
      have h0 := le_trans (emin_nonneg hε0 (hnn true)) (E01_ge hε1 _ (hnn true))
      have h1 : ε * η ≤ emin ε (fun θ => q θ * zsrc η [] r θ false) := by
        apply le_emin <;> cases r <;> simp [q] <;> nlinarith
      have h2 := le_trans h1 (E01_ge hε1 _ (hnn false))
      linarith
    exact le_min (key false) (key true)

/-- **Proposition 8(ii), interleaved optimality.** Every protocol against the two fixed sources with
at most one call and one noisy query on every path (in any order) has error at least `ε η`; so the
interleaved protocol `interC` is optimal. -/
theorem inter_counted_lower {ε η : ℝ} (hε0 : 0 ≤ ε) (hε1 : ε ≤ 1 / 2) (hη0 : 0 ≤ η) (hη1 : η ≤ 1)
    (t : Proto Bool Bool Bool) (hwf : t.WF) (hfix : Fixed.FixedAgainst (zsrc η) [] t)
    (hq : t.qdepth ≤ 1) (hv : t.vdepth ≤ 1) : ε * η ≤ perr ε t := by
  have h := errMass_ge hε0 (by linarith) t [] hwf hfix 1 1 le_rfl le_rfl hq hv q q_isProb.1
  have h2 := E11_q_ge hε0 hε1 hη0 hη1
  have e : ∑ θ, q θ * (1 - t.acc fb (bsc ε) θ) = perr ε t := by
    unfold perr; simp only [mul_sub, mul_one, Finset.sum_sub_distrib, q_isProb.2]
  have e2 : Em ε η 1 1 q = E11 ε η q := rfl
  linarith

/-- The optimal interleaved error with one call and one query is `ε η`. -/
theorem inter_counted_isLeast {ε η : ℝ} (hε0 : 0 ≤ ε) (hε1 : ε ≤ 1 / 2) (hη0 : 0 ≤ η)
    (hη1 : η ≤ 1) :
    IsLeast {x | ∃ t : Proto Bool Bool Bool, t.WF ∧ Fixed.FixedAgainst (zsrc η) [] t ∧
      t.qdepth ≤ 1 ∧ t.vdepth ≤ 1 ∧ x = perr ε t} (ε * η) := by
  obtain ⟨h1, h2, h3, h4, h5⟩ := inter_counted (ε := ε) hη0 hη1
  refine ⟨⟨interC η, h1, h2, h3, h4, h5.symm⟩, ?_⟩
  rintro x ⟨t, h1, h2, h3, h4, rfl⟩
  exact inter_counted_lower hε0 hε1 hη0 hη1 t h1 h2 h3 h4

/-- The optimal source-first error with one call and one query is `min {η/2, ε(1+η)/2}`. -/
theorem sourceFirst_counted_isLeast {ε η : ℝ} (hε0 : 0 ≤ ε) (hε1 : ε ≤ 1 / 2) (hη0 : 0 ≤ η)
    (hη1 : η ≤ 1) :
    IsLeast {x | ∃ t : Proto Bool Bool Bool, t.WF ∧ Fixed.SourceFirst t ∧
      Fixed.FixedAgainst (zsrc η) [] t ∧ t.qdepth ≤ 1 ∧ t.vdepth ≤ 1 ∧ x = perr ε t}
      (min (η / 2) (ε * (1 + η) / 2)) := by
  obtain ⟨t, h1, h2, h3, h4, h5, h6⟩ := sourceFirst_counted_attain (ε := ε) hη0 hη1
  refine ⟨⟨t, h1, h2, h3, h4, h5, h6.symm⟩, ?_⟩
  rintro x ⟨t, h1, h2, h3, h4, h5, rfl⟩
  exact sourceFirst_counted_lower hε0 hε1 hη0 hη1 t h1 h2 h3 h4 h5

/-- **Proposition 8(ii), the ratio at `ε = η`.** The optimal source-first error is `η/2`, the optimal
interleaved error is `η · η`, and their ratio is `1/(2η)`. -/
theorem counted_ratio {η : ℝ} (hη0 : 0 < η) :
    min (η / 2) (η * (1 + η) / 2) = η / 2 ∧
      min (η / 2) (η * (1 + η) / 2) / (η * η) = 1 / (2 * η) := by
  have h : η / 2 ≤ η * (1 + η) / 2 := by nlinarith
  rw [min_eq_left h]
  refine ⟨rfl, ?_⟩
  field_simp

/-- The ratio `1/(2η)` is unbounded as `η → 0`. -/
theorem counted_ratio_unbounded : Tendsto (fun η : ℝ => 1 / (2 * η)) (𝓝[>] 0) atTop := by
  have h := (tendsto_inv_nhdsGT_zero (𝕜 := ℝ)).const_mul_atTop (show (0:ℝ) < 1 / 2 by norm_num)
  refine Tendsto.congr (fun η => ?_) h
  ring

/-- Call both sources first, then query only if both report `0`. -/
noncomputable def bothC (η : ℝ) : Proto Bool Bool Bool :=
  .call (zsrc η [] false) (fun z0 => if z0 then .stop true else
    .call (zsrc η [(false, false)] true)
      (fun z1 => if z1 then .stop false else .verify false (fun b => .stop (!b))))

/-- **Proposition 8(ii): the separation is in error at equal caps, not in calls.** Calling both
sources first (two calls, source-first) also reaches error `ε η`. -/
theorem both_first_counted {ε η : ℝ} (hη0 : 0 ≤ η) (hη1 : η ≤ 1) :
    (bothC η).WF ∧ Fixed.SourceFirst (bothC η) ∧ Fixed.FixedAgainst (zsrc η) [] (bothC η) ∧
      (bothC η).qdepth ≤ 2 ∧ (bothC η).vdepth ≤ 1 ∧ perr ε (bothC η) = ε * η := by
  refine ⟨⟨zsrc_isKernel hη0 hη1 _ _, fun z0 => ?_⟩, fun z0 => ?_, ⟨false, rfl, fun z0 => ?_⟩,
    ?_, ?_, ?_⟩
  · cases z0
    · simp only [Bool.false_eq_true, ↓reduceIte]
      exact ⟨zsrc_isKernel hη0 hη1 _ _, fun z1 => by cases z1 <;> simp [Proto.WF]⟩
    · trivial
  · cases z0
    · simp only [Bool.false_eq_true, ↓reduceIte]
      intro z1; cases z1 <;> simp [Fixed.SourceFirst, Proto.CallFree]
    · trivial
  · cases z0
    · simp only [Bool.false_eq_true, ↓reduceIte]
      exact ⟨true, rfl, fun z1 => by cases z1 <;> simp [Fixed.FixedAgainst]⟩
    · trivial
  · simp only [bothC, Proto.qdepth]
    have h2 : ∀ z0 : Bool, (if z0 then Proto.stop true else
        Proto.call (zsrc η [(false, false)] true)
          (fun z1 => if z1 then Proto.stop false else Proto.verify false (fun b => Proto.stop (!b))) :
          Proto Bool Bool Bool).qdepth ≤ 1 := by
      intro z0; cases z0
      · simp only [Bool.false_eq_true, ↓reduceIte, Proto.qdepth]
        have : ∀ z1 : Bool, (if z1 then Proto.stop false else
            Proto.verify false (fun b => Proto.stop (!b)) : Proto Bool Bool Bool).qdepth = 0 := by
          intro z1; cases z1 <;> simp [Proto.qdepth]
        simp [this]
      · simp [Proto.qdepth]
    have := Finset.sup_le (s := Finset.univ) (fun z0 _ => h2 z0)
    omega
  · simp only [bothC, Proto.vdepth]
    apply Finset.sup_le; intro z0 _
    cases z0
    · simp only [Bool.false_eq_true, ↓reduceIte, Proto.vdepth]
      apply Finset.sup_le; intro z1 _
      cases z1 <;> simp [Proto.vdepth]
    · simp [Proto.vdepth]
  · unfold perr bothC; simp [Proto.acc, fb, bsc, q]; ring

end VT.NoisySep


==> anc/lean/VerificationTransfer/Paper.lean <==
import VerificationTransfer.Benchmark
import VerificationTransfer.Converse
import VerificationTransfer.Frontier
import VerificationTransfer.Attain
import VerificationTransfer.Calls
import VerificationTransfer.CallsUnique
import VerificationTransfer.ZeroError
import VerificationTransfer.FixedSources
import VerificationTransfer.Interleave
import VerificationTransfer.Graph
import VerificationTransfer.NoisyConverse
import VerificationTransfer.NoisySep
import VerificationTransfer.RankLaw
import VerificationTransfer.Linear
import VerificationTransfer.Coding
import VerificationTransfer.CallsEveryS
import VerificationTransfer.SFRL
import VerificationTransfer.FrontierExamples
import VerificationTransfer.LinearExtras
import VerificationTransfer.CallsAlphabets

/-!
# Statement map: paper result → Lean theorem

Every theorem in this file is a thin wrapper, stated as close to the paper as the model allows, whose
proof is a short application (or combination) of results proved in the other modules. Numbering
follows the paper (`main.aux` of its source).

## Modelling conventions (apply throughout)

* **Worlds, prior, task.** Worlds are a finite type `Θ`; the prior is `q : Θ → ℝ` with `IsProb q`.
  The paper's standing assumptions "full-support prior" and "every world has an acceptable response"
  are explicit hypotheses `hfull : ∀ θ, 0 < q θ` and `hacc : ∀ θ, ∃ y, f θ y = true` wherever a
  proof needs them. Responses are a finite type `Y`, acceptance is `f : Θ → Y → Bool`. Unique
  answers are `Y = Θ`, `f = VT.Zero.uniq` (`uniq θ y = decide (θ = y)`). The uniform prior on `M`
  worlds is `fun _ : Fin M => 1 / (M : ℝ)` (or `1 / (Fintype.card Θ : ℝ)`).
* **Protocols** are finite trees `Proto Θ Y Z` (finite horizon) with nodes `stop y`, `verify y next`,
  `call K next` (auxiliary call; the kernel `K : Θ → Z → ℝ` is attached to the node, so it may
  depend on the world and on the entire history, the request being implicit in the node) and
  `rand μ next` (private randomness, independent of the world). **One reply alphabet `Z` per
  protocol**: all calls (and all private coins) of a protocol draw from the same finite `Z`, whereas
  the paper allows an alphabet `Z_t` per call. Per-call alphabets are recovered, where the paper
  uses them (Thm. 4(i), first sentence), as the set of replies each call's kernel can produce
  (`CallsAlph.replies`). The paper's "binary sources" is `Fintype.card Z = 2`
  (or `Z = Bool`); then private coins are binary too, which is no restriction since any finite
  randomisation is a finite tree of biased coins. Several converse statements need `[Nonempty Z]`
  (an empty reply alphabet is degenerate). `WF` = every kernel and coin is stochastic.
* **Events and costs.** `t.succ f G θ n` = `P(acc = 1, N ≤ n | θ)` (the stopped event of eq. (2));
  `t.acc f G θ` = `P(acc = 1 | θ)`; `t.ecalls f G θ` = `E[Q | θ]`; `E Q` is `∑ θ, q θ * t.ecalls …`.
  `t.vdepth ≤ n` (resp. `t.qdepth ≤ b`, `Fixed.tdepth t ≤ C`) means `N ≤ n` (resp. `Q ≤ b`,
  `Q + N ≤ C`) **on every path**, the Lean rendering of "almost surely" (a hard cap). On a finite tree
  "surely" is a slightly stronger hypothesis than "almost surely". The gap is closed in general by
  `VT.AS.as_to_sure` (AlmostSure.lean): under a full-support prior, pruning the null branches of a
  protocol whose tails `P(N > n)`, `P(Q > b)`, `P(Q + N > M)` vanish gives a protocol with the caps
  on every path, the same acceptance, call counts and law of `(N, Q)` in every world, and the same
  `B_aux`, keeping every structural property used here (see the second table). For the converses the stopped
  forms (`thm2_converse_stopped_ge`, `thm4i_calls_ge_R_stopped_ge`), which only assume
  `P(acc = 1, N ≤ n) ≥ s`, also cover "`N ≤ n` a.s." directly.
* **Verifiers.** `exactG` is exact verification; a noisy verifier is any `G` with `IsVerifier G`
  (binary-input kernel, independent of the history). **Verification replies are binary**: `verify`
  branches on `Bool` and `G : Bool → Bool → ℝ`, so a noisy verifier is a binary-input,
  binary-output channel, as in Proposition 8 ("a verification of `y` returns a bit drawn from a
  binary-input kernel"), and `Noisy.cap G` is the capacity of such a channel. Verifiers with a
  larger reply alphabet (e.g. an erasure verifier) are not modelled.
* **Information.** `t.baux f G q` is `B_aux` of eq. (3), computed recursively with unnormalised joint
  weights; all information is in bits via `lg x = log x / log 2`. `mutInf q W` is `I(Θ; L)`,
  `kl q r = D(q‖r)`, `klp a b = kl₊(a‖b)` (binary, bits), `binEntropy / log 2` is `h₂` (defined
  locally, with the same formula, as `CallsS.h2`, `FEx.h2`, `Inter.h2`, `NoisySep.h2`).
  **Conventions at the boundary.** Lean has `x / 0 = 0` and `log 0 = 0`, so `lg 0 = 0` and, for
  `a > 0`, `klp a 0` is finite (`= (1 - a) lg (1 - a)`), whereas the paper's `kl₊(a‖0)` is `+∞`.
  Every statement that could meet this case carries a positivity hypothesis (full-support `q`,
  `q ≪ r`, `0 < V`, …) that excludes it, and statements about `lg` of a probability assume it
  positive (e.g. `eq15`).
* **Lists and the frontier.** Lists are `Finset Y` of card `≤ n + 1` (`lists Y n`); a list channel is
  `IsListChannel n W` (a kernel `Θ → Finset Y` supported on such lists); `cov f θ L = c_{θL}`;
  `Vn f n r = V_n(r)`. `Rn f n q s` is eq. (4) written as an `sInf`; it is attained
  (`eq4_attained`), so it is the paper's `min`. At an infeasible level (`s > 1`, or, without
  `hacc`, any `s` above the best achievable coverage) the set is empty and `Rn f n q s = sInf ∅ = 0`,
  whereas the paper's value is `+∞`; statements that need feasibility assume `s ≤ 1` and `hacc`.
* **Fixed sources** (Thm 7, 9, Prop 6, 8(ii), eq. (31)): `Fixed.FixedAgainst src [] t`: every call
  kernel of `t` equals `src tr c` for some request `c`, where `tr` is the list of earlier source
  (request, reply) pairs; so kernels depend on the world and the source transcript only, not on
  verifications, while the learner still chooses requests adaptively. `Fixed.SourceFirst t`: no call
  after the first verification. `Fixed.SourceOnly σ`: no verification at all.
* **Linear banks** (Section 3, eq. (15), Prop. 14) are over `𝔽₂ = ZMod 2` with the local instance
  `VT.Linear.fieldZModTwo`; `rank T = k` is `LinearIndependent (ZMod 2) T`. A source call in the
  Lean bank model is a call to `Rank.linSrc v`; the paper's remark that a source label can also be
  obtained by verifying the candidate `0` is not modelled.
* **Axioms.** Besides `propext`, `Classical.choice`, `Quot.sound`, exactly two project axioms occur,
  both published results and both used only for Proposition 5 (verified with `#print axioms` on
  every theorem and lemma of the project; see `lean/axioms_report.txt`):
  - `VT.Graph.cfj_unbounded` (Graph.lean; Cardinal–Fiorini–Joret 2008: `H_χ − H_K` is unbounded on
    uniform priors) is used by exactly `prop5_unbounded` and `prop5_every_n`.
  - `VT.SFRL.sfrl` (SFRL.lean; the strong functional representation lemma of Li and El Gamal 2018,
    Theorem 1, with its cardinality bound: for finite `Θ, L`, a prior `q` and a channel `W` there are
    `V ⊥ Θ` with at most `|Θ|(|L| − 1) + 2` values and `g` with `L = g(Θ, V)` in law on the support
    of `q` and `I(Θ; V | L) ≤ lg (I(Θ; L) + 1) + 4`). It enters through `SFRL.sfrl_calls` and
    `SFRL.Hchi_le_HK` and is used by exactly `prop5_upper` and `prop5_Hchi_le_HK`.
  Every other theorem of this file depends only on `propext`, `Classical.choice`, `Quot.sound`.
  Csiszár's Lagrangian/Gibbs dual of the list rate–distortion function (strong duality; the "≤"
  direction of eq. (17)), `VT.csiszar_gibbs_dual`, was a project axiom in earlier versions. It is now
  a theorem (`VT.Duality.gibbs_dual`), so Theorems 2 and 4, eq. (5), the tail decomposition and
  Proposition 6's saving bounds depend on no project axiom.

## Table

| Paper | Lean (`VT.Paper.…`) | Remarks |
|---|---|---|
| Prop. 1, eq. (2) | `prop1_upper`, `prop1_upper_blind` | Any weights `r ≥ 0` (not only priors). `CallFree` = no call nodes (private coins allowed); `prop1_upper_blind` also allows calls whose kernels ignore the world (`Blind`). |
| Prop. 1, "best accuracy is `V_n(r)`", eq. (1) | `prop1_attain`, `prop1_best` | `prop1_best`: `IsGreatest` over call-free protocols with `vdepth ≤ n` (any `Z`). Needs `[Nonempty Y]`. |
| eq. (4) | `eq4_attained` | `Rn` is an `sInf`; the infimum is attained by a list channel. |
| Thm. 2, converse under `N ≤ n` a.s. | `thm2_hardcap`, `thm2_converse_stopped_ge` | `hardcap`: `vdepth ≤ n` and `s ≤ P(acc = 1)`; `stopped_ge`: only `s ≤ P(acc = 1, N ≤ n)` (covers a.s.). Full-support `q`, `hacc`, `[Nonempty Z]`. No axiom. |
| Thm. 2, "attained by a single auxiliary observation before any verification" | `thm2_attained_single_call` | The protocol is `call W next` with every `next L` call-free, `E[Q|θ] = 1`, `vdepth ≤ n`, `P(acc=1) ≥ s`, `B_aux = R_n(q,s)`; `W` is an optimal list channel (the observation is the list). Needs `s ≤ 1`. No axiom. |
| Thm. 2, "infimum … equals `R(q,s)`" | `thm2_isLeast`, `thm2_inf` | Stated for protocols with reply alphabet `Z = Finset Y` (the lower bound holds for every nonempty `Z`: `thm2_hardcap`); `s ≤ 1`, full-support `q`, `hacc`. No axiom. |
| Thm. 2, eq. (5) | `thm2_dual`, `thm2_dual_weak` | `sup` over probability vectors `r` with `q ≪ r`; `s ∈ [0,1]`, full-support `q`. Weak duality (`≤`, `thm2_dual_weak`) needs neither full support nor `s ≥ 0`; strong duality (`thm2_dual`) goes through `VT.Duality.gibbs_dual`. No axiom. |
| Thm. 2, stopped form | `thm2_converse_stopped` | `B_aux ≥ R_n(q, P(acc = 1, N ≤ n))` for every protocol (full-support `q`, `hacc`, `[Nonempty Z]`). No axiom. |
| Thm. 2, text: "for unique answers, uniform `q` and `n+1 < M`, the frontier is the list-Fano value" | `eq28_uniform`, `eq28_zero_error` | See eq. (28) below. |
| Thm. 2, text: "each optimally placed bit halves the verification budget" (= App. E: "zero error with `B` optimally placed auxiliary bits is possible exactly when `n + 1 ≥ M 2^{-B}`") | `eq28_halving`, `eq28_halving_converse` | Unique answers, uniform `q` on `Fin M`. `eq28_halving`: for `0 < M` and `0 ≤ B`, a protocol with `N ≤ n`, zero error (`P(acc = 1) ≥ 1`) and `B_aux ≤ B` exists (reply alphabet `Finset (Fin M)`, as in `thm2_isLeast`) iff `M · 2^{-B} ≤ n + 1` (real power). `eq28_halving_converse`: every zero-error protocol with `N ≤ n`, **any** nonempty reply alphabet, has `M · 2^{-B_aux} ≤ n + 1`. `0 ≤ B` is needed only when `n + 1 ≥ M`. No axiom (the converse is Lemma 3 with `r = q`). |
| Thm. 2 / App. C: "for `s ≤ V_n(q)` a constant maximizing list has zero information" (and "`R(q,·)` vanishes on `[0, V_n(q)]`", App. calls) | `Rn_eq_zero_of_le_Vn` | Full-support `q`, `hacc`. The converse half ("exactly") and the rest of the shape of `R_n(q, ·)` are `VT.AS.Rn_eq_zero_iff`, `VT.AS.Rn_convexOn`, `VT.AS.Rn_strictMonoOn` (second table). No axiom. |
| eq. (6) | `eq6_pathKL` | `klPath f G t q r` is the relative entropy between the laws of complete histories (world included) under `P` and the reference law `P̃`; proved for every verifier `G` (paper: exact). |
| Lemma 3, eq. (7) | `lem3` | Exact verification, `r` a probability vector with `q ≪ r`. Needs `[Nonempty Y] [Nonempty Z]`. No axiom. |
| App. B, tail decomposition `P(acc=1) ≤ P(N>n) + sup{s ∈ [0,1] : R(q,s) ≤ B_aux}` | `tail_decomposition` | Every protocol and every `n`; `FEx.pNgt f exactG t θ n` = `P(N > n | θ)` (a verification node reached with no budget left counts as exceeding). Also gives the two intermediate inequalities. Full-support `q`, `hacc`, `[Nonempty Z]`. No axiom. |
| Thm. 4(i), first sentence | `thm4i_info_le_alphabets`, `thm4i_info_le_calls` | `thm4i_info_le_alphabets`: `B_aux ≤ E ∑_t log₂|Z_t|` for every verifier, where `Z_t` is the set of replies the `t`-th call's kernel can produce (`CallsAlph.replies`; the smallest possible alphabet of that call, so the bound implies the paper's for any alphabets). `thm4i_info_le_calls`: the common-alphabet form `B_aux ≤ lg |Z| · E Q` (`CallsAlph.elgcalls_le`). No axiom. |
| Thm. 4(i), `E Q ≥ R(q,s)` | `thm4i_calls_ge_R`, `thm4i_calls_ge_R_stopped`, `thm4i_calls_ge_R_stopped_ge`, `thm4i_calls_ge_R_lgZ` | Binary: `Fintype.card Z = 2`; exact verification; full-support `q`, `hacc`. `_stopped`: `E Q ≥ R_n(q, P(acc=1, N≤n))` for every protocol; `_stopped_ge`: only `s ≤ P(acc=1, N≤n)` (covers `N ≤ n` a.s.). `_lgZ`: `R ≤ lg|Z| · E Q` for any alphabet and any verifier. No axiom. |
| Thm. 4(i), noisy extension (Prop. 8 text) | `thm4i_calls_ge_R_noisy` | Any verifier `G` (`IsVerifier G`), binary `Z`, `vdepth ≤ n`. No axiom. |
| Thm. 4(ii), zero error | `thm4ii_zero_error` | Unique answers, full-support `q`, **every** `n` (no `n + 1 < M` needed). Sources `CallsU.bitSrc c`: request `j` returns bit `j` of the codeword `c θ` (deterministic in world and request, ignores all history, no shared randomness). Source-first, zero error in every world, `E Q < R_n(q,1) + 2`, bounded `Q`. No axiom. |
| Thm. 4(ii), every success level: `E Q < R(q,s) + 1 + h₂(s) + 2s ≤ R(q,s) + 1 + log₂ 5` | `thm4ii_every_s`, `thm4ii_h2_add_two_mul` | Unique answers, full-support `q`, every `n`, `0 ≤ s ≤ 1`. Sources `src` with requests `Option ℕ` that ignore **every** transcript (stronger than "ignore target history"): request `none` is the coverage source `C' ∼ Bernoulli(p θ)` (a stochastic kernel of the world alone), request `some j` returns bit `j` of `code θ`. The protocol is well formed, runs against `src`, is source-first, has **no** `rand` node (`CallsS.NoRand`: no shared randomness), `N ≤ n`, an explicit bound on `Q` on every path, `P(acc = 1) ≥ s`, and both inequalities. `thm4ii_h2_add_two_mul`: `h₂(s) + 2s ≤ lg 5` on `[0,1]` with equality at `s = 4/5` ("maximized at `4/5` with value `log₂ 5`"). The proof replaces the paper's "`R(q,·)` strictly increasing on `[V_n(q),1]`" by mixing an optimal channel with a constant list (convexity of `I` in the channel). No axiom. |
| Thm. 4(ii), proof sketch: "conditioning any list channel with coverage `s` on coverage shows `I(Θ;L) ≥ s R_n(q₁,1) − h₂(s)`" | `thm4ii_grouping` | Any acceptance `f`; exact coverage `s > 0`; stated with `I(q₁, W₁)` (`q₁ = CallsS.condPrior f q W s = q c / s`, `W₁ = CallsS.condChan f W`) in place of `R_n(q₁, 1)`; the step `I(q₁, W₁) ≥ R_n(q₁, 1)` is not stated. No axiom. |
| Thm. 4(ii), "no constant below 1" | `thm4ii_no_constant_below_one` | For each `c < 1` a full-support prior on two worlds with `n = 0` such that **every** zero-error protocol (any alphabet, any sources, not only binary designed ones) has `E Q > R_0(q,1) + c`. |
| Prop. 5, `E Q ≥ H_χ(G,q)` | `prop5_EQ_ge_Hchi` | Responses are the independent sets `Graph.IndSet G`, `f = Graph.indF G`; binary replies `Z = Bool`; `n = 0` is `vdepth = 0`; zero error in every world. `Hchi` = least entropy of a proper colouring. |
| Prop. 5, `R(q,1) = H_K(G,q)` | `prop5_R_eq_HK` | `HKvp` is Körner's graph entropy in stable-set-polytope form; full-support `q`. |
| Prop. 5, "difference unbounded" | `prop5_unbounded` | Uniform prior on `Fin m`; uses axiom `cfj_unbounded` (stated without the paper's chordality refinement). |
| Prop. 5, "extends to every `n`" | `prop5_pair_gap`, `prop5_every_n` | Index pairing `Graph.fpair`/`Graph.qpair`: `H_χ − H_K − n ≤ E Q − R_n` (no axiom), hence unbounded (axiom `cfj_unbounded`). |
| Prop. 5, "sources that are deterministic functions of the world and the request achieve `E Q ≤ R(q,s) + log₂(R(q,s)+1) + 5` for every `s`" | `prop5_upper` | General acceptance sets (`hacc`), full-support `q`, every `n`, every `s ≤ 1`. Sources `SFRL.detSrc bit`: request `(v, j)` returns bit `j` of the codeword `code v (g θ v)` of the list `g_v(θ)` (deterministic in world and request, independent of every transcript). The protocol flips one private coin (a `rand` node; its outcome `v` is carried in the request, as in the paper), `N ≤ n`, `P(acc=1) ≥ s`, `Q ≤ |Θ| − 1` on every path (paper: `M − 1`), and additionally `Q ≤ ⌈lg (1/c)⌉` for any `0 < c ≤ min q`. A Shannon-type prefix code (`SFRL.exists_list_code`) replaces the paper's Huffman code (same bounds used). Axiom `SFRL.sfrl`. |
| Prop. 5 / App. calls: `H_χ ≤ H_K + log₂(H_K+1) + 4` "for every graph" | `prop5_Hchi_le_HK` | Every graph, full-support `q`. Axiom `SFRL.sfrl`. |
| Prop. 6, given bank | `prop6_given_bank`, `prop6_given_bank_unbounded` | `K = 2^m` (paper: `K ≥ 4` a power of two; Lean: any `m`); worlds `Fin (2^m + 1)`, Lean world `i` = paper world `i + 1`; `idxSrc m` returns the `m` index bits, worlds `0` and `1` share index `0`. Source-first lower bound is against the same sources, with `N ≤ 1`, zero error; it even gives `E[Q | world 0] ≥ m`. |
| Prop. 6, designed example | `prop6_designed`, `prop6_designed_unbounded` | Worlds `Fin 3` (Lean `i` = paper `i + 1`), `q = Inter.q3 p = (1−2p, p, p)`, `0 < p ≤ 1/4`, the designed source `Inter.src3` returns `1{A = 2}` (paper world 3): `R_1(q,1) = 2p`, an interleaved protocol with `E Q = 2p`, and every source-first zero-error protocol with `N ≤ 1` — against **any** sources, any alphabet — has `E Q ≥ 1`. |
| Prop. 6, "Theorem 4 bounds the saving by `1 + log₂ 5 < 3.33` calls, and by `2` at zero error" | `prop6_saving_zero_error`, `prop6_saving_every_s`, `one_add_lg_five_lt` | Combination of Thm. 4(i) and 4(ii): the designed-source source-first protocol has `E Q` less than that of any binary-reply protocol with `N ≤ n` (and zero error, resp. `P(acc=1) ≥ s`), however it interleaves and whatever its sources, plus `2` (resp. plus `1 + lg 5`). `prop6_saving_every_s`: `0 ≤ s ≤ 1`, sources and protocol as in `thm4ii_every_s`. `one_add_lg_five_lt`: `1 + lg 5 < 3.33`. No axiom. |
| Thm. 7 | `thm7`, `thm7_prob` | The replacement `Fixed.sf d t []` keeps the same sources, `WF`, fixedness, is source-first, and does not increase `vdepth`, `qdepth`, `tdepth` (the caps `N ≤ n`, `Q ≤ b`, `Q + N ≤ C`); success is at least as large **in every world** (stronger than in expectation). `d : Y` is a default response. |
| Thm. 7, eq. (8) | `eq8`, `eq8_total` | `sSup` over interleaved protocols with the caps = `sSup` over source-only policies `σ` with `Q ≤ b` of `Fixed.leafVal f n σ q`, which is `E V_n(q(·|Z_σ))` computed with unnormalised posterior weights (`V_n` is positively homogeneous). `eq8_total` adds `Q + N ≤ M` (terminal value `V_{min(n, M − Q)}`). |
| Prop. 8, `V^G_n` | `prop8_VG` | `Vg f G n r` (Bellman value) is the maximum of `P_r(acc=1, N≤n)` over call-free protocols. |
| Prop. 8(i), first form | `prop8i_first` | As in the paper, with `r` a probability vector. |
| Prop. 8(i), second form | `prop8i_second`, `prop8i_second_expected` | `R_0(q,s) ≤ B_aux + n·cap(G)` under `vdepth ≤ n`; `_expected` replaces `n` by `E N` (stronger). `Noisy.cap G` = `sSup` of the binary-input mutual information. No axiom. |
| Prop. 8 text: "with exact verification the second form gives only `R_0(q,s) − n`, which is weaker than Thm. 2" | `prop8i_second_exact`, `prop8i_exact_weaker` | `cap(exactG) = 1`, so `B_aux ≥ R_0(q,s) − n`; and `R_0(q,s) − n ≤ R_n(q,s)` (`hacc`, `s ≤ 1`; from the second form applied to Theorem 2's optimal protocol). No axiom. |
| Prop. 8, garbling `V^G_n ≤ V_n` | `prop8_garbling` | |
| Prop. 8(ii), information | `prop8ii_info`, `prop8ii_info_ratio` | At zero error the upfront optimum is `1` and the interleaved optimum is `h₂(ε)` (from Thm. 13); `1/h₂(ε) → ∞` as `ε → 0⁺`. |
| Prop. 8(ii), counted calls | `prop8ii_counted`, `prop8ii_ratio`, `prop8ii_both_first`, `prop8ii_thm7_fails` | Uniform `A ∈ Bool`, verifier `bsc ε`, two fixed Z-channel sources `NoisySep.zsrc η` (source `r` reports `1{A ≠ r}`, missing a true `1` w.p. `η`); `0 ≤ ε ≤ 1/2`, `0 ≤ η ≤ 1`. Error is `perr ε t = 1 − P(acc = 1)`. Interleaved error `εη` is shown **optimal** among all protocols with `Q ≤ 1`, `N ≤ 1` (the paper only says it is reached); source-first optimum `min{η/2, ε(1+η)/2}` (attained). `prop8ii_thm7_fails` (`0 < ε = η < 1/2`) is the failure of Thm. 7's conclusion. |
| Thm. 9, eq. (10) | `thm9_rect`, `thm9_attain` | `Rank.Abn T v n b`: `sSup` of `P(acc=1)` over **all** interleaved protocols against the bank `Rank.linSrc v` with `N ≤ n`, `Q ≤ b`; uniform prior on `W ∈ 𝔽₂^d`; a verification tests the whole `k`-bit target. `2^{-k+ρ_b}` is written `1 / 2^(k − ρ_b)` (ℕ subtraction, exact since `ρ_b ≤ k`). No rank assumption on `T` is needed. `thm9_attain`: a fixed subset (`S.card ≤ b`, `ρ(S) = ρ_b`) followed by enumeration (`Rank.enumProto`). |
| Thm. 9, eq. (11) | `thm9_total`, `thm9_total_attain` | `Rank.AC T v C` under `Q + N ≤ C`; `max` over `b ∈ {0,…,min(C,J)}` as a `Finset.sup'`. |
| Thm. 9 text / App. rank: "on every source-only leaf the posterior of `W` is uniform on an affine fiber, so the target is uniform on `2^{k−ρ(S)}` vectors" | `thm9_fibre` | For every source set `S` and attainable replies `z`: the compatible targets are exactly `2^{k−ρ(S)}` vectors, each hit by the same number of secrets in the fibre. No rank assumption. The information form `ρ(S) = I(A; Z_S)` (eq. (9), second equality) is `VT.Rem.rho_eq_mutInfo` (second table). |
| Section 3 text: "target-only search needs `2^k − 1` verifications for zero error; a bank with `ρ_b = b` for `b ≤ k` needs only `k` source calls" | `rem_target_only`, `rem_full_rank_bank` | `rem_target_only` (`rank T = k`): `ρ_0 = 0` and `A_{0,n} = 1 ↔ 2^k ≤ n + 1`. `rem_full_rank_bank`: `ρ_k = k` (weaker than the paper's `ρ_b = b` for all `b ≤ k`) gives `A_{k,0} = 1`. |
| eq. (12) | definitions `Linear.elig`, `Linear.tgain`, `Linear.genSub` | The quotient is realised inside `𝔽₂^d / row(T)`; every `U` considered is `genSub T v S`, the span of the images of some sources. |
| Thm. 10, eq. (13) | `thm10_qsp`, `thm10_qsp_isGreatest`, `thm10_qsp_field` | Needs `rank T = k` (`LinearIndependent`). `max` over `U = genSub T v S`, `(b − dim U)₊` is ℕ subtraction. `_field`: any field. |
| Thm. 10 / App. "Closure enumeration": "`𝒩_h = ∑_u [h u]_2 = 2^{O(h²)}` counts the subspaces of `𝔽^h`", `[h u]_2 ≤ 4·2^{u(h−u)} ≤ 2^{h²/4+2}`, `𝒩_h ≤ (h+1) 2^{h²/4+2}` | `thm10_gauss`, `thm10_count` | `LinX.gauss h u` is the product formula (a real number); for `u ≤ h` it equals the number of `u`-dimensional subspaces of `𝔽₂^h` and satisfies both bounds; `thm10_count`: summing over `u ≤ h` counts all subspaces. Only the count and its bound are formalised: the algorithmic claim (all budgets and maximizing subsets in `𝒩_h poly(J, k+h)` field operations after a polynomial-time reduction, correctness of the closure enumeration) is **not**. The identification of the quotient `𝒱/𝒯` with `𝔽₂^h` is not stated. |
| eq. (14) | `eq14_relative` | `ρ(S) = dim(K₁ ∩ 𝔽^S) − dim(K₀ ∩ 𝔽^S)`, with `K₀ = Linear.K0 v`, `K₁ = Linear.K1 T v`; `rank T = k`. |
| eq. (14) text / App. "Relation to relative generalized Hamming weights": "`min{b : ρ_b ≥ t}` is the `t`-th relative generalized Hamming weight" | `eq14_rghw`, `eq14_rghw_def`, `eq14_subcode` | `LinX.rghw K₀ K₁ t` = least `|S|` such that some `t`-dimensional `D ≤ K₁ ∩ 𝔽^S` has `D ∩ K₀ = 0`; `eq14_rghw_def`: same least element as the standard definition via `|supp D|`. `eq14_subcode` (any `K₀ ≤ K₁`): such a `D` supported in `S` exists iff `t ≤ dim(K₁ ∩ 𝔽^S) − dim(K₀ ∩ 𝔽^S)`. `eq14_rghw` (`rank T = k`): `IsLeast` of the two sets coincide; they are nonempty iff `t ≤ ρ_J`, and then `M_t = min{b : ρ_b ≥ t}`. No axiom. |
| App. "Hardness without a nuisance bound" (syndrome decoding) | `rem_syndrome` | `H` a `d × J` matrix over `𝔽₂`, nonzero syndrome `t0`, source rows = columns of `H`, single target row `t0` (`k = 1`): `ρ_b ≥ 1 ↔ ∃ c, H c = t0 ∧ wt(c) ≤ b`. The complexity conclusion ("no algorithm polynomial in `J` is expected") is not formal. |
| Cor. 11 | `cor11` (combined), `cor11_kappa`, `cor11_cap`, `cor11_infinite`, `cor11_calls`, `cor11_calls_every_world`, `cor11_excess` | `κ = Rank.kappa k n = k − Nat.log 2 (n+1)`, shown equal to `⌈k − log₂(n+1)⌉` (and to `⌈R(q,1)⌉`: `cor11_kappa_eq_ceil_R`). `u(κ)` is passed as an `IsLeast` hypothesis over `U = genSub T v S` (it exists iff `ρ_J ≥ κ`). `cor11_calls`: least `E Q` over source-first zero-error protocols against the bank with `N ≤ n` is `κ + u` (the lower bound even holds in every world, `cor11_calls_every_world`). "Vanishes exactly when …" is `VT.C11.excess_zero_iff`: `u(κ) = 0` iff some `S` with `|S| = κ` has `ρ(S) = κ` (second table). |
| Cor. 11, `κ = ⌈R(q,1)⌉` | `cor11_kappa_eq_ceil_R` | `n + 1 < 2^k`: for unique answers and the uniform prior on `Fin (2^k)` (the model of the paper's appendix proof), `R_n(q,1) = k − lg(n+1)` (eq. (28)) and `κ = ⌈R_n(q,1)⌉`. The same for the bank model itself (`Rank.ftgt T`, `Rank.prior d`, `rank T = k`) is `VT.C11.kappa_eq_ceil_R_bank` (second table). No axiom. |
| Linear-bank interleaving example (after Cor. 11) | `rem_linear_interleaved` | Unique-answer model of `k = 2`, two one-bit sources, `n = 2`. |
| eq. (15) "bits used ≤ bits delivered" | `eq15`, `eq15_cell`, `eq15_fixed` | `eq15`: a finite law `μ` over conditioning cells `i` (bank `(T i, v i)`, acquired set `S i`, replies `z i` with nonempty fibre — "pooled over banks"), the secret uniform on the source fibre within each cell, and any predictor `P i` (a sub-probability vector on targets): `E P̂(A*) ≤ E 2^{ρ(S)−k}` and, if `E P̂(A*) > 0`, `k + lg E P̂(A*) ≤ k + lg E 2^{ρ(S)−k}` (the positivity hypothesis avoids `lg 0 = 0`). `eq15_cell`: one cell ("the true target's expected probability under any predictor is at most `2^{ρ−k}`"). `eq15_fixed`: a fixed acquisition `S` from a uniform secret `W ∈ 𝔽₂^d`. No axiom. |
| eq. (15) text, sampling remark `E[1/P(A*)] ≥ 2^{k − bits used}` | `eq15_sampling` | For a probability vector `μ` on a finite set and positive `p`: `E[1/p] ≥ 1/E[p]` and `E[1/p] ≥ 2^{k − (k + lg E p)}`. The comparison with `E 2^{k−ρ}` samples for the exact posterior and with ordered verification is `VT.Rem.sampling_linear` (second table). |
| Cor. 12, eq. (26) | `cor12_polytope` | Coverage polytope as `Zero.covVec f μ` for admissible `μ` (probability on lists of size `≤ n+1`), restricted to `a > 0` (under full support the objective is `+∞` otherwise; the restriction avoids `lg (1/0) = 0`). Minimum attained. |
| Cor. 12, eq. (27) | `cor12_clip`, `cor12_all_listed` | Unique answers, full-support `q`. `ℓ < M` is `n + 1 < card Θ`: a `τ > 0` with `∑ min{1, q_i/τ} = ℓ` exists and **every** such `τ` gives the formula; `ℓ = M` is `card Θ ≤ n + 1`. |
| Cor. 12, example: exact price `0.2` | `cor12_example` | `R_1((0.8,0.1,0.1),1) = 0.2`. |
| Cor. 12, example: "`r = q` gives only `−log₂ 0.9 = 0.1520`", "`r = (2/3,1/6,1/6)` attains (5)" | `cor12_example_dual` | `kl₊(1‖V_1(r)) − D(q‖r) = 0.2 = R_1(q,1)` at `r = (2/3,1/6,1/6)`; at `r = q` the value is `kl₊(1‖V_1(q)) = lg(1/0.9) < 0.2`. The decimal `0.1520` is not stated; the inclusion probabilities `(1,1/2,1/2)` are `VT.Rem.ex_opt_unique` (second table). No axiom. |
| eq. (28) | `eq28_uniform`, `eq28_zero_error` | Unique answers, uniform `q` on `Fin M`, `n + 1 < M`: `R_n(q,s) = kl₊(s ‖ (n+1)/M)` for `0 ≤ s ≤ 1`, and `R_n(q,1) = lg(M/(n+1))`. Includes "for `s ≤ ℓ/M` no source is necessary" (`kl₊ = 0`). No axiom (lower bound: weak duality with `r = q`; upper bound: uniformly permuted list, posterior uniform inside and outside). |
| App. E, `M = 4` example: `R(q,1) = h₂(1/4)` vs `kl(1‖3/4)` | `ex_M4` | Lean worlds `0,1,2,3` = paper `1,…,4`; response `true` accepted on `{0,1,2}`, `false` on `{3}` (`FEx.f4`); uniform `FEx.q4`; `n = 0`. States `R_0(q,1) = h₂(1/4)`, `kl₊(1‖V_0(q)) = lg(4/3)` (`= kl(1‖3/4)`) and `lg(4/3) < h₂(1/4)`, so `r = q` is not optimal (the only uniform `r`), i.e. "the optimal `r` need not be uniform even when `q` is". The decimals `0.811`, `0.415` are not stated. No axiom. |
| App. E, "the bound is attained when the automorphism group … acts transitively on worlds" | `transitive_attains` | Any finite group `Γ` acting on worlds and responses, preserving acceptance, transitive on worlds (e.g. the automorphism group or a transitive subgroup); uniform prior, `hacc`, every `n`, `0 ≤ s ≤ 1`: `R_n(q,s) = kl₊(s‖V_n(q))`. No axiom. |
| App. D, random-budget shortcut | `rem_random_budget` | |
| App. fixed sources, "a source-adaptivity boundary" | `rem_adaptivity_boundary` | Worlds `Fin 4` (the paper's `0,…,3`), masks `{2,3}`, `{1}`, `{3}`, `n = 0`: the adaptive policy (two calls) has zero error; every fixed pair of masks has terminal value `E V_0(q(·|Z)) ≤ 3/4` (the paper says "is `3/4`"; only `≤` is stated). |
| App. fixed sources, "an expected-cost and information-cost boundary" | `rem_cost_boundary` | `q = (1−2p, p, p)`, `0 < p < 1/2`, single source `1{A = 3}` (Lean world `2`): the interleaved protocol has zero error, `N ≤ 1`, `Q ≤ 1`, `E Q = 2p`, `B_aux = 2p`; every source-first zero-error protocol with `N ≤ 1` has `E Q ≥ 1`; the upfront protocol has `E Q = 1`, `B_aux = h₂(p) > 2p`. At `p = 0.1` this is also App. E's "alternative interleaved protocol … also costs `0.2` causal bits". |
| Thm. 13, eq. (29) | `thm13_inter`, `thm13_inter_lower` | `A` uniform on `Bool` (`NoisySep.q`), `f = NoisySep.fb`, verifier `bsc ε`, "at most one query" = `vdepth ≤ 1`, error `perr ε t = 1 − P(acc=1)`, `0 < ε < 1/2`, `0 ≤ δ ≤ ε`. `IsLeast` over `Z = Bool`; the lower bound holds for every alphabet. Assembled from `Noisy.second_form` (`n = 1`), `NoisySep.R0_binary` and `cap (bsc ε) ≤ 1 − h₂(ε)` (`cap_bsc_le`). No axiom. |
| Thm. 13, eq. (30) | `thm13_upfront`, `thm13_upfront_lower` | Upfront = `SourceFirst`. `v_ε = NoisySep.vε ε`, the unique root in `(0, ε)` of `h₂(v) + (ε − v) h₂'(v) = 1` (`h₂'(v) = lg((1−v)/v)`). |
| Thm. 13, "in particular" | `thm13_zero_error`, `thm13_limits` | Zero error: `h₂(ε)` vs `1`. Limits are for the closed-form optimal values, which are the optima by `thm13_inter`/`thm13_upfront` once `ε < 1/2` (then `δ = ε² ∈ [0, ε]`). |
| eq. (31) `A_n(K) = E_Z V_n(q(·|Z))` | `eq31`, `eq31_sSup` | A single fixed source `FEx.oneSrc K` (`IsKernel K`), at most one call (`qdepth ≤ 1`), `N ≤ n`, **any interleaving** (stronger than "upfront"): the best accuracy is `∑_z V_n(q · K(z|·))` (unnormalised posteriors), attained (`IsGreatest`); `eq31_sSup` also identifies it with the source-only side of eq. (8). Needs a default response `d`. No axiom. |
| App. "Information quantity is not source usefulness": `M = 256`, `n = 15` numbers | `ex_channel_shape_256` | Balanced partition into 16 blocks: 4 bits, accuracy 1; reveal–erasure `α = 1/2`: 4 bits, accuracy `0.53125`; `α = 0.55`: `4.4` bits, accuracy `0.578125`. Information is `FEx.srcInfo q K = I(Θ; Z)` (equal to the one-call charge); accuracy is `∑_z V_n(q·K(z|·))`, the best accuracy by `eq31`. No axiom. |
| same App., "more generally, … equal information `B = log₂(M/ℓ)` have accuracies `1` and `α + (1−α)ℓ/M`, `α = B/log₂M`" | `ex_channel_shape_general`, `ex_partition_source`, `ex_reveal_erasure_source`, `ex_partition_source_fin`, `ex_partition_value`, `ex_reveal_erasure_value` | `ex_channel_shape_general`: any balanced partition `g` (blocks of exactly `ℓ = n + 1` worlds), `α = lg(M/ℓ)/lg M ∈ [0,1]`: both sources carry `lg(M/ℓ)` bits, accuracies `1` and `α + (1−α)ℓ/M`. The other theorems give each source separately (any `α ∈ [0,1]`), existence of a balanced partition of `Fin M` when `ℓ ∣ M`, and the operational (`IsGreatest`) form of the accuracies. No axiom. |
| same App., "along `M = 2^{k²}`, `ℓ = M/2^k`, the latter tends to zero while the former remains one" | `ex_channel_shape_asymptotic` | `k ≥ 1`, `n = 2^{k²−k} − 1`, `α = 1/k`; both carry `k` bits; accuracies `1` and `1/k + (1 − 1/k) 2^{-k} → 0`. No axiom. |
| Prop. 14 (learning the bank), eqs. (32), (33) | `prop14` | Counting form: `m` i.i.d. uniform samples of a rank-`ℓ` subspace `X ≤ 𝔽₂^n` (the joint support; the paper's `n` is `k + J`), `LinX.pSpanX X m` = fraction of sample tuples spanning `X`. States `P(X̂ ≠ X) ≤ (2^ℓ − 1) 2^{-m} < 2^{ℓ−m}`, eq. (33) (for every `m`; `= 0` for `m < ℓ`), and eq. (32): `m ≥ ℓ₀ + ⌈lg(1/δ)⌉`, `ℓ ≤ ℓ₀`, `δ > 0` give `P(X̂ = X) ≥ 1 − δ`. The rest of the proposition ("QSP applied to it returns optimal policies for every budget, with nuisance dimension `h = ℓ − k`") is not formalised. No axiom. |

## Table, continued: `VT.AS` (AlmostSure.lean), `VT.Rem` (Remaining.lean), `VT.C11` (Cor11Bank.lean)

This file does not import these modules (`AlmostSure.lean` and `Cor11Bank.lean` import it), so their
results are not wrapped here; they are listed with their full names. None of them uses a project axiom.

| Paper | Lean | Remarks |
|---|---|---|
| Standing convention: `N ≤ n`, `Q ≤ b`, `Q + N ≤ M` "almost surely" | `VT.AS.as_to_sure`, `VT.AS.prune_vdepth_as`, `VT.AS.prune_qdepth_as`, `VT.AS.prune_tdepth_as` | Full-support `q`, any verifier `G` (`IsVerifier G`), `t.WF`, and `∑ θ, q θ · P(N > n | θ) = 0` (likewise `P(Q > b)`, `P(Q + N > M)`; `FEx.pNgt`, `VT.AS.pQgt`, `VT.AS.pTgt`). The pruned protocol `VT.AS.prune f G d t q` has the three caps on every path, is `WF`, and has the same `acc`, `ecalls`, `succ · k`, `E[N | θ]` and joint law of `(N, Q)` (`VT.AS.plaw`) in every world, the same `B_aux`, no larger depths, and keeps `CallFree`, `Blind`, `SourceFirst`, `SourceOnly`, `FixedAgainst src tr`, `FixedAgainstAv src avail tr`. So every statement of the first table with sure caps holds under the paper's almost-sure caps. |
| Thm. 2, converse with `N ≤ n` a.s. | `VT.AS.thm2_hardcap_as` | `P(N > n) = 0` and `s ≤ P(acc = 1)` give `B_aux ≥ R_n(q, s)`. Full-support `q`, `hacc`, `[Nonempty Z]`, `t.WF`. |
| Thm. 13, eqs. (29), (30), lower bounds with "at most one query" a.s. | `VT.AS.thm13_inter_lower_as`, `VT.AS.thm13_upfront_lower_as` | As `thm13_inter_lower`, `thm13_upfront_lower` with `P(N > 1) = 0` in place of `vdepth ≤ 1`. |
| Thm. 7 with source availability (App. fixed sources) | `VT.AS.source_first_suffices_avail` | `FixedAgainstAv src avail tr t`: `FixedAgainst` plus `avail tr c` at every call (availability may depend on the source history, e.g. one-use sources). The replacement `Fixed.sf d t []` runs against the same `(src, avail)`, is `WF` and source-first, does not increase `vdepth`, `qdepth`, `tdepth`, and accepts at least as often in every world. Exact verification. |
| App. calls (proof of Thm. 4(ii)): "`R(q,·)` is convex and nondecreasing, and it vanishes exactly on `[0,V_n(q)]` … It is therefore strictly increasing on `[V_n(q),1]`" | `VT.AS.Rn_convexOn`, `VT.AS.Rn_monotoneOn`, `VT.AS.Rn_eq_zero_iff`, `VT.AS.Rn_strictMonoOn`, `VT.AS.klb_pos`, `VT.AS.opt_channel_coverage_eq` | `IsProb q`, `hacc` (no full support needed). Convexity and monotonicity on `[0,1]`; `Rn_eq_zero_iff`: for `s ≤ 1`, `R_n(q,s) = 0 ↔ s ≤ V_n(q)`; strict increase on `[V_n(q), 1]`. `opt_channel_coverage_eq`: the consequence "an optimal channel `W` for `R(q,s)` covers with probability exactly `s`", for `V_n(q) ≤ s ≤ 1`. |
| Section 2: "For unique answers, `V_n` is the mass of the `n+1` most probable answers" | `VT.AS.Vn_uniq_top` | Any `r ≥ 0`: a set `L` of `min(n+1, |Θ|)` answers, each at least as probable as every answer outside `L`, with `V_n(r) = ∑_{θ ∈ L} r θ`. |
| eq. (9), second equality; App. "Exact transfer rank": `ρ(S) = I(A; Z_S)` (also App. fixed rank: "`I(A;BW) = ρ(S)`") | `VT.Rem.rho_eq_mutInfo`, `VT.Rem.mutInfo_target_zS` | `W` uniform on `𝔽₂^d` (`VT.Rem.mutInfo` is computed on the uniform finite probability space), `A = T W`, `Z_S = (v_j · W)_{j ∈ S}`, bits. `rho_eq_mutInfo` needs `rank T = k`; `mutInfo_target_zS` (any `T`): `I(A; Z_S) = ρ(S) − ρ(∅)`. |
| eq. (17), Gibbs variational form | `VT.Rem.gibbs_formula`, `VT.Rem.gibbs_weak`, `VT.Rem.gibbs_weak_sup` | `(ln 2) R_n(q,s) = sup_{β ≥ 0} {β s − max_μ F_β(μ)}` for `0 ≤ s ≤ 1`, full-support `q`, `hacc`. "≥" is `gibbs_weak_sup` (for `s ≤ 1`); "≤" is `VT.Duality.gibbs_dual`. `max_μ F_β(μ)` is the `sSup` of `VT.Rem.Fset`. |
| eq. (18) | `VT.Rem.decompose`, `VT.Rem.mutInf_isLeast` | `∑_θ q_θ D(W_θ ‖ μ) = I(Θ; L) + D(qW ‖ μ)` for every `μ` dominating `qW`; only `q ≥ 0`, `W ≥ 0` are needed. `mutInf_isLeast`: `I(Θ; L)` is the minimum over such `μ`, attained at `μ = qW`. |
| eq. (23) and the Jensen display before it | `VT.Rem.eq23`, `VT.Rem.eq23_sSup_eq_sInf`, `VT.Rem.gibbs_jensen` | `β ≥ 0`, full-support `q`: the maximum of `F_β(μ)` over admissible `μ` equals the minimum of `(ln 2) D(q‖r) + ln(1 + (e^β − 1) V_n(r))` over full-support probability vectors `r`; both attained. `gibbs_jensen`: the "≤" half for every admissible `μ` and full-support `r`. |
| App. noisy: Bayes error `e(p) = min{p(1−ε),(1−p)ε} + min{pε,(1−p)(1−ε)} = min{p,1−p,ε}` | `VT.Rem.bayes_error` | Any real `p`, `ε ≤ 1/2`. |
| Prop. 8 proof: "`cap(G) = 1 − h₂(ε)` for the binary symmetric verifier" | `VT.Rem.cap_bsc` | `0 < ε < 1`. The lower bounds of the first table only use `≤` (`cap_bsc_le`). |
| App. noisy: `B_upfront(ε,δ) ≥ 1 − h₂(δ/(2ε))`, `0 ≤ δ ≤ ε` | `VT.Rem.Bup_ge_jensen`, `VT.Rem.upfront_ge_jensen` | `0 < ε < 1/2`. `Bup_ge_jensen` for the closed form `NoisySep.Bup` (the optimum by `thm13_upfront`); `upfront_ge_jensen` directly for every source-first protocol with `vdepth ≤ 1` and error `≤ δ`. |
| App. noisy: "The tangent equation can also be written `−ε log₂ v_ε − (1−ε) log₂(1−v_ε) = 1`" | `VT.Rem.tangent_alt`, `VT.Rem.tangent_alt_iff`, `VT.Rem.tangent_alt_unique` | `0 < ε < 1/2`; the two forms agree on `(0,1)`, and `v_ε` is the unique root of the second form in `(0, ε)`. |
| App. zero: "the coverage polytope of maximal-size lists is `{a ∈ [0,1]^M : ∑_i a_i = ℓ}`" | `VT.Rem.coverage_polytope` | Lists of size exactly `ℓ` in `Fin M`; no hypothesis `ℓ < M` (for `ℓ > M` both sides are false). |
| App. zero, example `q = (0.8, 0.1, 0.1)`, `ℓ = 2`: clipping at `τ = 0.2`, inclusion probabilities `(1,1/2,1/2)`, "the upfront message still has one raw bit of entropy" | `VT.Rem.ex_clip`, `VT.Rem.ex_opt_unique`, `VT.Rem.ex_channel` | `ex_opt_unique`: least zero-error objective `0.2 = R_1(q,1)`, and every optimal design has inclusion probabilities exactly `(1,1/2,1/2)`. `ex_channel`: an explicit zero-error list channel with `I(A; L) = 0.2` and `H(L) = 1`. The interpretive clause "mutual information and message length are distinct resources" is not a formal statement. |
| Table 9 caption, sampling and guessing: "The exact posterior is in parentheses: `E 2^{k−ρ}` samples and `E(2^{k−ρ}+1)/2` guesses"; App. S: "the mean rank of `A*` (the calls of a most-probable-first eliminating learner)" | `VT.Rem.geom_mean`, `VT.Rem.geom_mean_pow`, `VT.Rem.ordered_mean`, `VT.Rem.ordered_mean_enum`, `VT.Rem.sampling_linear` | Sampling with replacement with acceptance probability `p ∈ (0,1]` takes `1/p` samples in expectation; ordered verification of `c` equally likely candidates takes `(c+1)/2`. `sampling_linear`: on a uniform linear bank over `𝔽₂`, the exact posterior given attainable replies is uniform on `2^{k−ρ(S)}` targets, so sampling takes `2^{k−ρ(S)}` and ordered verification `(2^{k−ρ(S)}+1)/2` in expectation. The general "rank of `A*`" statement for a non-uniform posterior is not stated. |
| App. coding / linear: "Because `K_1^⊥` has dimension `h`, each `U` corresponds to a subcode of `K_1^⊥`, its annihilator, and `𝓔(U)` is the complement of that subcode's support" | `VT.Rem.forney_correspondence`, `VT.Rem.forney_correspondence_F2`, `VT.Rem.finrank_perp_K1`, `VT.Rem.annSub_le_perp`, `VT.Rem.finrank_annSub`, `VT.Rem.elig_iff_annSub`, `VT.Rem.elig_eq_compl_supp` | Any field (`_F2`: over `𝔽₂`), `rank T = k`, `h = dim span(T, v) − k`. For every generated subspace `U = genSub T v S`: `annSub U ≤ K₁^⊥`, `dim annSub U = h − dim U`, `𝓔(U)` is the complement of its support, and distinct generated subspaces give distinct subcodes. |
| Cor. 11, "`κ = ⌈k − log₂(n+1)⌉ = ⌈R(q,1)⌉`" in the bank model | `VT.C11.R_bank`, `VT.C11.kappa_eq_ceil_R_bank`, `VT.C11.Vn_bank` | Worlds are secrets `W ∈ 𝔽₂^d` with the uniform prior `Rank.prior d`, acceptance `Rank.ftgt T` (`y = T W`), `rank T = k`, `n + 1 < 2^k`: `R_n(q,1) = k − lg(n+1)` and `κ = ⌈R_n(q,1)⌉`. `Vn_bank`: `V_n(q) = (n+1)/2^k` for `n + 1 ≤ 2^k`. Proof: translations `W ↦ x + W`, `y ↦ T x + y` preserve acceptance and act transitively, so `transitive_attains` applies. |
| Cor. 11, last clause: "it vanishes exactly when an optimal subset resolves one new target dimension per call"; and "`b_n ≥ ⌈R(q,1)⌉` with equality exactly when `u(κ) = 0`" | `VT.C11.excess_zero_iff`, `VT.C11.cor11_bank` | `rank T = k`, `n + 1 < 2^k`, `u` as in `cor11`: `u(κ) = 0 ↔ ∃ S, |S| = κ ∧ ρ(S) = κ`. `cor11_bank` combines this with `R_bank`: `b_n = κ + u(κ)` is the least sufficient hard cap, `⌈R_n(q,1)⌉ ≤ b_n`, with equality iff `u(κ) = 0`. |

## Not formalised by design

* **Theorem 10, complexity.** "After a polynomial-time reduction, all budgets and maximizing subsets
  are computed in `𝒩_h poly(J, k+h)` field operations" (Section 3), and the supporting
  algorithmic statements of App. "Closure enumeration and complexity" (App. M:
  "every `U ∈ 𝒰` is eventually inserted", "Per state, at most `J` Gaussian reductions …"), App.
  "Online target generation", and "For `k=1`, a breadth-first search over `𝔽^{h+1}` decides `ρ_b` in
  `2^{h+1}J` steps" (Section 3). Only the count of subspaces and its bound are formalised
  (`thm10_gauss`, `thm10_count`).
* **Proposition 14, semantic part.** "QSP applied to it returns optimal policies for every budget,
  with nuisance dimension `h = ℓ − k`" and the App. discussion "On exact recovery, uniform `X`
  corresponds exactly to uniform `α` … all the hypotheses of the linear-rank theorem hold
  simultaneously for all budgets" (App. O).
* **Informal sentences**, e.g. Prop. 5 text and App. calls "The logarithmic order is attained" (a
  citation of Cardinal, Fiorini, Joret, Jungers and Munro 2010, not formalised); "This is a
  channel-shape effect, not an optimization failure"; "an exact verification is worth more than its
  one bit of capacity"; "Nothing else in the argument uses exact verification, fixed kernels, or
  source-first order"; "This statement would be false for a constraint only on expected call
  counts" (illustrated by `prop6_designed`); "The separation is in error at equal caps, not in the
  number of calls"; "The after-query source sees the query history. Restricting it not to see that
  history defines a different problem"; "Choosing a maximizing subset contains syndrome decoding, so
  no algorithm polynomial in `J` is expected" (the reduction itself is `rem_syndrome`); "QSP is
  therefore enumeration on the small side of Forney's duality" (the correspondence itself is
  `VT.Rem.forney_correspondence`).
* **Numerical and empirical claims**: decimals (`0.811`, `0.415`, `0.1520`, `2 − log₂ 3 = 0.415`),
  all experiments, runtimes and audits (e.g. "On 300 random banks, exhaustive search over all source
  subsets agrees with `b_n = κ + u(κ)` for all 940 pairs", "Exhaustive enumeration agrees with QSP on
  all 1911 budget entries of 240 small banks", "Exact dynamic programming … on 200 random priors
  with `M ≤ 8` never finds a gap above one", "On 750 near-optimal Blahut–Arimoto channels the
  construction is within `3.1` calls of `I(W)`", "Exhaustive search over all policies with at most
  one call and one query reproduces both values", the Hamming-code diagnostic "joint rank is 17, and
  `h = 6`", "the sufficient failure bound is `2^{-7} < 0.01`", and the numerical-methods appendix).

## Not yet formalised (stated mathematical claims without a Lean counterpart)

* Section 2: "For `n=0` and unique answers, `𝓡_0(q,s)` is Erokhin's `ε`-entropy (`ε=1−s`)"
  (identification with the literature notion).
* Section 2 (Prop. 8 text): "On the instance of Theorem 13 the first form is loose" (the
  second-form value `h₂(ε) − h₂(δ)` is `thm13_inter_lower`).
* Section 2 / App. I (Thm. 4(ii) sketch): the step
  "`I(Θ;L | C=1) ≥ 𝓡_n(q₁,1)`" completing `thm4ii_grouping`.
* App. I (Thm. 4(ii), zero error): "The construction's constant is approached
  (uniform `q` with `M` just above `ℓ2^j`)".
* App. I (Prop. 5): "`H_χ − H_K` is unbounded even for chordal graphs with uniform
  `q`" — the axiom `cfj_unbounded` omits chordality; and "On the chordal graphs of [Cardinal et al.,
  Lemmas 5 and 6] it is at least `log₂ k − o(1)`".
* Apps. B and C: eq. (16) (the per-path log-likelihood ratio; only its expectation,
  eq. (6), is stated); "For `0<c<1`, the inner supremum is attained at `β=0` if `s≤c`, and otherwise
  at `β=ln[s(1−c)/(c(1−s))]`". (Eqs. (17), (18) and (23) are in the second table.)
* App. U: the certificate claims "a lower bound on its optimal information cost is
  `(βs − F_β(μ) − ln g_max)/ln 2`", "The actual channel information equals
  `[βs − F_β(μ) − D_nat(μ'‖μ)]/ln 2`", and the geometric-programming dual.
* App. S: "the mean rank of `A*` (the calls of a most-probable-first
  eliminating learner)" for a general posterior. The uniform-posterior case that the linear bank produces is
  `VT.Rem.sampling_linear`, and `E[1/P(A*)] ≥ 2^{k − bits used}` is `eq15_sampling`.
-/

open Finset Filter Topology

namespace VT.Paper

universe u

/-! ## Section 2: the general model -/

section General

variable {Θ Y Z : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y] [Fintype Z]

/-! ### Proposition 1 (local benchmark) -/

/-- **Proposition 1, eq. (2).** Without auxiliary calls, every stopping rule has
`P_r(acc = 1, N ≤ n) ≤ V_n(r)`. -/
theorem prop1_upper [Nonempty Y] (f : Θ → Y → Bool) (t : Proto Θ Y Z) (hwf : t.WF)
    (hcf : t.CallFree) (r : Θ → ℝ) (hr : ∀ θ, 0 ≤ r θ) (n : ℕ) :
    ∑ θ, r θ * t.succ f exactG θ n ≤ Vn f n r :=
  VT.prop1_upper t hwf hcf r hr n

/-- **Proposition 1, eq. (2), with world-independent calls.** Calls whose kernels ignore the world
(`Blind`) do not help either. -/
theorem prop1_upper_blind [Nonempty Y] (f : Θ → Y → Bool) (t : Proto Θ Y Z) (hwf : t.WF)
    (hbl : t.Blind) (r : Θ → ℝ) (hr : ∀ θ, 0 ≤ r θ) (n : ℕ) :
    ∑ θ, r θ * t.succ f exactG θ n ≤ Vn f n r :=
  (succMass_le_Vg exactG_isVerifier t hwf hbl r hr n).trans (Vg_exact_le_Vn n r hr)

/-- **Proposition 1, attainment.** A call-free list protocol with `N ≤ n` attains `V_n(r)`. -/
theorem prop1_attain [Nonempty Y] (f : Θ → Y → Bool) (r : Θ → ℝ) (hr : ∀ θ, 0 ≤ r θ) (n : ℕ) :
    ∃ t : Proto Θ Y Z, t.WF ∧ t.CallFree ∧ t.vdepth ≤ n ∧
      ∑ θ, r θ * t.succ f exactG θ n = Vn f n r :=
  VT.prop1_attain (Classical.arbitrary Y) r hr n

/-- **Proposition 1.** Without auxiliary calls, the best accuracy under `N ≤ n` with prior `r` is
`V_n(r)`. -/
theorem prop1_best [Nonempty Y] (f : Θ → Y → Bool) (r : Θ → ℝ) (hr : ∀ θ, 0 ≤ r θ) (n : ℕ) :
    IsGreatest {x | ∃ t : Proto Θ Y Z, t.WF ∧ t.CallFree ∧ t.vdepth ≤ n ∧
      x = ∑ θ, r θ * t.acc f exactG θ} (Vn f n r) := by
  have hsa : ∀ t : Proto Θ Y Z, t.vdepth ≤ n →
      ∑ θ, r θ * t.acc f exactG θ = ∑ θ, r θ * t.succ f exactG θ n := fun t hv =>
    Finset.sum_congr rfl (fun θ _ => by rw [Frontier.succ_eq_acc_of_vdepth f exactG t n hv θ])
  refine ⟨?_, ?_⟩
  · obtain ⟨t, hwf, hcf, hv, hval⟩ := prop1_attain (Z := Z) f r hr n
    exact ⟨t, hwf, hcf, hv, by rw [hsa t hv, hval]⟩
  · rintro x ⟨t, hwf, hcf, hv, rfl⟩
    rw [hsa t hv]
    exact prop1_upper f t hwf hcf r hr n

/-! ### Equation (4) and Theorem 2 (information frontier) -/

/-- **Eq. (4).** The list rate–distortion function is a minimum: it is attained by a list channel. -/
theorem eq4_attained (f : Θ → Y → Bool) (n : ℕ) {q : Θ → ℝ} (hq : IsProb q)
    (hacc : ∀ θ, ∃ y, f θ y = true) {s : ℝ} (hs1 : s ≤ 1) :
    ∃ W : Θ → Finset Y → ℝ, IsListChannel n W ∧ s ≤ coverage f q W ∧ mutInf q W = Rn f n q s :=
  Rn_attained f n q hq hacc s hs1

/-- **Theorem 2, converse** (`N ≤ n` on every path and `P(acc = 1) ≥ s`). -/
theorem thm2_hardcap [Nonempty Z] {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ} (hq : IsProb q)
    (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) (t : Proto Θ Y Z) (hwf : t.WF)
    (hN : t.vdepth ≤ n) {s : ℝ} (hsucc : s ≤ ∑ θ, q θ * t.acc f exactG θ) :
    Rn f n q s ≤ t.baux f exactG q :=
  frontier_hardcap hq hfull hacc t hwf hN hsucc

/-- **Theorem 2, stopped form.** Under an arbitrary stopping rule,
`B_aux ≥ R_n(q, P(acc = 1, N ≤ n))`. -/
theorem thm2_converse_stopped [Nonempty Z] {f : Θ → Y → Bool} {q : Θ → ℝ} (hq : IsProb q)
    (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) (t : Proto Θ Y Z) (hwf : t.WF)
    (n : ℕ) :
    Rn f n q (∑ θ, q θ * t.succ f exactG θ n) ≤ t.baux f exactG q :=
  frontier_converse hq hfull hacc t hwf n

/-- **Theorem 2, converse under `P(acc = 1, N ≤ n) ≥ s`.** This covers "`N ≤ n` almost surely and
`P(acc = 1) ≥ s`", since then `P(acc = 1, N ≤ n) = P(acc = 1)`. -/
theorem thm2_converse_stopped_ge [Nonempty Z] {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ}
    (hq : IsProb q) (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) (t : Proto Θ Y Z)
    (hwf : t.WF) {s : ℝ} (hsucc : s ≤ ∑ θ, q θ * t.succ f exactG θ n) :
    Rn f n q s ≤ t.baux f exactG q := by
  have : Nonempty Y := Frontier.nonempty_Y hq hacc
  have h1 := (Frontier.succMass_bounds f t hwf hq n).2
  exact (Rn_mono hq hacc n hsucc h1).trans (frontier_converse hq hfull hacc t hwf n)

/-- **Theorem 2, achievability.** The frontier is attained by a single auxiliary observation (an
optimal list) made before any verification: the protocol is `call W next` with every continuation
call-free, it makes exactly one call in every world, at most `n` verifications on every path, has
`P(acc = 1) ≥ s` and `B_aux = R_n(q, s)`. -/
theorem thm2_attained_single_call {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ} (hq : IsProb q)
    (hacc : ∀ θ, ∃ y, f θ y = true) {s : ℝ} (hs1 : s ≤ 1) :
    ∃ (W : Θ → Finset Y → ℝ) (next : Finset Y → Proto Θ Y (Finset Y)),
      IsListChannel n W ∧ s ≤ coverage f q W ∧ mutInf q W = Rn f n q s ∧
      (∀ L, (next L).CallFree) ∧
      (Proto.call W next).WF ∧ (Proto.call W next).vdepth ≤ n ∧
      (∀ θ, (Proto.call W next).ecalls f exactG θ = 1) ∧
      s ≤ ∑ θ, q θ * (Proto.call W next).acc f exactG θ ∧
      (Proto.call W next).baux f exactG q = Rn f n q s := by
  have : Nonempty Y := Frontier.nonempty_Y hq hacc
  obtain ⟨d⟩ : Nonempty Y := inferInstance
  obtain ⟨W, hW, hcov, hmi⟩ := Rn_attained f n q hq hacc s hs1
  obtain ⟨t, hwf, hv, hs, hb, ht⟩ := frontier_achieve hq d W hW hcov
  subst ht
  refine ⟨W, fun L => if L.card ≤ n + 1 then listProto d L.toList else .stop d, hW, hcov, hmi,
    fun L => Frontier.oneCall_branch_callFree d n L, hwf, hv, ?_, hs, hb.trans hmi⟩
  intro θ
  simp only [Proto.ecalls]
  rw [Finset.sum_eq_zero (fun L _ => by
    rw [CallsU.ecalls_callFree f exactG _ (Frontier.oneCall_branch_callFree d n L) θ, mul_zero]),
    add_zero]

/-- **Theorem 2.** The infimum of `B_aux` over protocols with `N ≤ n` and `P(acc = 1) ≥ s` is
`R_n(q, s)`, and it is attained (reply alphabet `Finset Y`; the lower bound holds for every
alphabet, `thm2_hardcap`). -/
theorem thm2_isLeast {f : Θ → Y → Bool} (n : ℕ) {q : Θ → ℝ} (hq : IsProb q)
    (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) {s : ℝ} (hs1 : s ≤ 1) :
    IsLeast {x | ∃ t : Proto Θ Y (Finset Y), t.WF ∧ t.vdepth ≤ n ∧
      s ≤ ∑ θ, q θ * t.acc f exactG θ ∧ x = t.baux f exactG q} (Rn f n q s) := by
  refine ⟨?_, ?_⟩
  · obtain ⟨W, next, -, -, -, -, hwf, hv, -, hs, hb⟩ :=
      thm2_attained_single_call (n := n) hq hacc hs1
    exact ⟨_, hwf, hv, hs, hb.symm⟩
  · rintro x ⟨t, hwf, hv, hs, rfl⟩
    exact frontier_hardcap hq hfull hacc t hwf hv hs

/-- **Theorem 2**, as an `sInf` identity. -/
theorem thm2_inf (f : Θ → Y → Bool) (n : ℕ) {q : Θ → ℝ} (hq : IsProb q)
    (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) {s : ℝ} (hs1 : s ≤ 1) :
    Rn f n q s = sInf {x | ∃ t : Proto Θ Y (Finset Y), t.WF ∧ t.vdepth ≤ n ∧
      s ≤ ∑ θ, q θ * t.acc f exactG θ ∧ x = t.baux f exactG q} :=
  frontier_inf f n hq hfull hacc hs1

/-- **Theorem 2, eq. (5)** (dual formula). -/
theorem thm2_dual (f : Θ → Y → Bool) (n : ℕ) {q : Θ → ℝ} (hq : IsProb q)
    (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    Rn f n q s = sSup {x | ∃ r : Θ → ℝ, IsProb r ∧ (∀ θ, 0 < q θ → 0 < r θ) ∧
      x = klp s (Vn f n r) - kl q r} :=
  dual_formula f n hq hfull hacc hs0 hs1

/-- **Theorem 2, eq. (5), weak duality** (every reference prior gives a lower bound; no axiom). -/
theorem thm2_dual_weak (f : Θ → Y → Bool) (n : ℕ) {q : Θ → ℝ} (hq : IsProb q)
    (hacc : ∀ θ, ∃ y, f θ y = true) {s : ℝ} (hs1 : s ≤ 1) {r : Θ → ℝ} (hr : IsProb r)
    (hqr : ∀ θ, 0 < q θ → 0 < r θ) :
    klp s (Vn f n r) - kl q r ≤ Rn f n q s :=
  dual_le_Rn f n hq hacc hs1 hr hqr

/-- **Eq. (6).** `D(P ‖ P̃) = D(q ‖ r) + B_aux` over complete histories (for every verifier). -/
theorem eq6_pathKL [Nonempty Y] [Nonempty Z] (f : Θ → Y → Bool) {G : Bool → Bool → ℝ}
    (hG : IsVerifier G) (t : Proto Θ Y Z) (hwf : t.WF) {q r : Θ → ℝ} (hq : IsProb q)
    (hr : IsProb r) (hqr : ∀ θ, 0 < q θ → 0 < r θ) :
    klPath f G t q r = kl q r + t.baux f G q :=
  klPath_eq f G hG t hwf q r ⟨hq.1, hr.1, hqr⟩

/-- **Lemma 3, eq. (7)** (selective-channel converse). -/
theorem lem3 [Nonempty Y] [Nonempty Z] (f : Θ → Y → Bool) (t : Proto Θ Y Z) (hwf : t.WF)
    {q r : Θ → ℝ} (hq : IsProb q) (hr : IsProb r) (hqr : ∀ θ, 0 < q θ → 0 < r θ) (n : ℕ) :
    klp (∑ θ, q θ * t.succ f exactG θ n) (Vn f n r) ≤ kl q r + t.baux f exactG q := by
  have h := selective_converse f exactG exactG_isVerifier t hwf q r hq hr hqr n
  rw [Vg_exact_eq_Vn f n hr.1] at h
  exact h

/-- **`R(q, ·)` vanishes on `[0, V_n(q)]`** (App. C: "for `s ≤ V_n(q)` a constant maximizing list
has zero information"). -/
theorem Rn_eq_zero_of_le_Vn {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ} (hq : IsProb q)
    (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) {s : ℝ} (hs : s ≤ Vn f n q) :
    Rn f n q s = 0 := by
  obtain ⟨L, hL, hV⟩ := Vn_attained (f := f) n q
  have hLc : L.card ≤ n + 1 := by simpa [lists] using hL
  refine le_antisymm (FEx.Rn_le_zero_of_list hq hfull hLc (hs.trans hV.le)) ?_
  exact Frontier.Rn_nonneg hq hacc n (hs.trans (Frontier.Vn_le_one f n hq))

/-- **Tail decomposition (App. B, "Complete selective-channel construction").** For every protocol
(any stopping rule) and every fixed `n`,
`P(acc = 1) ≤ P(N > n) + sup {s ∈ [0,1] : R_n(q, s) ≤ B_aux}`, through
`P(acc = 1) ≤ P(N > n) + P(acc = 1, N ≤ n)` and `P(acc = 1, N ≤ n) ≤ sup {…}`. -/
theorem tail_decomposition [Nonempty Z] {f : Θ → Y → Bool} {q : Θ → ℝ} (hq : IsProb q)
    (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) (t : Proto Θ Y Z) (hwf : t.WF)
    (n : ℕ) :
    ∑ θ, q θ * t.acc f exactG θ ≤
      ∑ θ, q θ * FEx.pNgt f exactG t θ n + ∑ θ, q θ * t.succ f exactG θ n ∧
    ∑ θ, q θ * t.succ f exactG θ n ≤
      sSup {s | 0 ≤ s ∧ s ≤ 1 ∧ Rn f n q s ≤ t.baux f exactG q} ∧
    ∑ θ, q θ * t.acc f exactG θ ≤ ∑ θ, q θ * FEx.pNgt f exactG t θ n +
      sSup {s | 0 ≤ s ∧ s ≤ 1 ∧ Rn f n q s ≤ t.baux f exactG q} :=
  FEx.tail_decomposition hq hfull hacc t hwf n

/-- **App. E, transitive symmetry.** If a finite group acts on worlds and responses, preserves
acceptance and acts transitively on worlds, then for the uniform prior the reference prior `r = q`
attains eq. (5): `R_n(q, s) = kl₊(s ‖ V_n(q))`. -/
theorem transitive_attains {Γ : Type*} [Group Γ] [Fintype Γ] [MulAction Γ Θ] [MulAction Γ Y]
    [Nonempty Θ] [MulAction.IsPretransitive Γ Θ] (f : Θ → Y → Bool)
    (hinv : ∀ (g : Γ) (θ : Θ) (y : Y), f (g • θ) (g • y) = f θ y)
    (hacc : ∀ θ, ∃ y, f θ y = true) (n : ℕ) {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    Rn f n (fun _ => 1 / (Fintype.card Θ : ℝ)) s =
      klp s (Vn f n (fun _ => 1 / (Fintype.card Θ : ℝ))) :=
  FEx.transitive_attains f hinv hacc n hs0 hs1

/-! ### Theorem 4(i) (calls and information) -/

/-- **Theorem 4(i), first sentence.** `B_aux ≤ lg |Z| · E Q` (every verifier). -/
theorem thm4i_info_le_calls (f : Θ → Y → Bool) {G : Bool → Bool → ℝ} (hG : IsVerifier G)
    (t : Proto Θ Y Z) (hwf : t.WF) {q : Θ → ℝ} (hq : ∀ θ, 0 ≤ q θ) :
    t.baux f G q ≤ lg (Fintype.card Z) * ∑ θ, q θ * t.ecalls f G θ :=
  baux_le_calls f G hG t hwf q hq

/-- **Theorem 4(i), first sentence, one alphabet per call.** `B_aux ≤ E ∑_t log₂|Z_t|`, where `Z_t`
is the alphabet of the `t`-th call: the set `CallsAlph.replies K` of replies its kernel can produce
(any alphabet containing them gives a larger bound). -/
theorem thm4i_info_le_alphabets (f : Θ → Y → Bool) {G : Bool → Bool → ℝ} (hG : IsVerifier G)
    [DecidableEq Z] (t : Proto Θ Y Z) (hwf : t.WF) {q : Θ → ℝ} (hq : ∀ θ, 0 ≤ q θ) :
    t.baux f G q ≤ ∑ θ, q θ * CallsAlph.elgcalls f G t θ :=
  CallsAlph.baux_le_alphabets f G hG t hwf q hq

/-- **Theorem 4(i).** With exact verification and binary sources, `N ≤ n` and `P(acc = 1) ≥ s`
force `E Q ≥ R_n(q, s)`, whatever the source mechanisms or order. -/
theorem thm4i_calls_ge_R {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ} (hq : IsProb q)
    (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) (hZ : Fintype.card Z = 2)
    (t : Proto Θ Y Z) (hwf : t.WF) (hN : t.vdepth ≤ n) {s : ℝ}
    (hsucc : s ≤ ∑ θ, q θ * t.acc f exactG θ) :
    Rn f n q s ≤ ∑ θ, q θ * t.ecalls f exactG θ := by
  have : Nonempty Z := Fintype.card_pos_iff.mp (by omega)
  exact (frontier_hardcap hq hfull hacc t hwf hN hsucc).trans
    (baux_le_calls_binary f exactG exactG_isVerifier hZ t hwf q hq.1)

/-- **Theorem 4(i), stopped form.** For every protocol with binary sources,
`E Q ≥ R_n(q, P(acc = 1, N ≤ n))`. -/
theorem thm4i_calls_ge_R_stopped {f : Θ → Y → Bool} {q : Θ → ℝ} (hq : IsProb q)
    (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) (hZ : Fintype.card Z = 2)
    (t : Proto Θ Y Z) (hwf : t.WF) (n : ℕ) :
    Rn f n q (∑ θ, q θ * t.succ f exactG θ n) ≤ ∑ θ, q θ * t.ecalls f exactG θ := by
  have : Nonempty Z := Fintype.card_pos_iff.mp (by omega)
  exact (frontier_converse hq hfull hacc t hwf n).trans
    (baux_le_calls_binary f exactG exactG_isVerifier hZ t hwf q hq.1)

/-- **Theorem 4(i) under `P(acc = 1, N ≤ n) ≥ s`** (covers "`N ≤ n` almost surely"). -/
theorem thm4i_calls_ge_R_stopped_ge {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ} (hq : IsProb q)
    (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) (hZ : Fintype.card Z = 2)
    (t : Proto Θ Y Z) (hwf : t.WF) {s : ℝ} (hsucc : s ≤ ∑ θ, q θ * t.succ f exactG θ n) :
    Rn f n q s ≤ ∑ θ, q θ * t.ecalls f exactG θ := by
  have : Nonempty Z := Fintype.card_pos_iff.mp (by omega)
  exact (thm2_converse_stopped_ge hq hfull hacc t hwf hsucc).trans
    (baux_le_calls_binary f exactG exactG_isVerifier hZ t hwf q hq.1)

/-- **Theorem 4(i), any alphabet and any verifier.** `R_n(q, s) ≤ lg |Z| · E Q`. -/
theorem thm4i_calls_ge_R_lgZ [Nonempty Z] {f : Θ → Y → Bool} {G : Bool → Bool → ℝ}
    (hG : IsVerifier G) {n : ℕ} {q : Θ → ℝ} (hq : IsProb q) (hfull : ∀ θ, 0 < q θ)
    (hacc : ∀ θ, ∃ y, f θ y = true) (t : Proto Θ Y Z) (hwf : t.WF) (hN : t.vdepth ≤ n) {s : ℝ}
    (hsucc : s ≤ ∑ θ, q θ * t.acc f G θ) :
    Rn f n q s ≤ lg (Fintype.card Z) * ∑ θ, q θ * t.ecalls f G θ :=
  Noisy.calls_ge_Rn_noisy' hG hq hfull hacc t hwf hN hsucc

/-! ### Theorem 7 and equation (8) (fixed sources) -/

/-- **Theorem 7.** With exact verification and fixed sources, every interleaved protocol can be
replaced, with the same source mechanisms, by a source-first protocol that obeys the same caps
(`N ≤ n`, `Q ≤ b`, `Q + N ≤ C`) and has at least the same success probability in every world. -/
theorem thm7 {C : Type*} {f : Θ → Y → Bool} (src : List (C × Z) → C → Θ → Z → ℝ) (d : Y)
    (t : Proto Θ Y Z) (hwf : t.WF) (hfix : Fixed.FixedAgainst src [] t) :
    ∃ t' : Proto Θ Y Z, t'.WF ∧ Fixed.FixedAgainst src [] t' ∧ Fixed.SourceFirst t' ∧
      t'.vdepth ≤ t.vdepth ∧ t'.qdepth ≤ t.qdepth ∧ Fixed.tdepth t' ≤ Fixed.tdepth t ∧
      ∀ θ, t.acc f exactG θ ≤ t'.acc f exactG θ :=
  ⟨_, Fixed.source_first_suffices src d t hwf hfix⟩

/-- **Theorem 7**, success probability under a prior. -/
theorem thm7_prob {C : Type*} {f : Θ → Y → Bool} (src : List (C × Z) → C → Θ → Z → ℝ) (d : Y)
    (t : Proto Θ Y Z) (hwf : t.WF) (hfix : Fixed.FixedAgainst src [] t) (q : Θ → ℝ)
    (hq : ∀ θ, 0 ≤ q θ) :
    ∃ t' : Proto Θ Y Z, t'.WF ∧ Fixed.FixedAgainst src [] t' ∧ Fixed.SourceFirst t' ∧
      t'.vdepth ≤ t.vdepth ∧ t'.qdepth ≤ t.qdepth ∧ Fixed.tdepth t' ≤ Fixed.tdepth t ∧
      ∑ θ, q θ * t.acc f exactG θ ≤ ∑ θ, q θ * t'.acc f exactG θ := by
  obtain ⟨t', h1, h2, h3, h4, h5, h6, h7⟩ := thm7 (f := f) src d t hwf hfix
  exact ⟨t', h1, h2, h3, h4, h5, h6,
    Finset.sum_le_sum (fun θ _ => mul_le_mul_of_nonneg_left (h7 θ) (hq θ))⟩

/-- **Eq. (8).** `A_{b,n} = sup_{σ : Q ≤ b} E V_n(q(· | Z_σ))`. -/
theorem eq8 {C : Type*} (f : Θ → Y → Bool) (src : List (C × Z) → C → Θ → Z → ℝ) (n b : ℕ)
    (q : Θ → ℝ) (hq : ∀ θ, 0 ≤ q θ) (d : Y) :
    sSup {x | ∃ t : Proto Θ Y Z, t.WF ∧ Fixed.FixedAgainst src [] t ∧ t.vdepth ≤ n ∧
        t.qdepth ≤ b ∧ x = ∑ θ, q θ * t.acc f exactG θ} =
      sSup {x | ∃ σ : Proto Θ Y Z, σ.WF ∧ Fixed.FixedAgainst src [] σ ∧ Fixed.SourceOnly σ ∧
        σ.qdepth ≤ b ∧ x = Fixed.leafVal f n σ q} :=
  Fixed.A_formula src n b q hq d

/-- **Eq. (8) with an additional total cap `Q + N ≤ M`.** -/
theorem eq8_total {C : Type*} (f : Θ → Y → Bool) (src : List (C × Z) → C → Θ → Z → ℝ)
    (n b M : ℕ) (q : Θ → ℝ) (hq : ∀ θ, 0 ≤ q θ) (d : Y) :
    sSup {x | ∃ t : Proto Θ Y Z, t.WF ∧ Fixed.FixedAgainst src [] t ∧ t.vdepth ≤ n ∧
        t.qdepth ≤ b ∧ Fixed.tdepth t ≤ M ∧ x = ∑ θ, q θ * t.acc f exactG θ} =
      sSup {x | ∃ σ : Proto Θ Y Z, σ.WF ∧ Fixed.FixedAgainst src [] σ ∧ Fixed.SourceOnly σ ∧
        σ.qdepth ≤ b ∧ σ.qdepth ≤ M ∧ x = Fixed.leafValT f n M σ q} :=
  Fixed.A_formula_total src n b M q hq d

/-! ### Proposition 8 (noisy verifier) -/

/-- **Proposition 8, `V^G_n`.** The Bellman value `Vg f G n r` is the best value of
`P_r(acc = 1, N ≤ n)` without auxiliary information. -/
theorem prop8_VG [Nonempty Y] (f : Θ → Y → Bool) {G : Bool → Bool → ℝ} (hG : IsVerifier G)
    (r : Θ → ℝ) (hr : ∀ θ, 0 ≤ r θ) (n : ℕ) :
    IsGreatest {x | ∃ t : Proto Θ Y Z, t.WF ∧ t.CallFree ∧
      x = ∑ θ, r θ * t.succ f G θ n} (Vg f G n r) :=
  Noisy.Vg_isGreatest hG r hr n

/-- **Proposition 8(i), first form.** -/
theorem prop8i_first [Nonempty Y] [Nonempty Z] (f : Θ → Y → Bool) {G : Bool → Bool → ℝ}
    (hG : IsVerifier G) (t : Proto Θ Y Z) (hwf : t.WF) {q r : Θ → ℝ} (hq : IsProb q)
    (hr : IsProb r) (hqr : ∀ θ, 0 < q θ → 0 < r θ) (n : ℕ) :
    klp (∑ θ, q θ * t.succ f G θ n) (Vg f G n r) ≤ kl q r + t.baux f G q :=
  Noisy.first_form f G hG t hwf hq hr hqr n

/-- **Proposition 8(i), second form.** With `N ≤ n` and `P(acc = 1) ≥ s`,
`B_aux ≥ R_0(q, s) − n · cap(G)`. -/
theorem prop8i_second {f : Θ → Y → Bool} {G : Bool → Bool → ℝ} (hG : IsVerifier G)
    {q : Θ → ℝ} (hq : IsProb q) (t : Proto Θ Y Z) (hwf : t.WF) {n : ℕ} (hN : t.vdepth ≤ n)
    {s : ℝ} (hs : s ≤ ∑ θ, q θ * t.acc f G θ) :
    Rn f 0 q s - n * Noisy.cap G ≤ t.baux f G q := by
  have := Noisy.second_form hG hq t hwf hN hs
  linarith

/-- **Proposition 8(i), second form with `E N`** (stronger than the paper: `n` is replaced by the
expected number of verifications). -/
theorem prop8i_second_expected {f : Θ → Y → Bool} {G : Bool → Bool → ℝ} (hG : IsVerifier G)
    {q : Θ → ℝ} (hq : IsProb q) (t : Proto Θ Y Z) (hwf : t.WF) {s : ℝ}
    (hs : s ≤ ∑ θ, q θ * t.acc f G θ) :
    Rn f 0 q s - Noisy.cap G * ∑ θ, q θ * Noisy.everif f G t θ ≤ t.baux f G q := by
  have := Noisy.second_form_expected hG hq t hwf hs
  linarith

/-- **Proposition 8, garbling.** A noisy verifier is a garbling of the exact one: `V^G_n ≤ V_n`. -/
theorem prop8_garbling [Nonempty Y] {f : Θ → Y → Bool} {G : Bool → Bool → ℝ} (hG : IsVerifier G)
    (n : ℕ) {r : Θ → ℝ} (hr : ∀ θ, 0 ≤ r θ) : Vg f G n r ≤ Vn f n r :=
  Noisy.Vg_le_Vn hG hr

/-- **Theorem 4(i), noisy extension** (text of Proposition 8): with a noisy verifier `G` and binary
sources, `N ≤ n` and `P(acc = 1) ≥ s` still force `E Q ≥ R_n(q, s)`. -/
theorem thm4i_calls_ge_R_noisy {f : Θ → Y → Bool} {G : Bool → Bool → ℝ} (hG : IsVerifier G)
    (hZ : Fintype.card Z = 2) {n : ℕ} {q : Θ → ℝ} (hq : IsProb q) (hfull : ∀ θ, 0 < q θ)
    (hacc : ∀ θ, ∃ y, f θ y = true) (t : Proto Θ Y Z) (hwf : t.WF) (hN : t.vdepth ≤ n) {s : ℝ}
    (hsucc : s ≤ ∑ θ, q θ * t.acc f G θ) :
    Rn f n q s ≤ ∑ θ, q θ * t.ecalls f G θ :=
  Noisy.calls_ge_Rn_noisy hG hZ hq hfull hacc t hwf hN hsucc

/-- **Proposition 8 text: exact verification in the second form.** `cap(exactG) = 1`, so the second
form only gives `B_aux ≥ R_0(q, s) − n`. -/
theorem prop8i_second_exact {f : Θ → Y → Bool} {q : Θ → ℝ} (hq : IsProb q) (t : Proto Θ Y Z)
    (hwf : t.WF) {n : ℕ} (hN : t.vdepth ≤ n) {s : ℝ} (hs : s ≤ ∑ θ, q θ * t.acc f exactG θ) :
    Noisy.cap exactG = 1 ∧ Rn f 0 q s - n ≤ t.baux f exactG q := by
  have h := prop8i_second exactG_isVerifier hq t hwf hN hs
  rw [Noisy.cap_exact, mul_one] at h
  exact ⟨Noisy.cap_exact, h⟩

/-- **Proposition 8 text: "which is weaker than Theorem 2".** `R_0(q, s) − n ≤ R_n(q, s)` (the second
form applied to Theorem 2's optimal protocol). -/
theorem prop8i_exact_weaker (f : Θ → Y → Bool) {q : Θ → ℝ} (hq : IsProb q)
    (hacc : ∀ θ, ∃ y, f θ y = true) (n : ℕ) {s : ℝ} (hs1 : s ≤ 1) :
    Rn f 0 q s - n ≤ Rn f n q s := by
  obtain ⟨W, next, -, -, -, -, hwf, hv, -, hs, hb⟩ :=
    thm2_attained_single_call (f := f) (n := n) hq hacc hs1
  have h := prop8i_second exactG_isVerifier hq _ hwf hv hs
  rw [Noisy.cap_exact, mul_one, hb] at h
  exact h

/-! ### Theorem 4(ii), proof sketch; Proposition 5, upper bound; eq. (31) -/

/-- **Theorem 4(ii), grouping step.** For a list channel `W` of coverage exactly `s > 0`,
`I(q, W) ≥ s · I(q₁, W₁) − h₂(s)`, where `q₁ = q c / s` is the prior conditioned on coverage and
`W₁(L|θ) = W(L|θ) c_{θL} / c_θ`. -/
theorem thm4ii_grouping {f : Θ → Y → Bool} {q : Θ → ℝ} (hq : IsProb q)
    {W : Θ → Finset Y → ℝ} (hW : IsKernel W) {s : ℝ} (hs : coverage f q W = s) (hs0 : 0 < s) :
    s * mutInf (CallsS.condPrior f q W s) (CallsS.condChan f W) - CallsS.h2 s ≤ mutInf q W :=
  CallsS.grouping hq hW hs hs0

/-- **Proposition 5, upper bound.** For general acceptance sets, sources that are deterministic
functions of the world and the request (bit `j` of the codeword of the list `g_v(θ)`, request
`(v, j)`) achieve `E Q ≤ R_n(q, s) + log₂(R_n(q, s) + 1) + 5` for every `s`, with `N ≤ n`,
`P(acc = 1) ≥ s` and at most `|Θ| − 1` calls on every path. -/
theorem prop5_upper (f : Θ → Y → Bool) (hacc : ∀ θ, ∃ y, f θ y = true) {q : Θ → ℝ}
    (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) (n : ℕ) {s : ℝ} (hs1 : s ≤ 1) :
    ∃ (m : ℕ) (g : Θ → Fin m → Finset Y) (code : Fin m → Finset Y → List Bool)
      (bit : Fin m × ℕ → Θ → Bool) (t : Proto Θ Y Bool),
      (∀ v j θ, bit (v, j) θ = (code v (g θ v)).getD j false) ∧
      t.WF ∧ Fixed.FixedAgainst (SFRL.detSrc bit) [] t ∧ t.vdepth ≤ n ∧
      s ≤ ∑ θ, q θ * t.acc f exactG θ ∧
      ∑ θ, q θ * t.ecalls f exactG θ ≤ Rn f n q s + lg (Rn f n q s + 1) + 5 ∧
      t.qdepth ≤ Fintype.card Θ - 1 ∧
      (∀ c : ℝ, 0 < c → (∀ θ, c ≤ q θ) → t.qdepth ≤ ⌈lg (1 / c)⌉₊) :=
  SFRL.sfrl_calls f hacc hq hpos n hs1

/-- **Eq. (31).** For a fixed source `K`, at most one call and at most `n` verifications (in any
order), the best accuracy is `A_n(K) = E_Z V_n(q(·|Z)) = ∑_z V_n(q · K(z|·))`, and it is attained. -/
theorem eq31 (f : Θ → Y → Bool) (n : ℕ) {K : Θ → Z → ℝ} (hK : IsKernel K) {q : Θ → ℝ}
    (hq : ∀ θ, 0 ≤ q θ) (d : Y) :
    IsGreatest {x | ∃ t : Proto Θ Y Z, t.WF ∧ Fixed.FixedAgainst (FEx.oneSrc K) [] t ∧
        t.vdepth ≤ n ∧ t.qdepth ≤ 1 ∧ x = ∑ θ, q θ * t.acc f exactG θ}
      (∑ z, Vn f n (fun θ => q θ * K θ z)) :=
  FEx.fixed_source_value f n hK hq d

/-- **Eq. (31)** as a supremum, also equal to the source-only side of eq. (8). -/
theorem eq31_sSup (f : Θ → Y → Bool) (n : ℕ) {K : Θ → Z → ℝ} (hK : IsKernel K) {q : Θ → ℝ}
    (hq : ∀ θ, 0 ≤ q θ) (d : Y) :
    sSup {x | ∃ t : Proto Θ Y Z, t.WF ∧ Fixed.FixedAgainst (FEx.oneSrc K) [] t ∧ t.vdepth ≤ n ∧
        t.qdepth ≤ 1 ∧ x = ∑ θ, q θ * t.acc f exactG θ} = ∑ z, Vn f n (fun θ => q θ * K θ z) ∧
    sSup {x | ∃ σ : Proto Θ Y Z, σ.WF ∧ Fixed.FixedAgainst (FEx.oneSrc K) [] σ ∧
        Fixed.SourceOnly σ ∧ σ.qdepth ≤ 1 ∧ x = Fixed.leafVal f n σ q} =
      ∑ z, Vn f n (fun θ => q θ * K θ z) :=
  FEx.fixed_source_sSup f n hK hq d

end General

/-! ### Corollary 12 (zero-error price) -/

section ZeroErrorPrice

variable {Θ Y : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y]

/-- **Corollary 12, eq. (26).** `R_n(q, 1)` is the minimum of `∑_θ q_θ lg (1 / a_θ)` over the
(positive part of the) coverage polytope, and it is attained. -/
theorem cor12_polytope {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ} (hq : IsProb q)
    (hpos : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) :
    Rn f n q 1 = sInf {x | ∃ μ, Zero.Admissible n μ ∧ (∀ θ, 0 < Zero.covVec f μ θ) ∧
        x = Zero.zeroObj q (Zero.covVec f μ)} ∧
      IsLeast {x | ∃ μ, Zero.Admissible n μ ∧ (∀ θ, 0 < Zero.covVec f μ θ) ∧
        x = Zero.zeroObj q (Zero.covVec f μ)} (Rn f n q 1) :=
  ⟨(Zero.Rn_one_eq_sInf hq hpos hacc).1, (Zero.Rn_one_eq_sInf hq hpos hacc).2.1⟩

/-- **Corollary 12, eq. (27)** (`ℓ = n + 1 < M`): a clipping level `τ > 0` with
`∑_i min {1, q_i/τ} = ℓ` exists, and for any such `τ`, `R_n(q, 1) = ∑_{q_i < τ} q_i lg (τ / q_i)`. -/
theorem cor12_clip {q : Θ → ℝ} {n : ℕ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ)
    (hlt : n + 1 < Fintype.card Θ) :
    (∃ τ : ℝ, 0 < τ ∧ ∑ i, min 1 (q i / τ) = n + 1) ∧
      ∀ τ : ℝ, 0 < τ → ∑ i, min 1 (q i / τ) = n + 1 →
        Rn Zero.uniq n q 1 = ∑ i, (if q i < τ then q i * lg (τ / q i) else 0) :=
  ⟨Zero.exists_tau hq hpos hlt.le, fun _ hτ hsum => Zero.clip_formula hq hpos hlt.le hτ hsum⟩

/-- **Corollary 12** (`ℓ = M`): the price is zero. -/
theorem cor12_all_listed {q : Θ → ℝ} {n : ℕ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ)
    (hle : Fintype.card Θ ≤ n + 1) : Rn Zero.uniq n q 1 = 0 :=
  Zero.Rn_uniq_eq_zero hq hpos hle

/-- **Corollary 12, example.** `q = (0.8, 0.1, 0.1)` and one query: the exact price is `0.2` bits. -/
theorem cor12_example : Rn (Zero.uniq (Θ := Fin 3)) 1 ![0.8, 0.1, 0.1] 1 = 0.2 :=
  Zero.example_08

/-- **Corollary 12, example: dual certificates.** `r = (2/3, 1/6, 1/6)` attains eq. (5):
`kl₊(1 ‖ V_1(r)) − D(q‖r) = 0.2 = R_1(q, 1)`, while `r = q` gives only
`kl₊(1 ‖ V_1(q)) = lg (1/0.9) < 0.2`. -/
theorem cor12_example_dual :
    klp 1 (Vn (Zero.uniq (Θ := Fin 3)) 1 ![2 / 3, 1 / 6, 1 / 6]) -
        kl ![0.8, 0.1, 0.1] ![2 / 3, 1 / 6, 1 / 6] = 0.2 ∧
      klp 1 (Vn (Zero.uniq (Θ := Fin 3)) 1 ![2 / 3, 1 / 6, 1 / 6]) -
        kl ![0.8, 0.1, 0.1] ![2 / 3, 1 / 6, 1 / 6] =
          Rn (Zero.uniq (Θ := Fin 3)) 1 ![0.8, 0.1, 0.1] 1 ∧
      klp 1 (Vn (Zero.uniq (Θ := Fin 3)) 1 ![0.8, 0.1, 0.1]) = lg (1 / 0.9) ∧
      lg (1 / 0.9) < 0.2 :=
  FEx.example_08_dual

end ZeroErrorPrice

/-! ### Eq. (28): unique answers with a uniform prior; the `M = 4` example -/

section UniformFrontier

/-- **Eq. (28)** (list-Fano value). Unique answers, uniform prior on `M` worlds, `n + 1 < M`:
`R_n(q, s) = kl₊(s ‖ (n + 1)/M)`. -/
theorem eq28_uniform {M n : ℕ} (hn : n + 1 < M) {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    Rn (Zero.uniq (Θ := Fin M)) n (fun _ => 1 / (M : ℝ)) s = klp s ((n + 1) / M) :=
  FEx.uniform_frontier hn hs0 hs1

/-- **Eq. (28), zero error.** `R_n(q, 1) = log₂ (M / (n + 1))`. -/
theorem eq28_zero_error {M n : ℕ} (hn : n + 1 < M) :
    Rn (Zero.uniq (Θ := Fin M)) n (fun _ => 1 / (M : ℝ)) 1 = lg (M / (n + 1)) :=
  FEx.uniform_zero_error hn

/-- **"Each optimally placed bit halves the verification budget", converse.** For unique answers and
the uniform prior on `M` worlds, every zero-error protocol with `N ≤ n` (any reply alphabet) has
`M · 2^{-B_aux} ≤ n + 1`. (Lemma 3 with `r = q`; no axiom.) -/
theorem eq28_halving_converse {Z : Type*} [Fintype Z] [Nonempty Z] {M n : ℕ}
    (t : Proto (Fin M) (Fin M) Z) (hwf : t.WF) (hv : t.vdepth ≤ n)
    (hzero : 1 ≤ ∑ θ, 1 / (M : ℝ) * t.acc Zero.uniq exactG θ) :
    (M : ℝ) * (2 : ℝ) ^ (-t.baux Zero.uniq exactG (fun _ => 1 / (M : ℝ))) ≤ n + 1 := by
  rcases Nat.eq_zero_or_pos M with rfl | hM
  · simp only [CharP.cast_eq_zero, zero_mul]
    positivity
  have : Nonempty (Fin M) := ⟨⟨0, hM⟩⟩
  set q : Fin M → ℝ := fun _ => 1 / (M : ℝ) with hq_def
  have hq : IsProb q := by
    have h := FEx.unif_isProb (Θ := Fin M)
    simp only [Fintype.card_fin] at h
    exact h
  have hl := lem3 Zero.uniq t hwf hq hq (fun _ h => h) n
  rw [FEx.kl_self, zero_add] at hl
  have hsa : ∑ θ, q θ * t.succ Zero.uniq exactG θ n = ∑ θ, q θ * t.acc Zero.uniq exactG θ :=
    Finset.sum_congr rfl (fun θ _ => by
      rw [Frontier.succ_eq_acc_of_vdepth Zero.uniq exactG t n hv θ])
  have hle1 := (Frontier.succMass_bounds Zero.uniq t hwf hq n).2
  unfold succMass at hle1
  have h1 : ∑ θ, q θ * t.succ Zero.uniq exactG θ n = 1 := le_antisymm hle1 (hsa ▸ hzero)
  rw [h1] at hl
  set V := Vn Zero.uniq n q with hV_def
  have hV0 : 0 < V := Frontier.Vn_pos Zero.uniq_acc n hq
  have hV1 : V ≤ 1 := Frontier.Vn_le_one Zero.uniq n hq
  have hk : klp 1 V = lg (1 / V) := by
    unfold klp klb
    split_ifs with h
    · simp
    · have : V = 1 := le_antisymm hV1 (not_lt.mp h)
      simp [this, lg_one]
  rw [hk, one_div, lg_inv] at hl
  set b := t.baux Zero.uniq exactG q with hb_def
  have h2b : (2 : ℝ) ^ (-b) ≤ V := by
    have : -b ≤ Real.logb 2 V := by
      show -b ≤ lg V
      linarith
    exact (Real.le_logb_iff_rpow_le (by norm_num) hV0).mp this
  have hMV : (M : ℝ) * V ≤ n + 1 := by
    rcases le_or_gt (n + 1) M with hle | hlt
    · rw [hV_def, hq_def, FEx.Vn_uniq_unif hle]
      have hM' : (0 : ℝ) < M := by exact_mod_cast hM
      field_simp
      rfl
    · calc (M : ℝ) * V ≤ M * 1 := mul_le_mul_of_nonneg_left hV1 (by positivity)
        _ ≤ n + 1 := by
          rw [mul_one]
          exact_mod_cast hlt.le
  calc (M : ℝ) * 2 ^ (-b) ≤ M * V := mul_le_mul_of_nonneg_left h2b (by positivity)
    _ ≤ n + 1 := hMV

/-- **"Each optimally placed bit halves the verification budget"** (after Theorem 2, and App. E:
"zero error with `B` optimally placed auxiliary bits is possible exactly when `n + 1 ≥ M 2^{-B}`").
Unique answers, uniform prior on `M > 0` worlds, a budget `B ≥ 0`: some protocol with `N ≤ n`,
zero error and `B_aux ≤ B` exists iff `M · 2^{-B} ≤ n + 1`. -/
theorem eq28_halving {M n : ℕ} (hM : 0 < M) {B : ℝ} (hB : 0 ≤ B) :
    (∃ t : Proto (Fin M) (Fin M) (Finset (Fin M)), t.WF ∧ t.vdepth ≤ n ∧
      1 ≤ ∑ θ, 1 / (M : ℝ) * t.acc Zero.uniq exactG θ ∧
      t.baux Zero.uniq exactG (fun _ => 1 / (M : ℝ)) ≤ B) ↔
    (M : ℝ) * (2 : ℝ) ^ (-B) ≤ n + 1 := by
  have : Nonempty (Fin M) := ⟨⟨0, hM⟩⟩
  constructor
  · rintro ⟨t, hwf, hv, hz, hb⟩
    refine le_trans ?_ (eq28_halving_converse t hwf hv hz)
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    exact Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith)
  · intro h
    set q : Fin M → ℝ := fun _ => 1 / (M : ℝ) with hq_def
    have hq : IsProb q := by
      have h := FEx.unif_isProb (Θ := Fin M)
      simp only [Fintype.card_fin] at h
      exact h
    have hpos : ∀ θ, 0 < q θ := fun _ => by positivity
    obtain ⟨W, next, -, -, -, -, hwf, hv, -, hs, hb⟩ :=
      thm2_attained_single_call (f := Zero.uniq) (n := n) hq Zero.uniq_acc (le_refl (1 : ℝ))
    refine ⟨_, hwf, hv, hs, ?_⟩
    rw [hb]
    rcases lt_or_ge (n + 1) M with hlt | hle
    · rw [hq_def, FEx.uniform_zero_error hlt]
      show Real.logb 2 _ ≤ B
      rw [Real.logb_le_iff_le_rpow (by norm_num) (by positivity)]
      rw [Real.rpow_neg (by norm_num)] at h
      rw [div_le_iff₀ (by positivity)]
      have h2B : 0 < (2 : ℝ) ^ B := by positivity
      calc (M : ℝ) = M * ((2 : ℝ) ^ B)⁻¹ * 2 ^ B := by field_simp
        _ ≤ (n + 1) * 2 ^ B := mul_le_mul_of_nonneg_right h h2B.le
        _ = 2 ^ B * (n + 1) := mul_comm _ _
    · rw [Zero.Rn_uniq_eq_zero hq hpos (by simpa using hle)]
      exact hB

/-- **The `M = 4` example (App. E).** Worlds `0, 1, 2, 3`, uniform prior, `n = 0`, two responses
accepted on `{0, 1, 2}` and `{3}`: `R_0(q, 1) = h₂(1/4)`, while `r = q` in eq. (5) gives only
`kl₊(1 ‖ V_0(q)) = lg (4/3) = kl(1 ‖ 3/4) < h₂(1/4)`. -/
theorem ex_M4 :
    Rn FEx.f4 0 FEx.q4 1 = FEx.h2 (1 / 4) ∧ klp 1 (Vn FEx.f4 0 FEx.q4) = lg (4 / 3) ∧
      lg (4 / 3) < FEx.h2 (1 / 4) :=
  FEx.M4_example

end UniformFrontier

/-! ### App. "Information quantity is not source usefulness" -/

section ChannelShape

variable {Θ : Type*} [Fintype Θ] [DecidableEq Θ]

/-- **Balanced partition.** Uniform prior on `M` worlds, unique answers, lists of `ℓ = n + 1`: a
source revealing the block of a partition into blocks of exactly `ℓ` worlds carries `lg (M/ℓ)`
bits and has accuracy `A_n = 1`. -/
theorem ex_partition_source {Z : Type*} [Fintype Z] [DecidableEq Z] [Nonempty Θ] {n : ℕ}
    (g : Θ → Z) (hg : ∀ z, (univ.filter (fun θ => g θ = z)).card = n + 1) :
    FEx.srcInfo (fun _ => 1 / (Fintype.card Θ : ℝ)) (FEx.partK g) =
        lg (Fintype.card Θ / (n + 1)) ∧
      ∑ z, Vn Zero.uniq n (fun θ => 1 / (Fintype.card Θ : ℝ) * FEx.partK g θ z) = 1 :=
  FEx.partition_source g hg

/-- **Reveal–erasure source.** Revealing the world with probability `α` carries `α lg M` bits and
has accuracy `α + (1 − α) ℓ / M`. -/
theorem ex_reveal_erasure_source [Nonempty Θ] {n : ℕ} (hn : n + 1 ≤ Fintype.card Θ) {α : ℝ}
    (hα0 : 0 ≤ α) (hα1 : α ≤ 1) :
    FEx.srcInfo (fun _ => 1 / (Fintype.card Θ : ℝ)) (FEx.reK (Θ := Θ) α) =
        α * lg (Fintype.card Θ) ∧
      ∑ z : Option Θ, Vn Zero.uniq n (fun θ => 1 / (Fintype.card Θ : ℝ) * FEx.reK α θ z) =
        α + (1 - α) * (n + 1) / Fintype.card Θ :=
  FEx.reveal_erasure_source hn hα0 hα1

/-- **"With `M` uniform answers and list size `ℓ`, a balanced partition and a reveal–erasure source
of equal information `B = log₂(M/ℓ)` have accuracies `1` and `α + (1 − α) ℓ/M`, where
`α = B / log₂ M`."** -/
theorem ex_channel_shape_general {Z : Type*} [Fintype Z] [DecidableEq Z] [Nonempty Θ] {n : ℕ}
    (g : Θ → Z) (hg : ∀ z, (univ.filter (fun θ => g θ = z)).card = n + 1) :
    0 ≤ lg (Fintype.card Θ / (n + 1)) / lg (Fintype.card Θ) ∧
    lg (Fintype.card Θ / (n + 1)) / lg (Fintype.card Θ) ≤ 1 ∧
    FEx.srcInfo (fun _ => 1 / (Fintype.card Θ : ℝ)) (FEx.partK g) =
      lg (Fintype.card Θ / (n + 1)) ∧
    ∑ z, Vn Zero.uniq n (fun θ => 1 / (Fintype.card Θ : ℝ) * FEx.partK g θ z) = 1 ∧
    FEx.srcInfo (fun _ => 1 / (Fintype.card Θ : ℝ))
        (FEx.reK (Θ := Θ) (lg (Fintype.card Θ / (n + 1)) / lg (Fintype.card Θ))) =
      lg (Fintype.card Θ / (n + 1)) ∧
    ∑ z : Option Θ, Vn Zero.uniq n (fun θ => 1 / (Fintype.card Θ : ℝ) *
        FEx.reK (lg (Fintype.card Θ / (n + 1)) / lg (Fintype.card Θ)) θ z) =
      lg (Fintype.card Θ / (n + 1)) / lg (Fintype.card Θ) +
        (1 - lg (Fintype.card Θ / (n + 1)) / lg (Fintype.card Θ)) * (n + 1) / Fintype.card Θ := by
  obtain ⟨θ0⟩ : Nonempty Θ := inferInstance
  have hnM : n + 1 ≤ Fintype.card Θ := by
    rw [← hg (g θ0)]
    exact (Finset.card_filter_le _ _).trans (by rw [card_univ])
  set M : ℝ := (Fintype.card Θ : ℝ) with hM_def
  have hnMr : (n : ℝ) + 1 ≤ M := by rw [hM_def]; exact_mod_cast hnM
  have hn1 : (1 : ℝ) ≤ n + 1 := by
    have : (0 : ℝ) ≤ n := Nat.cast_nonneg n
    linarith
  have hM1 : (1 : ℝ) ≤ M := hn1.trans hnMr
  set B := lg (M / (n + 1)) with hB_def
  have hB0 : 0 ≤ B := lg_nonneg (by rw [le_div_iff₀ (by linarith)]; linarith)
  have hBM : B ≤ lg M :=
    lg_le_lg (by positivity) (div_le_self (by linarith) hn1)
  have hlgM : 0 ≤ lg M := lg_nonneg hM1
  set α := B / lg M with hα_def
  have hα0 : 0 ≤ α := div_nonneg hB0 hlgM
  have hα1 : α ≤ 1 := by
    rcases hlgM.eq_or_lt with h | h
    · rw [hα_def, ← h, div_zero]; norm_num
    · exact (div_le_one h).mpr hBM
  have hαB : α * lg M = B := by
    rcases hlgM.eq_or_lt with h | h
    · rw [← h, mul_zero]
      linarith
    · exact div_mul_cancel₀ B h.ne'
  have hP := FEx.partition_source g hg
  have hR := FEx.reveal_erasure_source hnM hα0 hα1
  exact ⟨hα0, hα1, hP.1, hP.2, hR.1.trans hαB, hR.2⟩

/-- **Balanced partitions of `Fin M` exist** when `ℓ = n + 1` divides `M`. -/
theorem ex_partition_source_fin {M n : ℕ} (hM : 0 < M) (hdvd : n + 1 ∣ M) :
    ∃ g : Fin M → Fin (M / (n + 1)),
      FEx.srcInfo (fun _ => 1 / (M : ℝ)) (FEx.partK g) = lg (M / (n + 1)) ∧
      ∑ z, Vn Zero.uniq n (fun θ : Fin M => 1 / (M : ℝ) * FEx.partK g θ z) = 1 :=
  FEx.partition_source_fin hM hdvd

/-- **Balanced partition, operational form**: with the partition source as the single fixed source
(one call, at most `n` verifications, any interleaving) the best accuracy is `1`. -/
theorem ex_partition_value {Z : Type*} [Fintype Z] [DecidableEq Z] [Nonempty Θ] {n : ℕ}
    (g : Θ → Z) (hg : ∀ z, (univ.filter (fun θ => g θ = z)).card = n + 1) :
    IsGreatest {x | ∃ t : Proto Θ Θ Z, t.WF ∧ Fixed.FixedAgainst (FEx.oneSrc (FEx.partK g)) [] t ∧
        t.vdepth ≤ n ∧ t.qdepth ≤ 1 ∧
        x = ∑ θ, 1 / (Fintype.card Θ : ℝ) * t.acc Zero.uniq exactG θ} 1 :=
  FEx.partition_value g hg

/-- **Reveal–erasure, operational form**: the best accuracy is `α + (1 − α)(n + 1)/M`. -/
theorem ex_reveal_erasure_value [Nonempty Θ] {n : ℕ} (hn : n + 1 ≤ Fintype.card Θ) {α : ℝ}
    (hα0 : 0 ≤ α) (hα1 : α ≤ 1) :
    IsGreatest {x | ∃ t : Proto Θ Θ (Option Θ), t.WF ∧
        Fixed.FixedAgainst (FEx.oneSrc (FEx.reK α)) [] t ∧ t.vdepth ≤ n ∧ t.qdepth ≤ 1 ∧
        x = ∑ θ, 1 / (Fintype.card Θ : ℝ) * t.acc Zero.uniq exactG θ}
      (α + (1 - α) * (n + 1) / Fintype.card Θ) :=
  FEx.reveal_erasure_value hn hα0 hα1

/-- **The numbers of the appendix**: `M = 256`, `n = 15`. A balanced partition into sixteen groups
reveals four bits and has accuracy one; reveal–erasure with `α = 1/2` also carries four bits but
has accuracy `0.53125`; with `α = 0.55` it carries `4.4` bits and reaches `0.578125`. -/
theorem ex_channel_shape_256 :
    (∃ g : Fin 256 → Fin 16,
      FEx.srcInfo (fun _ : Fin 256 => (1 : ℝ) / 256) (FEx.partK g) = 4 ∧
      ∑ z, Vn Zero.uniq 15 (fun θ : Fin 256 => 1 / 256 * FEx.partK g θ z) = 1) ∧
    FEx.srcInfo (fun _ : Fin 256 => (1 : ℝ) / 256) (FEx.reK (Θ := Fin 256) (1 / 2)) = 4 ∧
    ∑ z : Option (Fin 256), Vn Zero.uniq 15 (fun θ : Fin 256 => 1 / 256 * FEx.reK (1 / 2) θ z) =
      0.53125 ∧
    FEx.srcInfo (fun _ : Fin 256 => (1 : ℝ) / 256) (FEx.reK (Θ := Fin 256) 0.55) = 4.4 ∧
    ∑ z : Option (Fin 256), Vn Zero.uniq 15 (fun θ : Fin 256 => 1 / 256 * FEx.reK 0.55 θ z) =
      0.578125 :=
  FEx.channel_shape_256

/-- **The asymptotic separation**: along `M = 2^{k²}` and `ℓ = M / 2^k`, the partition and the
reveal–erasure source with `α = 1/k` both carry `k` bits; the former has accuracy one, the latter
`1/k + (1 − 1/k) 2^{-k} → 0`. -/
theorem ex_channel_shape_asymptotic :
    (∀ k : ℕ, 1 ≤ k →
      lg ((2 : ℝ) ^ (k ^ 2) / 2 ^ (k ^ 2 - k)) = k ∧
      (∃ g : Fin (2 ^ (k ^ 2)) → Fin (2 ^ (k ^ 2) / 2 ^ (k ^ 2 - k)),
        FEx.srcInfo (fun _ => 1 / (2 : ℝ) ^ (k ^ 2)) (FEx.partK g) = k ∧
        ∑ z, Vn Zero.uniq (2 ^ (k ^ 2 - k) - 1)
          (fun θ => 1 / (2 : ℝ) ^ (k ^ 2) * FEx.partK g θ z) = 1) ∧
      FEx.srcInfo (fun _ : Fin (2 ^ (k ^ 2)) => 1 / (2 : ℝ) ^ (k ^ 2))
        (FEx.reK (Θ := Fin (2 ^ (k ^ 2))) (1 / (k : ℝ))) = k ∧
      ∑ z : Option (Fin (2 ^ (k ^ 2))), Vn Zero.uniq (2 ^ (k ^ 2 - k) - 1)
          (fun θ => 1 / (2 : ℝ) ^ (k ^ 2) * FEx.reK (1 / (k : ℝ)) θ z) =
        1 / k + (1 - 1 / k) * (1 / 2) ^ k) ∧
    Tendsto (fun k : ℕ => ∑ z : Option (Fin (2 ^ (k ^ 2))), Vn Zero.uniq (2 ^ (k ^ 2 - k) - 1)
        (fun θ => 1 / (2 : ℝ) ^ (k ^ 2) * FEx.reK (1 / (k : ℝ)) θ z)) atTop (𝓝 0) :=
  FEx.channel_shape_asymptotic

end ChannelShape

/-! ### Theorem 4(ii) (unique answers) and Proposition 6 -/

section Unique

variable {Θ : Type*} [Fintype Θ] [DecidableEq Θ]

/-- **Theorem 4(ii), zero error.** For unique answers and a full-support prior, designed binary
sources that are deterministic functions of the world and the request (bit `j` of a codeword
`c θ`), ignoring all history, support a source-first zero-error protocol with `N ≤ n`, a bounded
number of calls and `E Q < R_n(q, 1) + 2`. -/
theorem thm4ii_zero_error {q : Θ → ℝ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) (n : ℕ) :
    ∃ (c : Θ → List Bool) (t : Proto Θ Θ Bool), t.WF ∧ t.vdepth ≤ n ∧ Fixed.SourceFirst t ∧
      Fixed.FixedAgainst (CallsU.bitSrc c) [] t ∧ (∀ θ, t.acc Zero.uniq exactG θ = 1) ∧
      t.qdepth ≤ univ.sup (fun θ => ⌈lg (1 / q θ)⌉₊ + 1) ∧
      ∑ θ, q θ * t.ecalls Zero.uniq exactG θ < Rn Zero.uniq n q 1 + 2 := by
  obtain ⟨c, t, h1, h2, h3, h4, h5, -, -, h8, h9⟩ := CallsU.zero_error_calls hq hpos n
  exact ⟨c, t, h1, h2, h3, h4, h5, h8, h9⟩

/-- **Theorem 4(ii), "no constant below 1 is possible".** For every `c < 1` there is a full-support
prior on two worlds such that, with `n = 0`, every zero-error protocol (any sources, any alphabet)
has `E Q > R_0(q, 1) + c`. -/
theorem thm4ii_no_constant_below_one (c : ℝ) (hc : c < 1) :
    ∃ q : Fin 2 → ℝ, IsProb q ∧ (∀ θ, 0 < q θ) ∧
      ∀ (Z : Type u) [Fintype Z] (t : Proto (Fin 2) (Fin 2) Z), t.WF → t.vdepth = 0 →
        (∀ θ, t.acc Zero.uniq exactG θ = 1) →
        Rn Zero.uniq 0 q 1 + c < ∑ θ, q θ * t.ecalls Zero.uniq exactG θ :=
  CallsU.no_constant_below_one c hc

/-- **Theorem 4(ii), every success level.** For unique answers, a full-support prior and every
`0 ≤ s ≤ 1`, designed binary sources that ignore every transcript (request `none`: a coverage
source `C' ∼ Bernoulli(p θ)`, a stochastic kernel of the world alone; request `some j`: bit `j` of
the codeword `code θ`), with no shared randomness (`NoRand`: no `rand` node), support a
source-first protocol with `N ≤ n`, `P(acc = 1) ≥ s`, a bounded number of calls and
`E Q < R_n(q, s) + 1 + h₂(s) + 2s ≤ R_n(q, s) + 1 + log₂ 5`. -/
theorem thm4ii_every_s {q : Θ → ℝ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) (n : ℕ) {s : ℝ}
    (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    ∃ (p : Θ → ℝ) (code : Θ → List Bool)
      (src : List (Option ℕ × Bool) → Option ℕ → Θ → Bool → ℝ) (t : Proto Θ Θ Bool),
      (∀ tr tr' c, src tr c = src tr' c) ∧
      (∀ θ, 0 ≤ p θ ∧ p θ ≤ 1) ∧
      (∀ tr θ b, src tr none θ b = if b then p θ else 1 - p θ) ∧
      (∀ tr j θ b, src tr (some j) θ b = if (code θ).getD j false = b then 1 else 0) ∧
      t.WF ∧ Fixed.FixedAgainst src [] t ∧ Fixed.SourceFirst t ∧ CallsS.NoRand t ∧
      t.vdepth ≤ n ∧
      t.qdepth ≤ 1 + (univ.filter (fun θ => 0 < p θ)).sup
        (fun θ => ⌈lg (s / (q θ * p θ))⌉₊ + 1) ∧
      s ≤ ∑ θ, q θ * t.acc Zero.uniq exactG θ ∧
      ∑ θ, q θ * t.ecalls Zero.uniq exactG θ < Rn Zero.uniq n q s + 1 + CallsS.h2 s + 2 * s ∧
      Rn Zero.uniq n q s + 1 + CallsS.h2 s + 2 * s ≤ Rn Zero.uniq n q s + 1 + lg 5 :=
  CallsS.every_s_calls hq hpos n hs0 hs1

/-- **Theorem 4(ii): `h₂(s) + 2s` is maximized at `s = 4/5` with value `log₂ 5`.** -/
theorem thm4ii_h2_add_two_mul :
    (∀ s : ℝ, 0 ≤ s → s ≤ 1 → CallsS.h2 s + 2 * s ≤ lg 5) ∧
      CallsS.h2 (4 / 5) + 2 * (4 / 5) = lg 5 :=
  ⟨fun _ h0 h1 => CallsS.h2_add_two_mul_le h0 h1, CallsS.h2_add_two_mul_four_fifths⟩

/-- **Proposition 6, "the saving is at most 2 at zero error"** (Theorems 4(i) + 4(ii)). For unique
answers, the bit-source source-first protocol makes fewer than `2` more expected calls than any
zero-error protocol with binary replies and `N ≤ n`, however it interleaves. -/
theorem prop6_saving_zero_error {q : Θ → ℝ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) (n : ℕ) :
    ∃ (c : Θ → List Bool) (t₀ : Proto Θ Θ Bool), t₀.WF ∧ t₀.vdepth ≤ n ∧ Fixed.SourceFirst t₀ ∧
      Fixed.FixedAgainst (CallsU.bitSrc c) [] t₀ ∧ (∀ θ, t₀.acc Zero.uniq exactG θ = 1) ∧
      ∀ (Z : Type u) [Fintype Z], Fintype.card Z = 2 → ∀ t : Proto Θ Θ Z, t.WF → t.vdepth ≤ n →
        (∀ θ, t.acc Zero.uniq exactG θ = 1) →
        ∑ θ, q θ * t₀.ecalls Zero.uniq exactG θ < ∑ θ, q θ * t.ecalls Zero.uniq exactG θ + 2 := by
  obtain ⟨c, t₀, h1, h2, h3, h4, h5, -, -, -, h9⟩ := CallsU.zero_error_calls hq hpos n
  refine ⟨c, t₀, h1, h2, h3, h4, h5, fun Z _ hZ t hwf hv hz => ?_⟩
  have hs : (1 : ℝ) ≤ ∑ θ, q θ * t.acc Zero.uniq exactG θ := by
    simp only [hz, mul_one, hq.2, le_refl]
  have := thm4i_calls_ge_R hq hpos Zero.uniq_acc hZ t hwf hv hs
  linarith

/-- **Proposition 6: `1 + log₂ 5 < 3.33`.** -/
theorem one_add_lg_five_lt : 1 + lg 5 < 3.33 := by
  have hl2 := log_two_pos'
  have key : Real.log ((5 : ℝ) ^ 100) < Real.log ((2 : ℝ) ^ 233) :=
    Real.log_lt_log (by positivity) (by norm_num)
  rw [Real.log_pow, Real.log_pow] at key
  push_cast at key
  have h5 : lg 5 < 233 / 100 := by
    unfold lg
    rw [div_lt_iff₀ hl2]
    linarith
  have : (3.33 : ℝ) = 1 + 233 / 100 := by norm_num
  rw [this]
  linarith

/-- **Proposition 6, "Theorem 4 bounds the saving by `1 + log₂ 5 < 3.33` calls"** (Theorems 4(i) +
4(ii) at success level `s`). For unique answers, the designed-source source-first protocol of
Theorem 4(ii) makes fewer than `1 + log₂ 5` more expected calls than any protocol with binary
replies, `N ≤ n` and `P(acc = 1) ≥ s`, however it interleaves and whatever its sources. -/
theorem prop6_saving_every_s {q : Θ → ℝ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) (n : ℕ) {s : ℝ}
    (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    ∃ (p : Θ → ℝ) (code : Θ → List Bool)
      (src : List (Option ℕ × Bool) → Option ℕ → Θ → Bool → ℝ) (t₀ : Proto Θ Θ Bool),
      (∀ tr tr' c, src tr c = src tr' c) ∧
      (∀ tr θ b, src tr none θ b = if b then p θ else 1 - p θ) ∧
      (∀ tr j θ b, src tr (some j) θ b = if (code θ).getD j false = b then 1 else 0) ∧
      t₀.WF ∧ Fixed.FixedAgainst src [] t₀ ∧ Fixed.SourceFirst t₀ ∧ CallsS.NoRand t₀ ∧
      t₀.vdepth ≤ n ∧ s ≤ ∑ θ, q θ * t₀.acc Zero.uniq exactG θ ∧
      ∀ (Z : Type u) [Fintype Z], Fintype.card Z = 2 → ∀ t : Proto Θ Θ Z, t.WF → t.vdepth ≤ n →
        s ≤ ∑ θ, q θ * t.acc Zero.uniq exactG θ →
        ∑ θ, q θ * t₀.ecalls Zero.uniq exactG θ <
          ∑ θ, q θ * t.ecalls Zero.uniq exactG θ + (1 + lg 5) := by
  obtain ⟨p, code, src, t₀, h1, -, h3, h4, h5, h6, h7, h8, h9, -, h11, h12, h13⟩ :=
    CallsS.every_s_calls hq hpos n hs0 hs1
  refine ⟨p, code, src, t₀, h1, h3, h4, h5, h6, h7, h8, h9, h11, fun Z _ hZ t hwf hv hs => ?_⟩
  have := thm4i_calls_ge_R hq hpos Zero.uniq_acc hZ t hwf hv hs
  linarith

/-- **Proposition 6, designed example.** `q = (1 − 2p, p, p)`, `0 < p ≤ 1/4`, `n = 1`, `s = 1`: an
interleaved protocol makes `E Q = 2p = R_1(q, 1)` calls, while every source-first zero-error protocol
with `N ≤ 1` (against any sources) makes `E Q ≥ 1`. -/
theorem prop6_designed {p : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 1 / 4) :
    Rn Zero.uniq 1 (Inter.q3 p) 1 = 2 * p ∧
    (Inter.ilv3.WF ∧ Fixed.FixedAgainst Inter.src3 [] Inter.ilv3 ∧ Inter.ilv3.vdepth ≤ 1 ∧
      (∀ θ, Inter.ilv3.acc Zero.uniq exactG θ = 1) ∧ Inter.EQ (Inter.q3 p) Inter.ilv3 = 2 * p) ∧
    (∀ {Z : Type u} [Fintype Z] (t : Proto (Fin 3) (Fin 3) Z), t.WF → Fixed.SourceFirst t →
      t.vdepth ≤ 1 → (∀ θ, t.acc Zero.uniq exactG θ = 1) → 1 ≤ Inter.EQ (Inter.q3 p) t) :=
  Inter.prop6_second hp0 hp1

/-- **Proposition 6, designed example: the factor is unbounded.** -/
theorem prop6_designed_unbounded (M : ℝ) :
    ∃ p : ℝ, 0 < p ∧ p ≤ 1 / 4 ∧ Inter.EQ (Inter.q3 p) Inter.ilv3 = 2 * p ∧ M * (2 * p) < 1 ∧
      ∀ {Z : Type u} [Fintype Z] (t : Proto (Fin 3) (Fin 3) Z), t.WF → Fixed.SourceFirst t →
        t.vdepth ≤ 1 → (∀ θ, t.acc Zero.uniq exactG θ = 1) →
        M * Inter.EQ (Inter.q3 p) Inter.ilv3 < Inter.EQ (Inter.q3 p) t :=
  Inter.prop6_second_unbounded M

/-- **Proposition 6, given bank.** `K = 2^m`, `q = (1 − ε, ε/K, …, ε/K)`, `n = 1`, `s = 1`, sources
returning the `m` index bits, where the first two worlds share an index: the interleaved protocol
makes `ε m` expected calls, every source-first protocol against the same sources at least
`(1 − ε) m`. -/
theorem prop6_given_bank (m : ℕ) {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1) :
    IsProb (Inter.qK m ε) ∧
    ((Inter.ilvK m).WF ∧ Fixed.FixedAgainst (Inter.idxSrc m) [] (Inter.ilvK m) ∧
      (Inter.ilvK m).vdepth ≤ 1 ∧ (∀ θ, (Inter.ilvK m).acc Zero.uniq exactG θ = 1) ∧
      Inter.EQ (Inter.qK m ε) (Inter.ilvK m) = ε * m) ∧
    (∀ t : Proto (Fin (2 ^ m + 1)) (Fin (2 ^ m + 1)) Bool, t.WF → Fixed.SourceFirst t →
      Fixed.FixedAgainst (Inter.idxSrc m) [] t → t.vdepth ≤ 1 →
      (∀ θ, t.acc Zero.uniq exactG θ = 1) →
      (m : ℝ) ≤ t.ecalls Zero.uniq exactG 0 ∧ (1 - ε) * m ≤ Inter.EQ (Inter.qK m ε) t) :=
  Inter.prop6_first m hε0 hε1

/-- **Proposition 6, given bank: the saving is unbounded.** -/
theorem prop6_given_bank_unbounded {ε : ℝ} (hε0 : 0 < ε) (hε : ε < 1 / 2) (M : ℝ) :
    ∃ m : ℕ, ∀ t : Proto (Fin (2 ^ m + 1)) (Fin (2 ^ m + 1)) Bool, t.WF → Fixed.SourceFirst t →
      Fixed.FixedAgainst (Inter.idxSrc m) [] t → t.vdepth ≤ 1 →
      (∀ θ, t.acc Zero.uniq exactG θ = 1) →
      Inter.EQ (Inter.qK m ε) (Inter.ilvK m) + M ≤ Inter.EQ (Inter.qK m ε) t :=
  Inter.prop6_first_unbounded hε0 hε M

end Unique

/-! ### Proposition 5 (general acceptance sets) -/

section GraphSection

variable {Θ : Type u} [Fintype Θ] [DecidableEq Θ]

/-- **Proposition 5.** With `n = 0`, responses the independent sets of `G` and
`f_θ(I) = 1{θ ∈ I}`, every zero-error protocol with binary replies has `E Q ≥ H_χ(G, q)`. -/
theorem prop5_EQ_ge_Hchi (G : SimpleGraph Θ) {q : Θ → ℝ} (hq : IsProb q)
    (t : Proto Θ (Graph.IndSet G) Bool) (hwf : t.WF) (hv : t.vdepth = 0)
    (hzero : ∀ θ, t.acc (Graph.indF G) exactG θ = 1) :
    Graph.Hchi G q ≤ ∑ θ, q θ * t.ecalls (Graph.indF G) exactG θ :=
  Graph.EQ_ge_Hchi G hq t hwf hv hzero

/-- **Proposition 5.** `R_0(q, 1)` is Körner's graph entropy `H_K(G, q)`. -/
theorem prop5_R_eq_HK (G : SimpleGraph Θ) {q : Θ → ℝ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) :
    Rn (Graph.indF G) 0 q 1 = Graph.HKvp G q :=
  (Graph.HK_eq_Rn G hq hpos).symm

/-- **Proposition 5 (and its proof): `H_χ ≤ H_K + log₂(H_K + 1) + 4` for every graph** (the case
`n = 0`, `s = 1` of the strong-functional-representation construction; uses the axiom `sfrl`). -/
theorem prop5_Hchi_le_HK (G : SimpleGraph Θ) {q : Θ → ℝ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) :
    Graph.Hchi G q ≤ Graph.HKvp G q + lg (Graph.HKvp G q + 1) + 4 :=
  SFRL.Hchi_le_HK G hq hpos

/-- **Proposition 5, index pairing** (no axiom): `H_χ − H_K − n ≤ E Q − R_n(q', 1)` for the paired
instance with `n` verifications. -/
theorem prop5_pair_gap (G : SimpleGraph Θ) (n : ℕ) {q : Θ → ℝ} (hq : IsProb q)
    (hpos : ∀ θ, 0 < q θ) (t : Proto (Θ × Fin (n + 1)) (Graph.IndSet G × Fin (n + 1)) Bool)
    (hwf : t.WF) (hv : t.vdepth ≤ n) (hzero : ∀ x, t.acc (Graph.fpair G n) exactG x = 1) :
    Graph.Hchi G q - Graph.HKvp G q - n ≤
      ∑ x, Graph.qpair q n x * t.ecalls (Graph.fpair G n) exactG x -
        Rn (Graph.fpair G n) n (Graph.qpair q n) 1 :=
  Graph.gap_pair G n hq hpos t hwf hv hzero

/-- **Proposition 5, "no constant suffices"** (`n = 0`; uses the axiom `cfj_unbounded`). -/
theorem prop5_unbounded (C : ℝ) : ∃ (m : ℕ) (_ : 0 < m) (G : SimpleGraph (Fin m)),
    ∀ t : Proto (Fin m) (Graph.IndSet G) Bool, t.WF → t.vdepth = 0 →
      (∀ θ, t.acc (Graph.indF G) exactG θ = 1) →
      Rn (Graph.indF G) 0 (fun _ => (1 : ℝ) / m) 1 + C ≤
        ∑ θ, (1 : ℝ) / m * t.ecalls (Graph.indF G) exactG θ :=
  Graph.unbounded_gap_n0 C

/-- **Proposition 5, every `n`** (index pairing; uses the axiom `cfj_unbounded`). -/
theorem prop5_every_n (n : ℕ) (C : ℝ) : ∃ (m : ℕ) (_ : 0 < m) (G : SimpleGraph (Fin m)),
    ∀ t : Proto (Fin m × Fin (n + 1)) (Graph.IndSet G × Fin (n + 1)) Bool, t.WF → t.vdepth ≤ n →
      (∀ x, t.acc (Graph.fpair G n) exactG x = 1) →
      Rn (Graph.fpair G n) n (Graph.qpair (fun _ => (1 : ℝ) / m) n) 1 + C ≤
        ∑ x, Graph.qpair (fun _ => (1 : ℝ) / m) n x * t.ecalls (Graph.fpair G n) exactG x :=
  Graph.unbounded_gap_every_n n C

end GraphSection

/-! ## Theorem 13 (noisy ordering separation) and Proposition 8(ii) -/

section Noisy

open NoisySep (fb bsc perr h2 h2' vε zsrc)

/-- One use of the binary symmetric channel carries at most `1 − h₂(ε)` bits:
`cap (bsc ε) ≤ 1 − h₂(ε)`. -/
theorem cap_bsc_le {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1) : Noisy.cap (bsc ε) ≤ 1 - h2 ε := by
  unfold Noisy.cap
  refine csSup_le ⟨_, NoisySep.q, NoisySep.q_isProb, rfl⟩ ?_
  rintro x ⟨p, hp, rfl⟩
  exact NoisySep.bsc_binfo_le hε0 hε1 p hp

/-- **Theorem 13, interleaved lower bound.** Every protocol with at most one noisy query and error
at most `δ` has `B_aux ≥ h₂(ε) − h₂(δ)` (any reply alphabet). -/
theorem thm13_inter_lower {Z : Type*} [Fintype Z] {ε δ : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2)
    (hδ0 : 0 ≤ δ) (hδε : δ ≤ ε) (t : Proto Bool Bool Z) (hwf : t.WF) (hv : t.vdepth ≤ 1)
    (herr : perr ε t ≤ δ) :
    h2 ε - h2 δ ≤ t.baux fb (bsc ε) NoisySep.q := by
  have hG : IsVerifier (bsc ε) := NoisySep.bsc_isVerifier hε0.le (by linarith)
  have hs : 1 - δ ≤ ∑ θ, NoisySep.q θ * t.acc fb (bsc ε) θ := by
    unfold perr at herr; linarith
  have h1 := Noisy.second_form hG NoisySep.q_isProb t hwf hv hs
  have h2 := NoisySep.R0_binary hδ0 (by linarith : δ ≤ 1 / 2)
  have h3 := cap_bsc_le hε0 (by linarith : ε < 1)
  simp only [Nat.cast_one, one_mul] at h1
  linarith

/-- **Theorem 13, eq. (29).** The minimum interleaved auxiliary information for error at most
`δ ∈ [0, ε]` with one noisy equality query is `h₂(ε) − h₂(δ)`. -/
theorem thm13_inter {ε δ : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2) (hδ0 : 0 ≤ δ) (hδε : δ ≤ ε) :
    IsLeast {x | ∃ t : Proto Bool Bool Bool, t.WF ∧ t.vdepth ≤ 1 ∧ perr ε t ≤ δ ∧
      x = t.baux fb (bsc ε) NoisySep.q} (h2 ε - h2 δ) := by
  refine ⟨?_, ?_⟩
  · obtain ⟨t, hwf, hv, hp, hb⟩ := NoisySep.inter_achieve hε0 hε1 hδ0 hδε
    exact ⟨t, hwf, hv, hp.le, hb.symm⟩
  · rintro x ⟨t, hwf, hv, hp, rfl⟩
    exact thm13_inter_lower hε0 hε1 hδ0 hδε t hwf hv hp

/-- **Theorem 13, eq. (30), lower bound** (any reply alphabet). -/
theorem thm13_upfront_lower {Z : Type*} [Fintype Z] {ε δ : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2)
    (hδ0 : 0 ≤ δ) (hδε : δ ≤ ε) (t : Proto Bool Bool Z) (hwf : t.WF) (hsf : Fixed.SourceFirst t)
    (hv : t.vdepth ≤ 1) (herr : perr ε t ≤ δ) :
    (if δ ≤ vε ε then 1 - h2 δ else (ε - δ) * h2' (vε ε)) ≤ t.baux fb (bsc ε) NoisySep.q :=
  NoisySep.upfront_lower hε0 hε1 hδ0 hδε t hwf hsf hv herr

/-- **Theorem 13, eq. (30).** `v_ε` is the unique root in `(0, ε)` of
`h₂(v) + (ε − v) h₂'(v) = 1`, and if all auxiliary observations must precede the query, the minimum
is `1 − h₂(δ)` for `δ ≤ v_ε` and `(ε − δ) h₂'(v_ε)` for `v_ε ≤ δ ≤ ε`. -/
theorem thm13_upfront {ε δ : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2) (hδ0 : 0 ≤ δ) (hδε : δ ≤ ε) :
    (0 < vε ε ∧ vε ε < ε ∧ h2 (vε ε) + (ε - vε ε) * h2' (vε ε) = 1 ∧
      ∀ v, 0 < v → v < ε → h2 v + (ε - v) * h2' v = 1 → v = vε ε) ∧
    IsLeast {x | ∃ t : Proto Bool Bool Bool, t.WF ∧ Fixed.SourceFirst t ∧ t.vdepth ≤ 1 ∧
      perr ε t ≤ δ ∧ x = t.baux fb (bsc ε) NoisySep.q}
      (if δ ≤ vε ε then 1 - h2 δ else (ε - δ) * h2' (vε ε)) :=
  ⟨⟨(NoisySep.vε_spec hε0 hε1).1, (NoisySep.vε_spec hε0 hε1).2.1, (NoisySep.vε_spec hε0 hε1).2.2,
    fun _ h0 h1 hG => NoisySep.vε_unique hε0 hε1 h0 h1 hG⟩,
    NoisySep.upfront_isLeast hε0 hε1 hδ0 hδε⟩

/-- **Theorem 13, "in particular": zero error costs `h₂(ε)` interleaved versus one bit upfront.** -/
theorem thm13_zero_error {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2) :
    IsLeast {x | ∃ t : Proto Bool Bool Bool, t.WF ∧ t.vdepth ≤ 1 ∧ perr ε t ≤ 0 ∧
      x = t.baux fb (bsc ε) NoisySep.q} (h2 ε) ∧
    IsLeast {x | ∃ t : Proto Bool Bool Bool, t.WF ∧ Fixed.SourceFirst t ∧ t.vdepth ≤ 1 ∧
      perr ε t ≤ 0 ∧ x = t.baux fb (bsc ε) NoisySep.q} 1 := by
  have h1 := thm13_inter hε0 hε1 le_rfl hε0.le
  rw [NoisySep.inter_zero_error] at h1
  have h2 := NoisySep.upfront_isLeast hε0 hε1 le_rfl hε0.le
  rw [NoisySep.Bup_zero hε0 hε1] at h2
  exact ⟨h1, h2⟩

/-- **Theorem 13, "in particular": with `δ = ε²` the interleaved cost tends to `0` and the upfront
cost to `1` as `ε → 0⁺`.** -/
theorem thm13_limits :
    Tendsto (fun ε => h2 ε - h2 (ε ^ 2)) (𝓝[>] 0) (𝓝 0) ∧
      Tendsto (fun ε => if ε ^ 2 ≤ vε ε then 1 - h2 (ε ^ 2) else (ε - ε ^ 2) * h2' (vε ε))
        (𝓝[>] 0) (𝓝 1) :=
  ⟨NoisySep.inter_tendsto, NoisySep.Bup_tendsto⟩

/-- **Proposition 8(ii), information.** For one flipped query at zero error, source-first protocols
need `1` bit against `h₂(ε)` for interleaved ones (Theorem 13). -/
theorem prop8ii_info {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2) :
    IsLeast {x | ∃ t : Proto Bool Bool Bool, t.WF ∧ t.vdepth ≤ 1 ∧ perr ε t ≤ 0 ∧
      x = t.baux fb (bsc ε) NoisySep.q} (h2 ε) ∧
    IsLeast {x | ∃ t : Proto Bool Bool Bool, t.WF ∧ Fixed.SourceFirst t ∧ t.vdepth ≤ 1 ∧
      perr ε t ≤ 0 ∧ x = t.baux fb (bsc ε) NoisySep.q} 1 :=
  thm13_zero_error hε0 hε1

/-- **Proposition 8(ii), information: the factor `1 / h₂(ε)` is unbounded as `ε → 0⁺`.** -/
theorem prop8ii_info_ratio : Tendsto (fun ε => 1 / h2 ε) (𝓝[>] 0) atTop := by
  have h0 : h2 0 = 0 := by simp [NoisySep.h2]
  have hlim : Tendsto h2 (𝓝[>] 0) (𝓝 0) := by
    have := (NoisySep.h2_continuous.tendsto 0).mono_left
      (nhdsWithin_le_nhds (s := Set.Ioi (0 : ℝ)))
    rwa [h0] at this
  have hpos : ∀ᶠ ε in 𝓝[>] (0 : ℝ), h2 ε ∈ Set.Ioi 0 := by
    filter_upwards [Ioo_mem_nhdsGT (show (0 : ℝ) < 1 by norm_num)] with ε hε
    exact div_pos (Real.binEntropy_pos hε.1 hε.2) (Real.log_pos (by norm_num))
  have h := (tendsto_nhdsWithin_iff.mpr ⟨hlim, hpos⟩).inv_tendsto_nhdsGT_zero
  exact h.congr (fun ε => by simp only [Pi.inv_apply, one_div])

/-- **Proposition 8(ii), counted calls.** With one call and one verification against the two fixed
sources, the least error of an arbitrary (interleaved) protocol is `ε η`, and the least error of a
source-first protocol is `min {η/2, ε(1+η)/2}`. -/
theorem prop8ii_counted {ε η : ℝ} (hε0 : 0 ≤ ε) (hε1 : ε ≤ 1 / 2) (hη0 : 0 ≤ η) (hη1 : η ≤ 1) :
    IsLeast {x | ∃ t : Proto Bool Bool Bool, t.WF ∧ Fixed.FixedAgainst (zsrc η) [] t ∧
      t.qdepth ≤ 1 ∧ t.vdepth ≤ 1 ∧ x = perr ε t} (ε * η) ∧
    IsLeast {x | ∃ t : Proto Bool Bool Bool, t.WF ∧ Fixed.SourceFirst t ∧
      Fixed.FixedAgainst (zsrc η) [] t ∧ t.qdepth ≤ 1 ∧ t.vdepth ≤ 1 ∧ x = perr ε t}
      (min (η / 2) (ε * (1 + η) / 2)) :=
  ⟨NoisySep.inter_counted_isLeast hε0 hε1 hη0 hη1,
    NoisySep.sourceFirst_counted_isLeast hε0 hε1 hη0 hη1⟩

/-- **Proposition 8(ii), counted calls: at `ε = η` the ratio is `1/(2η)`, which is unbounded.** -/
theorem prop8ii_ratio {η : ℝ} (hη0 : 0 < η) :
    min (η / 2) (η * (1 + η) / 2) / (η * η) = 1 / (2 * η) ∧
      Tendsto (fun η : ℝ => 1 / (2 * η)) (𝓝[>] 0) atTop :=
  ⟨(NoisySep.counted_ratio hη0).2, NoisySep.counted_ratio_unbounded⟩

/-- **Proposition 8(ii): one extra call closes the gap** (calling both sources first reaches
`ε η`). -/
theorem prop8ii_both_first {ε η : ℝ} (hη0 : 0 ≤ η) (hη1 : η ≤ 1) :
    ∃ t : Proto Bool Bool Bool, t.WF ∧ Fixed.SourceFirst t ∧ Fixed.FixedAgainst (zsrc η) [] t ∧
      t.qdepth ≤ 2 ∧ t.vdepth ≤ 1 ∧ perr ε t = ε * η :=
  ⟨_, NoisySep.both_first_counted hη0 hη1⟩

/-- **Proposition 8(ii): Theorem 7 fails for a noisy verifier.** For `0 < ε = η < 1/2` there is an
interleaved protocol with `Q ≤ 1`, `N ≤ 1` against the fixed sources whose success probability is
strictly larger than that of every source-first protocol with the same caps and sources. -/
theorem prop8ii_thm7_fails {η : ℝ} (hη0 : 0 < η) (hη1 : η < 1 / 2) :
    ∃ t : Proto Bool Bool Bool, t.WF ∧ Fixed.FixedAgainst (zsrc η) [] t ∧ t.qdepth ≤ 1 ∧
      t.vdepth ≤ 1 ∧
      ∀ t' : Proto Bool Bool Bool, t'.WF → Fixed.SourceFirst t' →
        Fixed.FixedAgainst (zsrc η) [] t' → t'.qdepth ≤ 1 → t'.vdepth ≤ 1 →
        ∑ θ, NoisySep.q θ * t'.acc fb (bsc η) θ < ∑ θ, NoisySep.q θ * t.acc fb (bsc η) θ := by
  obtain ⟨hwf, hfix, hq, hv, hp⟩ := NoisySep.inter_counted (ε := η) hη0.le (by linarith)
  refine ⟨_, hwf, hfix, hq, hv, fun t' hwf' hsf' hfix' hq' hv' => ?_⟩
  have hlow := NoisySep.sourceFirst_counted_lower hη0.le hη1.le hη0.le (by linarith)
    t' hwf' hsf' hfix' hq' hv'
  rw [(NoisySep.counted_ratio hη0).1] at hlow
  unfold perr at hp hlow
  have : η * η < η / 2 := by nlinarith
  linarith

end Noisy

/-! ## Section 3: linear task banks (Theorem 9, Theorem 10, eq. (14), Corollary 11) -/

section LinearBanks

attribute [local instance] VT.Linear.fieldZModTwo

variable {d k J : ℕ}

/-- **Theorem 9, eq. (10).** For arbitrary adaptive interleaving,
`A_{b,n} = min {1, (n + 1) 2^{-k + ρ_b}}`. -/
theorem thm9_rect (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2) (n b : ℕ) :
    Rank.Abn T v n b = min 1 ((n + 1 : ℝ) / 2 ^ (k - Linear.rhoB T v b)) :=
  Rank.rank_law T v n b

/-- **Theorem 9, attainment of eq. (10)** by a fixed maximizing subset followed by enumeration of
the compatible targets. -/
theorem thm9_attain (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2) (n b : ℕ) :
    ∃ S : Finset (Fin J), S.card ≤ b ∧ Linear.rho T v S = Linear.rhoB T v b ∧
      ∃ t, t = Rank.enumProto T v n S.toList [] ∧ t.WF ∧
        Fixed.FixedAgainst (Rank.linSrc v) [] t ∧ Fixed.SourceFirst t ∧ t.vdepth ≤ n ∧
        t.qdepth ≤ b ∧ (∀ W, t.ecalls (Rank.ftgt T) exactG W = S.card) ∧
        ∑ W, Rank.prior d W * t.acc (Rank.ftgt T) exactG W = Rank.Abn T v n b :=
  Rank.rank_law_attain T v n b

/-- **Theorem 9, eq. (11).** Under a total cap `Q + N ≤ C`,
`A_C = max_{0 ≤ b ≤ min(C, J)} min {1, (C − b + 1) 2^{-k + ρ_b}}`. -/
theorem thm9_total (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2) (C : ℕ) :
    Rank.AC T v C = (Finset.range (min C J + 1)).sup' Finset.nonempty_range_add_one
      (fun b => min 1 (((C : ℝ) - b + 1) / 2 ^ (k - Linear.rhoB T v b))) :=
  Rank.rank_law_total T v C

/-- **Theorem 9, attainment of eq. (11).** -/
theorem thm9_total_attain (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2) (C : ℕ) :
    ∃ b ≤ min C J, ∃ S : Finset (Fin J), S.card ≤ b ∧ Linear.rho T v S = Linear.rhoB T v b ∧
      ∃ t, t = Rank.enumProto T v (C - b) S.toList [] ∧ t.WF ∧
        Fixed.FixedAgainst (Rank.linSrc v) [] t ∧ Fixed.SourceFirst t ∧ t.qdepth ≤ b ∧
        t.vdepth ≤ C - b ∧ Fixed.tdepth t ≤ C ∧
        ∑ W, Rank.prior d W * t.acc (Rank.ftgt T) exactG W = Rank.AC T v C :=
  Rank.rank_law_total_attain T v C

variable {T : Fin k → Fin d → ZMod 2} {v : Fin J → Fin d → ZMod 2}

/-- **Theorem 10, eq. (13)** (QSP). `ρ_b = max_U min {t(U), (b − dim U)₊}` over the quotient
subspaces `U` spanned by source images. -/
theorem thm10_qsp (hT : LinearIndependent (ZMod 2) T) (b : ℕ) :
    Linear.rhoB T v b = Finset.univ.sup fun S : Finset (Fin J) =>
      min (Linear.tgain T v (Linear.genSub T v S))
        (b - Module.finrank (ZMod 2) (Linear.genSub T v S)) :=
  Linear.qsp_F2 hT b

/-- **Theorem 10, eq. (13)**, as a maximum over subspaces. -/
theorem thm10_qsp_isGreatest (hT : LinearIndependent (ZMod 2) T) (b : ℕ) :
    IsGreatest {x | ∃ U, (∃ S : Finset (Fin J), U = Linear.genSub T v S) ∧
      x = min (Linear.tgain T v U) (b - Module.finrank (ZMod 2) U)} (Linear.rhoB T v b) :=
  Linear.qsp_isGreatest hT b

/-- **Theorem 10, eq. (13)** over an arbitrary field. -/
theorem thm10_qsp_field {K : Type*} [Field K] {T : Fin k → Fin d → K} {v : Fin J → Fin d → K}
    (hT : LinearIndependent K T) (b : ℕ) :
    Linear.rhoB T v b = Finset.univ.sup fun S : Finset (Fin J) =>
      min (Linear.tgain T v (Linear.genSub T v S)) (b - Module.finrank K (Linear.genSub T v S)) :=
  Linear.qsp hT b

/-- **Eq. (14).** `ρ(S) = dim(K₁ ∩ 𝔽^S) − dim(K₀ ∩ 𝔽^S)`. -/
theorem eq14_relative (hT : LinearIndependent (ZMod 2) T) (S : Finset (Fin J)) :
    Linear.rho T v S = Module.finrank (ZMod 2) ↥(Linear.K1 T v ⊓ Linear.coordSub S) -
      Module.finrank (ZMod 2) ↥(Linear.K0 v ⊓ Linear.coordSub S) :=
  Linear.rho_eq_relative_F2 hT S

/-- **Corollary 11, `κ = ⌈k − log₂(n + 1)⌉`.** -/
theorem cor11_kappa {n : ℕ} (hn : n + 1 < 2 ^ k) :
    ((Rank.kappa k n : ℕ) : ℤ) = ⌈(k : ℝ) - lg ((n : ℝ) + 1)⌉ :=
  Rank.kappa_eq_ceil hn

/-- **Corollary 11, hard caps.** A source cap `b` suffices for zero error iff
`b ≥ b_n = κ + u(κ)`; moreover `ρ_{b_n} = κ` and the excess `u(κ) ≤ h`. -/
theorem cor11_cap (hT : LinearIndependent (ZMod 2) T) {n : ℕ} (hn : n + 1 < 2 ^ k) {u : ℕ}
    (hu : IsLeast {m | ∃ S : Finset (Fin J), Rank.kappa k n ≤ Linear.tgain T v (Linear.genSub T v S) ∧
      Module.finrank (ZMod 2) (Linear.genSub T v S) = m} u) :
    (∀ b, Rank.Abn T v n b = 1 ↔ Rank.kappa k n + u ≤ b) ∧
      IsLeast {b | Rank.Abn T v n b = 1} (Rank.kappa k n + u) :=
  ⟨Rank.waste_cap hT hn hu, (Rank.waste_nuisance hT hn hu).1⟩

/-- **Corollary 11, `b_n = ∞` if `ρ_J < κ`.** -/
theorem cor11_infinite (hT : LinearIndependent (ZMod 2) T) {n : ℕ} (hn : n + 1 < 2 ^ k)
    (hJ : Linear.rhoB T v J < Rank.kappa k n) (b : ℕ) : Rank.Abn T v n b < 1 :=
  Rank.waste_infinite hT ((Linear.rhoB_J_lt_iff hT (Rank.kappa_pos hn)).mp hJ) b

/-- **Corollary 11, calls.** The same `b_n = κ + u(κ)` is the least expected number of calls of a
source-first zero-error protocol against the bank with `N ≤ n`. -/
theorem cor11_calls (hT : LinearIndependent (ZMod 2) T) {n : ℕ} (hn : n + 1 < 2 ^ k) {u : ℕ}
    (hu : IsLeast {m | ∃ S : Finset (Fin J), Rank.kappa k n ≤ Linear.tgain T v (Linear.genSub T v S) ∧
      Module.finrank (ZMod 2) (Linear.genSub T v S) = m} u) :
    IsLeast {x : ℝ | ∃ t : Proto (Fin d → ZMod 2) (Fin k → ZMod 2) (ZMod 2), t.WF ∧
      Fixed.FixedAgainst (Rank.linSrc v) [] t ∧ Fixed.SourceFirst t ∧ t.vdepth ≤ n ∧
      ∑ W, Rank.prior d W * t.acc (Rank.ftgt T) exactG W = 1 ∧
      x = ∑ W, Rank.prior d W * t.ecalls (Rank.ftgt T) exactG W}
      ((Rank.kappa k n : ℝ) + u) := by
  refine ⟨?_, ?_⟩
  · obtain ⟨S, -, -, t, -, hwf, hfix, hsf, hv, -, hacc, -, hE⟩ := Rank.waste_attain hT hn hu
    refine ⟨t, hwf, hfix, hsf, hv, ?_, hE.symm⟩
    simp only [hacc, mul_one, Rank.sum_prior]
  · rintro x ⟨t, hwf, hfix, hsf, hv, hz, rfl⟩
    exact Rank.waste_calls_EQ hT hn hu t hwf hfix hsf hv hz

/-- **Corollary 11, calls, in every world** (stronger than the paper's expectation form). -/
theorem cor11_calls_every_world (hT : LinearIndependent (ZMod 2) T) {n : ℕ} (hn : n + 1 < 2 ^ k)
    {u : ℕ}
    (hu : IsLeast {m | ∃ S : Finset (Fin J), Rank.kappa k n ≤ Linear.tgain T v (Linear.genSub T v S) ∧
      Module.finrank (ZMod 2) (Linear.genSub T v S) = m} u)
    (t : Proto (Fin d → ZMod 2) (Fin k → ZMod 2) (ZMod 2)) (hwf : t.WF)
    (hfix : Fixed.FixedAgainst (Rank.linSrc v) [] t) (hsf : Fixed.SourceFirst t) (hv : t.vdepth ≤ n)
    (hzero : ∑ W, Rank.prior d W * t.acc (Rank.ftgt T) exactG W = 1) (W : Fin d → ZMod 2) :
    (Rank.kappa k n : ℝ) + u ≤ t.ecalls (Rank.ftgt T) exactG W :=
  Rank.waste_calls hT hn hu t hwf hfix hsf hv hzero W

/-- **Corollary 11, the excess is nuisance.** `ρ_{b_n} = κ`, and the excess `b_n − κ = u(κ)` is at
most the nuisance dimension `h = dim span(T, v) − k`. -/
theorem cor11_excess (hT : LinearIndependent (ZMod 2) T) {n : ℕ} (hn : n + 1 < 2 ^ k) {u : ℕ}
    (hu : IsLeast {m | ∃ S : Finset (Fin J), Rank.kappa k n ≤ Linear.tgain T v (Linear.genSub T v S) ∧
      Module.finrank (ZMod 2) (Linear.genSub T v S) = m} u) :
    Linear.rhoB T v (Rank.kappa k n + u) = Rank.kappa k n ∧
      u ≤ Module.finrank (ZMod 2) (Submodule.span (ZMod 2) (Set.range T ∪ Set.range v)) - k :=
  (Rank.waste_nuisance hT hn hu).2

/-- **Corollary 11** (combined). In a uniform linear bank with zero error, `n` verifications and
`n + 1 < 2^k`: `κ = ⌈k − log₂(n+1)⌉`; a hard source cap `b` suffices iff `b ≥ b_n = κ + u(κ)`; the
same `b_n` is the least expected number of calls of a source-first protocol; `ρ_{b_n} = κ`; and the
excess `u(κ)` is at most the nuisance dimension `h`. (`b_n = ∞` when `ρ_J < κ`: `cor11_infinite`.) -/
theorem cor11 (hT : LinearIndependent (ZMod 2) T) {n : ℕ} (hn : n + 1 < 2 ^ k) {u : ℕ}
    (hu : IsLeast {m | ∃ S : Finset (Fin J), Rank.kappa k n ≤ Linear.tgain T v (Linear.genSub T v S) ∧
      Module.finrank (ZMod 2) (Linear.genSub T v S) = m} u) :
    ((Rank.kappa k n : ℕ) : ℤ) = ⌈(k : ℝ) - lg ((n : ℝ) + 1)⌉ ∧
    (∀ b, Rank.Abn T v n b = 1 ↔ Rank.kappa k n + u ≤ b) ∧
    IsLeast {x : ℝ | ∃ t : Proto (Fin d → ZMod 2) (Fin k → ZMod 2) (ZMod 2), t.WF ∧
      Fixed.FixedAgainst (Rank.linSrc v) [] t ∧ Fixed.SourceFirst t ∧ t.vdepth ≤ n ∧
      ∑ W, Rank.prior d W * t.acc (Rank.ftgt T) exactG W = 1 ∧
      x = ∑ W, Rank.prior d W * t.ecalls (Rank.ftgt T) exactG W}
      ((Rank.kappa k n : ℝ) + u) ∧
    Linear.rhoB T v (Rank.kappa k n + u) = Rank.kappa k n ∧
    u ≤ Module.finrank (ZMod 2) (Submodule.span (ZMod 2) (Set.range T ∪ Set.range v)) - k :=
  ⟨cor11_kappa hn, (cor11_cap hT hn hu).1, cor11_calls hT hn hu, cor11_excess hT hn hu⟩

end LinearBanks

/-! ## Section 3 complements: fibres, relative weights, counts, eq. (15), Prop. 14 -/

section LinearComplements

attribute [local instance] VT.Linear.fieldZModTwo

variable {d k J : ℕ}

/-- **Theorem 9's fibre lemma (Section 3 text, App. "Exact transfer rank").** "On every source-only
leaf the posterior of `W` is uniform on an affine fiber, so the target is uniform on `2^{k−ρ(S)}`
vectors": the compatible targets are exactly `2^{k−ρ(S)}` vectors, each hit by the same number of
secrets of the fibre. -/
theorem thm9_fibre (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)
    (S : Finset (Fin J)) (z : Fin J → ZMod 2)
    (hz : ∃ W₀ : Fin d → ZMod 2, ∀ j ∈ S, v j ⬝ᵥ W₀ = z j) :
    ((Linear.fibre v S z).image (Linear.target T)).card = 2 ^ (k - Linear.rho T v S) ∧
    ∀ a ∈ (Linear.fibre v S z).image (Linear.target T),
      ((Linear.fibre v S z).filter fun W => Linear.target T W = a).card *
          2 ^ (k - Linear.rho T v S) = (Linear.fibre v S z).card :=
  Linear.fibre_target_card_F2 T v S z hz

/-- **Section 3: "Target-only search needs `2^k − 1` verifications for zero error."** With
`rank T = k`, `ρ_0 = 0` and `A_{0,n} = 1` iff `2^k ≤ n + 1` (`Rank.Abn T v n b` is `A_{b,n}`). -/
theorem rem_target_only {T : Fin k → Fin d → ZMod 2} (v : Fin J → Fin d → ZMod 2)
    (hT : LinearIndependent (ZMod 2) T) (n : ℕ) :
    Linear.rhoB T v 0 = 0 ∧ (Rank.Abn T v n 0 = 1 ↔ 2 ^ k ≤ n + 1) := by
  have h0 : Linear.rhoB T v 0 = 0 := by
    apply le_antisymm _ (Nat.zero_le _)
    apply Finset.sup_le
    intro S hS
    have hS0 : S = ∅ := Finset.card_eq_zero.mp (Nat.le_zero.mp (Finset.mem_filter.mp hS).2)
    subst hS0
    have hr := finrank_span_eq_card hT
    simp only [Fintype.card_fin] at hr
    rw [Linear.rho, Finset.coe_empty, Set.image_empty, Set.union_empty, Submodule.span_empty,
      finrank_bot, hr]
    simp
  refine ⟨h0, ?_⟩
  rw [thm9_rect, h0, Nat.sub_zero, min_eq_left_iff, one_le_div (by positivity)]
  constructor
  · intro h; exact_mod_cast h
  · intro h; exact_mod_cast h

/-- **Section 3: "a bank with `ρ_b = b` for `b ≤ k` needs only `k` source calls"** (only `ρ_k = k` is
needed): `A_{k,0} = 1`. -/
theorem rem_full_rank_bank {T : Fin k → Fin d → ZMod 2} (v : Fin J → Fin d → ZMod 2)
    (hρ : Linear.rhoB T v k = k) : Rank.Abn T v 0 k = 1 := by
  rw [thm9_rect, hρ, Nat.sub_self, pow_zero]
  norm_num

/-- **Theorem 10, subspace count (App. "Closure enumeration and complexity").** For `u ≤ h`, the
Gaussian coefficient `[h u]_2 = ∏_{i<u} (2^h − 2^i)/(2^u − 2^i)` counts the `u`-dimensional
subspaces of `𝔽₂^h`, and `[h u]_2 ≤ 4 · 2^{u(h−u)} ≤ 2^{h²/4+2}`; hence
`𝒩_h = ∑_{u ≤ h} [h u]_2 ≤ (h + 1) 2^{h²/4+2}`. (The correctness and running time of the enumeration are not formalised.) -/
theorem thm10_gauss (h : ℕ) :
    (∀ u ≤ h,
      LinX.gauss h u =
        (Nat.card {U : Submodule (ZMod 2) (Fin h → ZMod 2) // Module.finrank (ZMod 2) U = u} : ℝ) ∧
      LinX.gauss h u ≤ 4 * 2 ^ (u * (h - u)) ∧
      LinX.gauss h u ≤ (2 : ℝ) ^ ((h : ℝ) ^ 2 / 4 + 2)) ∧
    ∑ u ∈ range (h + 1), LinX.gauss h u ≤ (h + 1) * (2 : ℝ) ^ ((h : ℝ) ^ 2 / 4 + 2) := by
  refine ⟨fun u hu => ⟨?_, LinX.gauss_le h u hu, LinX.gauss_le_pow h u hu⟩, LinX.sum_gauss_le h⟩
  obtain ⟨h1, h2⟩ := LinX.gauss_eq_card h u hu
  rw [h1, h2]

/-- **Theorem 10: `𝒩_h` counts the subspaces of `𝔽₂^h`** (summing the per-dimension counts). -/
theorem thm10_count (h : ℕ) :
    ∑ u ∈ range (h + 1),
        Nat.card {U : Submodule (ZMod 2) (Fin h → ZMod 2) // Module.finrank (ZMod 2) U = u} =
      Nat.card (Submodule (ZMod 2) (Fin h → ZMod 2)) := by
  have : Finite (Submodule (ZMod 2) (Fin h → ZMod 2)) :=
    Finite.of_injective _ SetLike.coe_injective
  let F : Submodule (ZMod 2) (Fin h → ZMod 2) → Fin (h + 1) := fun U =>
    ⟨Module.finrank (ZMod 2) U, Nat.lt_succ_of_le ((Submodule.finrank_le U).trans (by simp))⟩
  rw [← Nat.card_congr (Equiv.sigmaFiberEquiv F), Nat.card_sigma, ← Fin.sum_univ_eq_sum_range]
  refine Finset.sum_congr rfl fun u _ => Nat.card_congr (Equiv.subtypeEquivRight fun U => ?_)
  simp [F, Fin.ext_iff]

/-- **Relative generalized Hamming weights: subcodes with prescribed support** (App. "Relation to
relative generalized Hamming weights"). For `K₀ ≤ K₁ ≤ 𝔽₂^J`, a `t`-dimensional `D ⊆ K₁ ∩ 𝔽₂^S`
with `D ∩ K₀ = 0` exists iff `t ≤ dim(K₁ ∩ 𝔽₂^S) − dim(K₀ ∩ 𝔽₂^S)`. -/
theorem eq14_subcode {K₀ K₁ : Submodule (ZMod 2) (Fin J → ZMod 2)} (h01 : K₀ ≤ K₁)
    (S : Finset (Fin J)) (t : ℕ) :
    (∃ D : Submodule (ZMod 2) (Fin J → ZMod 2), D ≤ K₁ ⊓ Linear.coordSub S ∧
        Module.finrank (ZMod 2) D = t ∧ D ⊓ K₀ = ⊥) ↔
      t ≤ Module.finrank (ZMod 2) ↥(K₁ ⊓ Linear.coordSub S) -
        Module.finrank (ZMod 2) ↥(K₀ ⊓ Linear.coordSub S) :=
  LinX.exists_subcode_iff_F2 h01 S t

/-- **Relative generalized Hamming weights: the standard definition.** `LinX.rghwSet K₀ K₁ t` (the
support sizes `|S|` carrying a `t`-dimensional `D ⊆ K₁ ∩ 𝔽₂^S` with `D ∩ K₀ = 0`) has the same least
element as the set of `|supp D|` over `t`-dimensional subcodes `D ⊆ K₁` with `D ∩ K₀ = 0`. -/
theorem eq14_rghw_def (K₀ K₁ : Submodule (ZMod 2) (Fin J → ZMod 2)) (t m : ℕ) :
    IsLeast (LinX.rghwSet K₀ K₁ t) m ↔
      IsLeast {n | ∃ D : Submodule (ZMod 2) (Fin J → ZMod 2), D ≤ K₁ ∧
        Module.finrank (ZMod 2) D = t ∧ D ⊓ K₀ = ⊥ ∧ (LinX.supp D).card = n} m :=
  LinX.isLeast_rghwSet_iff_supp K₀ K₁ t m

/-- **After eq. (14): "`min{b : ρ_b ≥ t}` is the `t`-th relative generalized Hamming weight of the
pair"** `K₀ = ker B ⊆ K₁ = ker pB` (`rank T = k`). -/
theorem eq14_rghw {T : Fin k → Fin d → ZMod 2} (v : Fin J → Fin d → ZMod 2)
    (hT : LinearIndependent (ZMod 2) T) (t : ℕ) :
    (∀ m, IsLeast (LinX.rghwSet (Linear.K0 v) (Linear.K1 T v) t) m ↔
      IsLeast {b | t ≤ Linear.rhoB T v b} m) ∧
    ((LinX.rghwSet (Linear.K0 v) (Linear.K1 T v) t).Nonempty ↔ t ≤ Linear.rhoB T v J) ∧
    (t ≤ Linear.rhoB T v J →
      LinX.rghw (Linear.K0 v) (Linear.K1 T v) t = sInf {b | t ≤ Linear.rhoB T v b} ∧
      IsLeast {b | t ≤ Linear.rhoB T v b} (LinX.rghw (Linear.K0 v) (Linear.K1 T v) t)) :=
  LinX.rghw_eq_threshold_F2 v hT t

/-- **Syndrome decoding reduction** (App. "Hardness without a nuisance bound"). Source rows = the
columns of `H`, single target row = the nonzero syndrome `t0`: `ρ_b ≥ 1` iff `H c = t0` has a
binary solution of Hamming weight at most `b`. -/
theorem rem_syndrome {t0 : Fin d → ZMod 2} (ht0 : t0 ≠ 0) (H : Matrix (Fin d) (Fin J) (ZMod 2))
    (b : ℕ) :
    1 ≤ Linear.rhoB ![t0] (fun j i => H i j) b ↔
      ∃ c : Fin J → ZMod 2, H.mulVec c = t0 ∧ (univ.filter fun j => c j ≠ 0).card ≤ b :=
  LinX.syndrome_iff_mulVec_F2 ht0 H b

/-- **Corollary 11, `κ = ⌈R(q, 1)⌉`.** For unique answers and the uniform prior on `2^k` worlds (the
model of the paper's appendix proof) and `n + 1 < 2^k`: `R_n(q, 1) = k − log₂(n + 1)` (eq. (28))
and `κ = ⌈R_n(q, 1)⌉`. -/
theorem cor11_kappa_eq_ceil_R {n : ℕ} (hn : n + 1 < 2 ^ k) :
    Rn (Zero.uniq (Θ := Fin (2 ^ k))) n (fun _ => 1 / (2 : ℝ) ^ k) 1 = k - lg (n + 1) ∧
    ((Rank.kappa k n : ℕ) : ℤ) =
      ⌈Rn (Zero.uniq (Θ := Fin (2 ^ k))) n (fun _ => 1 / (2 : ℝ) ^ k) 1⌉ := by
  have h := FEx.uniform_zero_error (M := 2 ^ k) hn
  push_cast at h
  rw [lg_div (by positivity) (by positivity), lg_pow_two] at h
  exact ⟨h, by rw [Rank.kappa_eq_ceil hn, h]⟩

/-- **Eq. (15): bits used ≤ bits delivered.** For a finite law `μ` over conditioning cells (bank
`(T i, v i)`, acquired set `S i`, replies `z i` with nonempty fibre; within each cell the secret is
uniform on the source fibre) and any predictor `P i` (a sub-probability vector on targets):
`E P̂(A*) ≤ E 2^{ρ(S)−k}` and, when `E P̂(A*) > 0`, `k + log₂ E P̂(A*) ≤ k + log₂ E 2^{ρ(S)−k}`. -/
theorem eq15 {ι : Type*} (s : Finset ι) (μ : ι → ℝ) (hμ : ∀ i ∈ s, 0 ≤ μ i)
    (T : ι → Fin k → Fin d → ZMod 2) (v : ι → Fin J → Fin d → ZMod 2) (S : ι → Finset (Fin J))
    (z : ι → Fin J → ZMod 2)
    (hz : ∀ i ∈ s, ∃ W₀ : Fin d → ZMod 2, ∀ j ∈ S i, v i j ⬝ᵥ W₀ = z i j)
    (P : ι → (Fin k → ZMod 2) → ℝ) (hP0 : ∀ i ∈ s, ∀ a, 0 ≤ P i a)
    (hP1 : ∀ i ∈ s, ∑ a, P i a ≤ 1) :
    ∑ i ∈ s, μ i * LinX.cellMass (T i) (v i) (S i) (z i) (P i) ≤
        ∑ i ∈ s, μ i * (2 : ℝ) ^ ((Linear.rho (T i) (v i) (S i) : ℤ) - k) ∧
      (0 < ∑ i ∈ s, μ i * LinX.cellMass (T i) (v i) (S i) (z i) (P i) →
        k + lg (∑ i ∈ s, μ i * LinX.cellMass (T i) (v i) (S i) (z i) (P i)) ≤
          k + lg (∑ i ∈ s, μ i * (2 : ℝ) ^ ((Linear.rho (T i) (v i) (S i) : ℤ) - k))) :=
  LinX.bits_used_le_delivered s μ hμ T v S z hz P hP0 hP1

/-- **Eq. (15), one cell**: "given the labels, the posterior is uniform on the coset, so the true
target's expected probability under any predictor is at most `2^{ρ−k}`". -/
theorem eq15_cell (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)
    (S : Finset (Fin J)) (z : Fin J → ZMod 2)
    (hz : ∃ W₀ : Fin d → ZMod 2, ∀ j ∈ S, v j ⬝ᵥ W₀ = z j)
    (P : (Fin k → ZMod 2) → ℝ) (hP0 : ∀ a, 0 ≤ P a) (hP1 : ∑ a, P a ≤ 1) :
    ∑ W ∈ Linear.fibre v S z, (1 / (Linear.fibre v S z).card : ℝ) * P (Linear.target T W) ≤
      1 / 2 ^ (k - Linear.rho T v S) :=
  LinX.posterior_true_prob_le T v S z hz P hP0 hP1

/-- **Eq. (15) for a fixed acquisition from a uniform secret** `W* ∈ 𝔽₂^d`: for any predictor `P̂_z`
of the replies, `E P̂_{z(W*)}(T W*) ≤ 2^{ρ(S)−k}`. -/
theorem eq15_fixed (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)
    (S : Finset (Fin J)) (P : (Fin J → ZMod 2) → (Fin k → ZMod 2) → ℝ)
    (hP0 : ∀ z a, 0 ≤ P z a) (hP1 : ∀ z, ∑ a, P z a ≤ 1) :
    ∑ W : Fin d → ZMod 2, (1 / 2 ^ d : ℝ) * P (LinX.obs v S W) (Linear.target T W) ≤
      (2 : ℝ) ^ ((Linear.rho T v S : ℤ) - k) :=
  LinX.expected_true_prob_le T v S P hP0 hP1

/-- **Proposition 14 (learning the bank), counting form.** `m` independent uniform samples of a
rank-`ℓ` subspace `X ≤ 𝔽₂^n`: `P(X̂ ≠ X) ≤ (2^ℓ − 1) 2^{-m} < 2^{ℓ−m}`; eq. (33)
`P(X̂ = X) = ∏_{i<ℓ} (1 − 2^{i−m})`, which is `0` for `m < ℓ`; and eq. (32): if `ℓ ≤ ℓ₀` and
`m ≥ ℓ₀ + ⌈log₂(1/δ)⌉` then `P(X̂ = X) ≥ 1 − δ`. -/
theorem prop14 {n ℓ ℓ₀ : ℕ} (X : Submodule (ZMod 2) (Fin n → ZMod 2))
    (hX : Module.finrank (ZMod 2) X = ℓ) (m : ℕ) :
    1 - LinX.pSpanX X m ≤ ((2 : ℝ) ^ ℓ - 1) / 2 ^ m ∧
    1 - LinX.pSpanX X m < (2 : ℝ) ^ ((ℓ : ℤ) - m) ∧
    LinX.pSpanX X m = ∏ i ∈ range ℓ, (1 - (2 : ℝ) ^ ((i : ℤ) - m)) ∧
    (m < ℓ → LinX.pSpanX X m = 0) ∧
    (∀ δ : ℝ, 0 < δ → ℓ ≤ ℓ₀ → ℓ₀ + ⌈lg (1 / δ)⌉₊ ≤ m → 1 - δ ≤ LinX.pSpanX X m) := by
  obtain ⟨h1, h2, h3, h4⟩ := LinX.learn_bank (ℓ₀ := ℓ₀) X hX m
  refine ⟨h1, h2, h3, fun hm => ?_, h4⟩
  rw [LinX.pSpanX_eq X hX m]
  exact LinX.pSpan_eq_zero hm

end LinearComplements

/-- **Eq. (15), sampling remark.** Sampling the unchanged policy until a verification accepts takes
`E[1/P(A*)] ≥ 1/E P(A*) = 2^{k − bits used}` samples (Jensen), where bits used `= k + log₂ E P(A*)`;
`μ` is a probability vector on a finite set and `p > 0`. -/
theorem eq15_sampling {ι : Type*} (s : Finset ι) (μ p : ι → ℝ) (hμ : ∀ i ∈ s, 0 ≤ μ i)
    (hμ1 : ∑ i ∈ s, μ i = 1) (hp : ∀ i ∈ s, 0 < p i) (k : ℕ) :
    1 / ∑ i ∈ s, μ i * p i ≤ ∑ i ∈ s, μ i * (1 / p i) ∧
    (2 : ℝ) ^ ((k : ℝ) - (k + lg (∑ i ∈ s, μ i * p i))) ≤ ∑ i ∈ s, μ i * (1 / p i) :=
  ⟨LinX.inv_expect_le_expect_inv s μ p hμ hμ1 hp, LinX.expect_inv_ge_two_pow s μ p hμ hμ1 hp k⟩

/-! ## Unnumbered claims in the listed sections -/

/-- **After Corollary 11.** With `k = 2`, two sources revealing one target bit each and `n = 2`,
verifying two candidates first and calling a source only if both are rejected uses `E Q = 1/2`,
while every source-first zero-error protocol needs `E Q ≥ 1` (unique-answer model on `Fin 4`). -/
theorem rem_linear_interleaved :
    (Inter.lin4.WF ∧ Fixed.FixedAgainst Inter.bitSrc [] Inter.lin4 ∧ Inter.lin4.vdepth ≤ 2 ∧
      Inter.lin4.qdepth ≤ 1 ∧ (∀ θ, Inter.lin4.acc Zero.uniq exactG θ = 1) ∧
      Inter.EQ Inter.q4 Inter.lin4 = 1 / 2) ∧
    Rn Zero.uniq 2 Inter.q4 1 = 2 - lg 3 ∧ 2 - lg 3 ≤ Inter.EQ Inter.q4 Inter.lin4 ∧
    (∀ {Z : Type u} [Fintype Z] (t : Proto (Fin 4) (Fin 4) Z), t.WF → Fixed.SourceFirst t →
      t.vdepth ≤ 2 → (∀ θ, t.acc Zero.uniq exactG θ = 1) → 1 ≤ Inter.EQ Inter.q4 t) :=
  Inter.linear_bank

/-- **Appendix D, the random-budget shortcut.** A uniformly random verification order on three
uniform answers has `N` independent of the answer, accuracy one, yet `E V_N(q) = 8/9 < 1`. -/
theorem rem_random_budget :
    Inter.shuffle.WF ∧ (∀ θ, Inter.shuffle.acc Zero.uniq exactG θ = 1) ∧
    (∀ θ j, Inter.nLaw Zero.uniq exactG Inter.shuffle θ j = if 1 ≤ j ∧ j ≤ 3 then 1 / 3 else 0) ∧
    (∀ θ j, Inter.q3u θ * Inter.nLaw Zero.uniq exactG Inter.shuffle θ j =
      Inter.q3u θ * Inter.pN Inter.q3u Inter.shuffle j) ∧
    ∑ j ∈ Finset.range 4, Inter.pN Inter.q3u Inter.shuffle j * Vn Zero.uniq j Inter.q3u = 8 / 9 ∧
    (8 / 9 : ℝ) < 1 ∧ ∑ θ, Inter.q3u θ * Inter.shuffle.acc Zero.uniq exactG θ = 1 :=
  Inter.random_budget

/-- **App. "Source-first suffices for fixed sources": the source-adaptivity boundary.** Four equally
likely worlds, target = world, no target queries, three deterministic binary masks `{2,3}`, `{1}`,
`{3}`: querying the first mask and then the second or third identifies the world with two calls,
while every fixed pair of masks has final accuracy at most `3/4`. -/
theorem rem_adaptivity_boundary :
    (Inter.adapt.WF ∧ Fixed.FixedAgainst Inter.maskSrc [] Inter.adapt ∧
      Fixed.SourceOnly Inter.adapt ∧ Inter.adapt.qdepth = 2 ∧ Inter.adapt.vdepth = 0 ∧
      ∀ θ, Inter.adapt.acc Zero.uniq exactG θ = 1) ∧
    ∀ a b : Fin 3, (Inter.pairPol a b).WF ∧ Fixed.FixedAgainst Inter.maskSrc [] (Inter.pairPol a b) ∧
      Fixed.SourceOnly (Inter.pairPol a b) ∧ (Inter.pairPol a b).qdepth = 2 ∧
      Fixed.leafVal Zero.uniq 0 (Inter.pairPol a b) Inter.q4 ≤ 3 / 4 :=
  Inter.adaptivity_boundary

/-- **App. "Source-first suffices for fixed sources": the expected-cost and information-cost
boundary.** Prior `(1 − 2p, p, p)`, `0 < p < 1/2`, the single source `1{A = 3}` (Lean world `2`):
the interleaved protocol has zero error, one verification, at most one call, `E Q = 2p` and
`B_aux = 2p`; every source-first zero-error protocol with one verification has `E Q ≥ 1`; the
upfront protocol has `E Q = 1` and `B_aux = h₂(p) > 2p`. -/
theorem rem_cost_boundary {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1 / 2) :
    (Inter.ilv3.WF ∧ Fixed.FixedAgainst Inter.src3 [] Inter.ilv3 ∧
      (∀ θ, Inter.ilv3.acc Zero.uniq exactG θ = 1) ∧ Inter.ilv3.vdepth ≤ 1 ∧
      Inter.ilv3.qdepth ≤ 1 ∧ Inter.EQ (Inter.q3 p) Inter.ilv3 = 2 * p ∧
      Inter.ilv3.baux Zero.uniq exactG (Inter.q3 p) = 2 * p) ∧
    (∀ {Z : Type u} [Fintype Z] (t : Proto (Fin 3) (Fin 3) Z), t.WF → Fixed.SourceFirst t →
      t.vdepth ≤ 1 → (∀ θ, t.acc Zero.uniq exactG θ = 1) → 1 ≤ Inter.EQ (Inter.q3 p) t) ∧
    (Inter.up3.WF ∧ Fixed.SourceFirst Inter.up3 ∧ Fixed.FixedAgainst Inter.src3 [] Inter.up3 ∧
      (∀ θ, Inter.up3.acc Zero.uniq exactG θ = 1) ∧ Inter.up3.vdepth ≤ 1 ∧
      Inter.up3.qdepth ≤ 1 ∧ Inter.EQ (Inter.q3 p) Inter.up3 = 1 ∧
      Inter.up3.baux Zero.uniq exactG (Inter.q3 p) = Inter.h2 p ∧ 2 * p < Inter.h2 p) :=
  Inter.cost_boundary hp0 hp1

end VT.Paper


==> anc/lean/VerificationTransfer/Prelim.lean <==
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Data.Fintype.BigOperators
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Algebra.BigOperators.Field

/-!
# Preliminaries: finite information measures in bits

All quantities in the paper are in bits. We write `lg x = log x / log 2`.
The binary relative entropy is `klb a b = a lg (a/b) + (1-a) lg ((1-a)/(1-b))` and
`klp a b = klb a b` if `a > b` and `0` otherwise (the paper's `kl₊`).

Lean's conventions `log 0 = 0` and `x / 0 = 0` mean that the formulas below agree with the usual
conventions (`0 lg 0 = 0`) whenever the absolute-continuity hypotheses stated with each lemma hold.
Outside those hypotheses they differ from the paper: for `a > 0`, `klp a 0 = klb a 0 =
(1 - a) lg (1 - a)` is **finite** (the paper's `kl₊(a‖0)` is `+∞`), and likewise `kl q r` is finite
when `q ≪ r` fails. Statements that could meet these cases assume the relevant positivity.
-/

open Real Finset

namespace VT

/-- Base-2 logarithm (bits). -/
noncomputable def lg (x : ℝ) : ℝ := Real.log x / Real.log 2

lemma log_two_pos' : 0 < Real.log 2 := Real.log_pos (by norm_num)

lemma lg_le_lg {x y : ℝ} (hx : 0 < x) (hxy : x ≤ y) : lg x ≤ lg y :=
  div_le_div_of_nonneg_right (Real.log_le_log hx hxy) log_two_pos'.le

lemma lg_nonneg {x : ℝ} (hx : 1 ≤ x) : 0 ≤ lg x :=
  div_nonneg (Real.log_nonneg hx) log_two_pos'.le

lemma lg_two : lg 2 = 1 := div_self log_two_pos'.ne'

lemma lg_one : lg 1 = 0 := by simp [lg]

lemma lg_mul {x y : ℝ} (hx : x ≠ 0) (hy : y ≠ 0) : lg (x * y) = lg x + lg y := by
  simp [lg, Real.log_mul hx hy, add_div]

lemma lg_div {x y : ℝ} (hx : x ≠ 0) (hy : y ≠ 0) : lg (x / y) = lg x - lg y := by
  simp [lg, Real.log_div hx hy, sub_div]

lemma lg_pow_two (n : ℕ) : lg ((2 : ℝ) ^ n) = n := by
  simp [lg, Real.log_pow, mul_div_assoc, div_self log_two_pos'.ne']

lemma lg_inv (x : ℝ) : lg x⁻¹ = - lg x := by simp [lg, Real.log_inv, neg_div]

/-- `1 - 1/x ≤ ln x`, in bits: `lg x ≥ (1 - 1/x) / ln 2`. -/
lemma one_sub_inv_le_log {x : ℝ} (hx : 0 < x) : 1 - x⁻¹ ≤ Real.log x :=
  Real.one_sub_inv_le_log_of_pos hx

/-! ## The log-sum inequality -/

/-- The log-sum inequality in natural logarithms. -/
theorem log_sum_le {ι : Type*} (s : Finset ι) (a b : ι → ℝ)
    (ha : ∀ i ∈ s, 0 ≤ a i) (hb : ∀ i ∈ s, 0 ≤ b i)
    (hab : ∀ i ∈ s, 0 < a i → 0 < b i) :
    (∑ i ∈ s, a i) * Real.log ((∑ i ∈ s, a i) / ∑ i ∈ s, b i) ≤
      ∑ i ∈ s, a i * Real.log (a i / b i) := by
  set A := ∑ i ∈ s, a i with hA
  set B := ∑ i ∈ s, b i with hB
  have hA0 : 0 ≤ A := Finset.sum_nonneg ha
  rcases hA0.eq_or_lt with hA0' | hApos
  · have hzero : ∀ i ∈ s, a i = 0 := (Finset.sum_eq_zero_iff_of_nonneg ha).1 hA0'.symm
    rw [← hA0', zero_mul]
    refine le_of_eq ?_
    symm
    apply Finset.sum_eq_zero
    intro i hi
    simp [hzero i hi]
  · obtain ⟨j, hj, hajpos⟩ : ∃ j ∈ s, 0 < a j := by
      by_contra h
      push Not at h
      have : A ≤ 0 := Finset.sum_nonpos (fun i hi => h i hi)
      linarith
    have hBpos : 0 < B := lt_of_lt_of_le (hab j hj hajpos) (Finset.single_le_sum hb hj)
    have key : ∀ i ∈ s, a i - b i * (A / B) ≤
        a i * Real.log (a i / b i) - a i * Real.log (A / B) := by
      intro i hi
      rcases (ha i hi).eq_or_lt with h0 | hpos
      · rw [← h0]
        simp only [zero_sub, zero_mul, sub_zero]
        have : 0 ≤ b i * (A / B) := mul_nonneg (hb i hi) (div_nonneg hA0 hBpos.le)
        linarith
      · have hbpos := hab i hi hpos
        have hx : 0 < a i * B / (b i * A) := by positivity
        have hlog := one_sub_inv_le_log hx
        have hsplit : Real.log (a i / b i) - Real.log (A / B) = Real.log (a i * B / (b i * A)) := by
          rw [← Real.log_div (by positivity) (by positivity)]
          congr 1
          field_simp
        have hinv : (a i * B / (b i * A))⁻¹ = b i * A / (a i * B) := by
          rw [inv_div]
        rw [hinv] at hlog
        have : a i * (1 - b i * A / (a i * B)) = a i - b i * (A / B) := by
          field_simp
        calc a i - b i * (A / B) = a i * (1 - b i * A / (a i * B)) := this.symm
          _ ≤ a i * Real.log (a i * B / (b i * A)) := mul_le_mul_of_nonneg_left hlog hpos.le
          _ = a i * Real.log (a i / b i) - a i * Real.log (A / B) := by
              rw [← hsplit]; ring
    have hsum := Finset.sum_le_sum key
    rw [Finset.sum_sub_distrib, Finset.sum_sub_distrib, ← Finset.sum_mul, ← Finset.sum_mul] at hsum
    have hBA : B * (A / B) = A := by field_simp
    rw [← hA, ← hB, hBA] at hsum
    linarith

/-- The log-sum inequality in bits. -/
theorem log_sum_le_lg {ι : Type*} (s : Finset ι) (a b : ι → ℝ)
    (ha : ∀ i ∈ s, 0 ≤ a i) (hb : ∀ i ∈ s, 0 ≤ b i)
    (hab : ∀ i ∈ s, 0 < a i → 0 < b i) :
    (∑ i ∈ s, a i) * lg ((∑ i ∈ s, a i) / ∑ i ∈ s, b i) ≤
      ∑ i ∈ s, a i * lg (a i / b i) := by
  have h := log_sum_le s a b ha hb hab
  have hl := log_two_pos'
  unfold lg
  rw [← mul_div_assoc]
  simp_rw [← mul_div_assoc]
  rw [← Finset.sum_div]
  exact div_le_div_of_nonneg_right h hl.le

/-- Gibbs' inequality: relative entropy of finite (sub)distributions with equal mass is nonnegative;
in the form we use: if `∑ b ≤ ∑ a` then `0 ≤ ∑ a lg (a/b)`. -/
theorem gibbs {ι : Type*} (s : Finset ι) (a b : ι → ℝ)
    (ha : ∀ i ∈ s, 0 ≤ a i) (hb : ∀ i ∈ s, 0 ≤ b i)
    (hab : ∀ i ∈ s, 0 < a i → 0 < b i) (hmass : ∑ i ∈ s, b i ≤ ∑ i ∈ s, a i) :
    0 ≤ ∑ i ∈ s, a i * lg (a i / b i) := by
  refine le_trans ?_ (log_sum_le_lg s a b ha hb hab)
  set A := ∑ i ∈ s, a i
  set B := ∑ i ∈ s, b i
  have hA : 0 ≤ A := Finset.sum_nonneg ha
  have hB : 0 ≤ B := Finset.sum_nonneg hb
  rcases hA.eq_or_lt with h | h
  · rw [← h]; simp
  · rcases hB.eq_or_lt with hB0 | hBpos
    · -- B = 0 but A > 0 contradicts absolute continuity
      exfalso
      obtain ⟨j, hj, hajpos⟩ : ∃ j ∈ s, 0 < a j := by
        by_contra hc
        push Not at hc
        have : A ≤ 0 := Finset.sum_nonpos (fun i hi => hc i hi)
        linarith
      have := Finset.single_le_sum hb hj
      have := hab j hj hajpos
      linarith
    · apply mul_nonneg h.le
      apply lg_nonneg
      rw [le_div_iff₀ hBpos]
      linarith

/-! ## Binary relative entropy -/

/-- Binary relative entropy `kl(a‖b)` in bits. -/
noncomputable def klb (a b : ℝ) : ℝ := a * lg (a / b) + (1 - a) * lg ((1 - a) / (1 - b))

/-- The paper's `kl₊(a‖b) = kl(a‖b) 1{a > b}`. Caveat: for `a > 0`, `klp a 0` is finite
(`= (1 - a) lg (1 - a)`, by `x / 0 = 0` and `log 0 = 0`), whereas the paper's value is `+∞`. -/
noncomputable def klp (a b : ℝ) : ℝ := if b < a then klb a b else 0

/-- `klb a · ` is nonincreasing on `(0, a]`: if `0 < x ≤ y ≤ a ≤ 1`, `y < 1`, then `klb a y ≤ klb a x`. -/
theorem klb_antitone {a x y : ℝ} (hx : 0 < x) (hxy : x ≤ y) (hya : y ≤ a) (ha1 : a ≤ 1) (hy1 : y < 1) :
    klb a y ≤ klb a x := by
  have hy : 0 < y := lt_of_lt_of_le hx hxy
  have hapos : 0 < a := lt_of_lt_of_le hy hya
  unfold klb
  -- a (lg(a/x) - lg(a/y)) = a lg(y/x) ≥ a (1 - x/y)/ln2
  -- (1-a)(lg((1-a)/(1-y)) - lg((1-a)/(1-x))) = (1-a) lg((1-x)/(1-y)) ≤ (1-a)((1-x)/(1-y) - 1)/ln2
  have hl := log_two_pos'
  have h1x : 0 < 1 - x := by linarith
  have h1y : 0 < 1 - y := by linarith
  rcases (sub_nonneg.2 ha1).eq_or_lt with ha1' | ha1'
  · -- a = 1
    have : a = 1 := by linarith
    subst this
    simp only [sub_self, zero_mul, add_zero, one_mul]
    rw [one_div, one_div]
    rw [lg_inv, lg_inv]
    have := lg_le_lg hx hxy
    linarith
  · have e1 : lg (a / x) - lg (a / y) = Real.log (y / x) / Real.log 2 := by
      unfold lg
      rw [← sub_div, ← Real.log_div (by positivity) (by positivity)]
      congr 2
      field_simp
    have e2 : lg ((1 - a) / (1 - y)) - lg ((1 - a) / (1 - x)) = Real.log ((1 - x) / (1 - y)) / Real.log 2 := by
      unfold lg
      rw [← sub_div, ← Real.log_div (by positivity) (by positivity)]
      congr 2
      field_simp
    have b1 : 1 - x / y ≤ Real.log (y / x) := by
      have := one_sub_inv_le_log (show 0 < y / x by positivity)
      rwa [inv_div] at this
    have b2 : Real.log ((1 - x) / (1 - y)) ≤ (1 - x) / (1 - y) - 1 :=
      Real.log_le_sub_one_of_pos (by positivity)
    -- a (1 - x/y) ≥ (1-a) ((1-x)/(1-y) - 1), i.e. a (y-x)/y ≥ (1-a)(y-x)/(1-y)
    have b3 : (1 - a) * ((1 - x) / (1 - y) - 1) ≤ a * (1 - x / y) := by
      have hyx : 0 ≤ y - x := by linarith
      have lhs : (1 - a) * ((1 - x) / (1 - y) - 1) = (1 - a) * (y - x) / (1 - y) := by
        field_simp; ring
      have rhs : a * (1 - x / y) = a * (y - x) / y := by
        field_simp
      rw [lhs, rhs, div_le_div_iff₀ h1y hy]
      have : (1 - a) * y ≤ a * (1 - y) := by nlinarith
      nlinarith [mul_le_mul_of_nonneg_left this hyx]
    have key : (1 - a) * (lg ((1 - a) / (1 - y)) - lg ((1 - a) / (1 - x))) ≤
        a * (lg (a / x) - lg (a / y)) := by
      rw [e1, e2, mul_div_assoc', mul_div_assoc']
      apply div_le_div_of_nonneg_right _ hl.le
      calc (1 - a) * Real.log ((1 - x) / (1 - y)) ≤ (1 - a) * ((1 - x) / (1 - y) - 1) :=
            mul_le_mul_of_nonneg_left b2 (by linarith)
        _ ≤ a * (1 - x / y) := b3
        _ ≤ a * Real.log (y / x) := mul_le_mul_of_nonneg_left b1 hapos.le
    linarith

end VT


==> anc/lean/VerificationTransfer/RankLaw.lean <==
import VerificationTransfer.FixedSources
import VerificationTransfer.Linear

/-!
# Theorem 9 (rank law) and Corollary 11 (the call excess is nuisance)

Setting (paper, Section "Linear task banks"): `W` is uniform on `𝔽₂^d`, the target is `A = T W`
for a known `k × d` matrix `T` (rows `T : Fin k → Fin d → ZMod 2`), and a bank of `J` binary
sources returns `Z_j = v_j · W` (rows `v : Fin J → Fin d → ZMod 2`).

* Worlds are `Θ = Fin d → ZMod 2` with the uniform prior `prior d W = 1 / 2^d`; responses are
  `Y = Fin k → ZMod 2`; a verification tests the whole `k`-bit target:
  `ftgt T W y = decide (T W = y)`.
* The bank is the fixed-source mechanism `linSrc v` with requests `Fin J`: request `j` returns
  `v_j · W` deterministically, whatever the source transcript.
* `Abn T v n b` is the best success probability over all (adaptively interleaved, randomised)
  protocols with `N ≤ n` verifications and `Q ≤ b` calls on every path; `AC T v C` the same under
  the single total cap `Q + N ≤ C`.

The paper's `2^{-k+ρ_b}` is written `1 / 2^(k - ρ_b)` with natural-number subtraction; this is exact
because `ρ(S) ≤ k` always (`rho_le`, `rhoB_le`).

Main results:
* `leaf_value`: on a nonempty source fibre, `V_n` of the uniform weights is
  `mass · min{1, (n+1) 2^{-(k-ρ(S))}}`.
* `path_weight` / `path_weight_total`: along every source-only policy against the bank the joint
  weight reaching a node with source transcript `tr` is `c · 1{W ∈ fibreTr v tr}` (the affine system
  `B_S W = z`), and the terminal value is bounded by the rank-law value.
* `rank_law` (eq. (rankrect)) and `rank_law_total` (eq. (ranktotal)), with attainment by a fixed
  subset followed by enumeration of the compatible targets (`rank_law_attain`,
  `rank_law_total_attain`; the protocol is `enumProto`).
* Corollary 11: `kappa_isLeast`, `kappa_eq_ceil`, `waste_cap`, `waste_calls`, `waste_calls_EQ`,
  `waste_attain`, `waste_nuisance`, `waste_infinite`.
-/

open Finset VT.Fixed VT.Linear

set_option linter.unusedSectionVars false

namespace VT.Rank

attribute [local instance] VT.Linear.fieldZModTwo

variable {d k J : ℕ}

/-! ## The setting -/

/-- Exact verification of the whole `k`-bit target `A = T W`. -/
def ftgt (T : Fin k → Fin d → ZMod 2) (W : Fin d → ZMod 2) (y : Fin k → ZMod 2) : Bool :=
  decide (target T W = y)

/-- The uniform prior on `𝔽₂^d`. -/
noncomputable def prior (d : ℕ) (_W : Fin d → ZMod 2) : ℝ := 1 / 2 ^ d

/-- The linear bank as a fixed-source mechanism: request `j` returns `v_j · W` (deterministically,
independently of the source transcript). -/
noncomputable def linSrc (v : Fin J → Fin d → ZMod 2) :
    List (Fin J × ZMod 2) → Fin J → (Fin d → ZMod 2) → ZMod 2 → ℝ :=
  fun _ j W z => if v j ⬝ᵥ W = z then 1 else 0

/-- The worlds compatible with a source transcript: the affine system `v_j · W = z_j` for every
`(j, z_j)` on the transcript. -/
def fibreTr (v : Fin J → Fin d → ZMod 2) (tr : List (Fin J × ZMod 2)) :
    Finset (Fin d → ZMod 2) :=
  Finset.univ.filter fun W => ∀ p ∈ tr, v p.1 ⬝ᵥ W = p.2

/-- The set of sources requested on a transcript. -/
def trSet (tr : List (Fin J × ZMod 2)) : Finset (Fin J) := (tr.map Prod.fst).toFinset

/-- The compatible targets `{T W : W ∈ fibreTr v tr}`. -/
def compat (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)
    (tr : List (Fin J × ZMod 2)) : Finset (Fin k → ZMod 2) :=
  (fibreTr v tr).image (target T)

/-- The fixed-subset protocol: call the sources of the list `l` in this fixed order (independently of
the replies), then verify the first `n` of (at most) `n + 1` compatible targets and output the last
(`listProto`). -/
noncomputable def enumProto (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2) (n : ℕ) :
    List (Fin J) → List (Fin J × ZMod 2) → Proto (Fin d → ZMod 2) (Fin k → ZMod 2) (ZMod 2)
  | [], tr => listProto 0 ((compat T v tr).toList.take (n + 1))
  | j :: l, tr => .call (linSrc v tr j) (fun z => enumProto T v n l (tr ++ [(j, z)]))

/-- `A_{b,n}`: the best success probability with `N ≤ n` and `Q ≤ b` on every path, over all
well-formed protocols (arbitrary adaptive interleaving and private randomisation) against the bank. -/
noncomputable def Abn (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2) (n b : ℕ) : ℝ :=
  sSup {x | ∃ t : Proto (Fin d → ZMod 2) (Fin k → ZMod 2) (ZMod 2), t.WF ∧
    FixedAgainst (linSrc v) [] t ∧ t.vdepth ≤ n ∧ t.qdepth ≤ b ∧
    x = ∑ W, prior d W * t.acc (ftgt T) exactG W}

/-- `A_C`: the best success probability under the total cap `Q + N ≤ C` on every path. -/
noncomputable def AC (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2) (C : ℕ) : ℝ :=
  sSup {x | ∃ t : Proto (Fin d → ZMod 2) (Fin k → ZMod 2) (ZMod 2), t.WF ∧
    FixedAgainst (linSrc v) [] t ∧ tdepth t ≤ C ∧
    x = ∑ W, prior d W * t.acc (ftgt T) exactG W}

/-! ## Basic facts -/

section Basic

variable (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)

lemma ftgt_eq_true {W : Fin d → ZMod 2} {y : Fin k → ZMod 2} :
    ftgt T W y = true ↔ target T W = y := by
  simp [ftgt]

lemma covers_ftgt (W : Fin d → ZMod 2) (L : Finset (Fin k → ZMod 2)) :
    Covers (ftgt T) W L ↔ target T W ∈ L := by
  constructor
  · rintro ⟨y, hy, h⟩
    rw [ftgt_eq_true] at h
    rwa [h]
  · intro h
    exact ⟨target T W, h, (ftgt_eq_true T).2 rfl⟩

lemma cov_ftgt (W : Fin d → ZMod 2) (L : Finset (Fin k → ZMod 2)) :
    cov (ftgt T) W L = if target T W ∈ L then 1 else 0 := by
  by_cases h : target T W ∈ L
  · rw [cov_of_covers ((covers_ftgt T W L).2 h), ite_eq_left h]
  · rw [cov_of_not_covers (fun hc => h ((covers_ftgt T W L).1 hc)), ite_eq_right h]

lemma prior_nonneg (W : Fin d → ZMod 2) : 0 ≤ prior d W := by
  unfold prior; positivity

lemma card_worlds : Fintype.card (Fin d → ZMod 2) = 2 ^ d := by
  rw [Fintype.card_fun, ZMod.card, Fintype.card_fin]

lemma sum_prior : ∑ W : Fin d → ZMod 2, prior d W = 1 := by
  simp only [prior, Finset.sum_const, Finset.card_univ, card_worlds, nsmul_eq_mul]
  push_cast
  field_simp

lemma linSrc_sum (tr : List (Fin J × ZMod 2)) (j : Fin J) (W : Fin d → ZMod 2) :
    ∑ z, linSrc v tr j W z = 1 := by
  simp [linSrc]

lemma linSrc_isKernel (tr : List (Fin J × ZMod 2)) (j : Fin J) : IsKernel (linSrc v tr j) := by
  intro W
  refine ⟨fun z => ?_, linSrc_sum v tr j W⟩
  unfold linSrc
  split_ifs <;> norm_num

/-- Summing a function against the reply kernel of source `j` evaluates it at the true reply. -/
lemma sum_linSrc_mul (tr : List (Fin J × ZMod 2)) (j : Fin J) (W : Fin d → ZMod 2)
    (g : ZMod 2 → ℝ) : ∑ z, linSrc v tr j W z * g z = g (v j ⬝ᵥ W) := by
  simp [linSrc]

lemma mem_fibreTr {tr : List (Fin J × ZMod 2)} {W : Fin d → ZMod 2} :
    W ∈ fibreTr v tr ↔ ∀ p ∈ tr, v p.1 ⬝ᵥ W = p.2 := by
  simp [fibreTr]

lemma fibreTr_nil : fibreTr v [] = (Finset.univ : Finset (Fin d → ZMod 2)) := by
  ext W; simp [fibreTr]

lemma mem_fibreTr_append {tr : List (Fin J × ZMod 2)} {j : Fin J} {z : ZMod 2}
    {W : Fin d → ZMod 2} :
    W ∈ fibreTr v (tr ++ [(j, z)]) ↔ W ∈ fibreTr v tr ∧ v j ⬝ᵥ W = z := by
  simp only [mem_fibreTr, List.mem_append, List.mem_singleton]
  constructor
  · intro h
    exact ⟨fun p hp => h p (Or.inl hp), h (j, z) (Or.inr rfl)⟩
  · rintro ⟨h1, h2⟩ p (hp | rfl)
    · exact h1 p hp
    · exact h2

@[simp] lemma trSet_nil : trSet ([] : List (Fin J × ZMod 2)) = ∅ := rfl

lemma trSet_append (tr : List (Fin J × ZMod 2)) (j : Fin J) (z : ZMod 2) :
    trSet (tr ++ [(j, z)]) = insert j (trSet tr) := by
  ext i
  simp only [trSet, List.map_append, List.map_cons, List.map_nil, List.mem_toFinset,
    List.mem_append, List.mem_singleton, Finset.mem_insert]
  tauto

lemma card_trSet_append (tr : List (Fin J × ZMod 2)) (j : Fin J) (z : ZMod 2) :
    (trSet (tr ++ [(j, z)])).card ≤ (trSet tr).card + 1 := by
  rw [trSet_append]
  exact Finset.card_insert_le _ _

/-- A nonempty transcript fibre is the source fibre `fibre v S z` of the set `S` of requested rows
(repeated requests add no rows). -/
lemma fibreTr_eq {tr : List (Fin J × ZMod 2)} {W₀ : Fin d → ZMod 2} (h : W₀ ∈ fibreTr v tr) :
    fibreTr v tr = fibre v (trSet tr) (fun j => v j ⬝ᵥ W₀) := by
  rw [mem_fibreTr] at h
  ext W
  simp only [mem_fibreTr, fibre, Finset.mem_filter, Finset.mem_univ, true_and, trSet,
    List.mem_toFinset, List.mem_map]
  constructor
  · rintro hW j ⟨p, hp, rfl⟩
    rw [hW p hp, h p hp]
  · intro hW p hp
    rw [hW p.1 ⟨p, hp, rfl⟩, h p hp]

/-- The weight update at a call: multiplying the uniform weights on the transcript fibre by the
reply kernel of source `j` at reply `z` gives the uniform weights on the extended fibre. -/
lemma weight_call_apply (tr tr' : List (Fin J × ZMod 2)) (j : Fin J) (z : ZMod 2) (c : ℝ)
    (W : Fin d → ZMod 2) :
    (if W ∈ fibreTr v tr then c else 0) * linSrc v tr' j W z =
      if W ∈ fibreTr v (tr ++ [(j, z)]) then c else 0 := by
  simp only [linSrc, mem_fibreTr_append]
  by_cases h1 : W ∈ fibreTr v tr <;> by_cases h2 : v j ⬝ᵥ W = z <;> simp [h1, h2]

lemma weight_call (tr tr' : List (Fin J × ZMod 2)) (j : Fin J) (z : ZMod 2) (c : ℝ) :
    (fun W => (if W ∈ fibreTr v tr then c else 0) * linSrc v tr' j W z) =
      fun W => if W ∈ fibreTr v (tr ++ [(j, z)]) then c else 0 :=
  funext (weight_call_apply v tr tr' j z c)

lemma weight_rand (tr : List (Fin J × ZMod 2)) (c a : ℝ) :
    (fun W => (if W ∈ fibreTr v tr then c else 0) * a) =
      fun W => if W ∈ fibreTr v tr then c * a else 0 := by
  funext W
  split_ifs <;> simp

lemma sum_ite_mem_const {α : Type*} [Fintype α] [DecidableEq α] (F : Finset α) (c : ℝ) :
    ∑ W : α, (if W ∈ F then c else 0) = c * F.card := by
  rw [← Finset.sum_filter, Finset.filter_mem_eq_inter, Finset.univ_inter, Finset.sum_const,
    nsmul_eq_mul, mul_comm]

lemma sum_weight (tr : List (Fin J × ZMod 2)) (c : ℝ) :
    ∑ W : Fin d → ZMod 2, (if W ∈ fibreTr v tr then c else 0) = c * (fibreTr v tr).card :=
  sum_ite_mem_const _ c

lemma sum_weight_nonneg (tr : List (Fin J × ZMod 2)) {c : ℝ} (hc : 0 ≤ c) :
    0 ≤ ∑ W : Fin d → ZMod 2, (if W ∈ fibreTr v tr then c else 0) := by
  rw [sum_weight]; positivity

/-- Mass is conserved at a call: the fibres of the two replies partition the current fibre. -/
lemma sum_weight_call (tr : List (Fin J × ZMod 2)) (j : Fin J) (c : ℝ) :
    ∑ z, ∑ W : Fin d → ZMod 2, (if W ∈ fibreTr v (tr ++ [(j, z)]) then c else 0) =
      ∑ W : Fin d → ZMod 2, (if W ∈ fibreTr v tr then c else 0) := by
  simp_rw [← weight_call v tr tr j]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro W _
  rw [← Finset.mul_sum, linSrc_sum, mul_one]

end Basic

/-! ## Ranks -/

section Ranks

variable (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)

/-- `ρ(S) ≤ k`, so `2^{-k+ρ(S)} = 1 / 2^(k - ρ(S))` with natural subtraction. -/
lemma rho_le (S : Finset (Fin J)) : rho T v S ≤ k := by
  unfold rho
  have : Module.finrank (ZMod 2) (Submodule.span (ZMod 2) (v '' (S : Set (Fin J)))) ≤
      Module.finrank (ZMod 2) (Submodule.span (ZMod 2) (Set.range T ∪ v '' (S : Set (Fin J)))) :=
    Submodule.finrank_mono (Submodule.span_mono Set.subset_union_right)
  omega

lemma rho_le_rhoB {S : Finset (Fin J)} {b : ℕ} (hS : S.card ≤ b) : rho T v S ≤ rhoB T v b :=
  Finset.le_sup (f := rho T v) (Finset.mem_filter.2 ⟨Finset.mem_univ _, hS⟩)

lemma rhoB_le (b : ℕ) : rhoB T v b ≤ k := Finset.sup_le (fun S _ => rho_le T v S)

/-- A maximizing subset: some `S` with `|S| ≤ b` has `ρ(S) = ρ_b`. -/
lemma exists_rho_eq_rhoB (b : ℕ) :
    ∃ S : Finset (Fin J), S.card ≤ b ∧ rho T v S = rhoB T v b := by
  obtain ⟨S, hS, h⟩ := Finset.exists_mem_eq_sup
    (Finset.univ.filter fun S : Finset (Fin J) => S.card ≤ b) ⟨∅, by simp⟩ (rho T v)
  exact ⟨S, (Finset.mem_filter.1 hS).2, h.symm⟩

end Ranks

/-! ## The value of a leaf (L1 + Proposition 1) -/

section Leaf

variable (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)

/-- The mass of the uniform weights on a source fibre covered by a list `L`: every compatible target
carries the same share `#F / 2^(k-ρ(S))`. -/
lemma cov_sum (S : Finset (Fin J)) (z : Fin J → ZMod 2)
    (hz : ∃ W₀ : Fin d → ZMod 2, ∀ j ∈ S, v j ⬝ᵥ W₀ = z j) (c : ℝ)
    (L : Finset (Fin k → ZMod 2)) :
    ∑ W, (if W ∈ fibre v S z then c else 0) * cov (ftgt T) W L =
      (∑ W : Fin d → ZMod 2, if W ∈ fibre v S z then c else 0) *
        ((L ∩ (fibre v S z).image (target T)).card / (2 : ℝ) ^ (k - rho T v S)) := by
  obtain ⟨-, hfib⟩ := fibre_target_card_F2 T v S z hz
  set F := fibre v S z with hF
  set I := F.image (target T) with hI
  have hcount : (F.filter fun W => target T W ∈ L).card * 2 ^ (k - rho T v S) =
      (L ∩ I).card * F.card := by
    have hmaps : ((F.filter fun W => target T W ∈ L : Finset (Fin d → ZMod 2)) :
        Set (Fin d → ZMod 2)).MapsTo (target T) (L ∩ I : Finset (Fin k → ZMod 2)) := by
      intro W hW
      rw [Finset.mem_coe, Finset.mem_filter] at hW
      rw [Finset.mem_coe, Finset.mem_inter]
      exact ⟨hW.2, Finset.mem_image_of_mem _ hW.1⟩
    rw [Finset.card_eq_sum_card_fiberwise hmaps, Finset.sum_mul]
    rw [show (L ∩ I).card * F.card = ∑ _a ∈ L ∩ I, F.card by
      rw [Finset.sum_const, smul_eq_mul]]
    apply Finset.sum_congr rfl
    intro a ha
    rw [Finset.mem_inter] at ha
    have hfil : ((F.filter fun W => target T W ∈ L).filter fun W => target T W = a) =
        F.filter fun W => target T W = a := by
      ext W
      simp only [Finset.mem_filter]
      constructor
      · rintro ⟨⟨h1, _⟩, h3⟩
        exact ⟨h1, h3⟩
      · rintro ⟨h1, h3⟩
        exact ⟨⟨h1, h3 ▸ ha.1⟩, h3⟩
    rw [hfil, hfib a ha.2]
  have hm : (0 : ℝ) < 2 ^ (k - rho T v S) := by positivity
  have hcountR : ((F.filter fun W => target T W ∈ L).card : ℝ) =
      (L ∩ I).card * F.card / (2 : ℝ) ^ (k - rho T v S) := by
    rw [eq_div_iff hm.ne']
    exact_mod_cast hcount
  have hlhs : ∑ W, (if W ∈ F then c else 0) * cov (ftgt T) W L =
      c * (F.filter fun W => target T W ∈ L).card := by
    simp_rw [cov_ftgt, ite_mul, zero_mul]
    rw [← Finset.sum_filter, Finset.filter_mem_eq_inter, Finset.univ_inter, ← Finset.mul_sum,
      Finset.sum_boole]
  rw [hlhs, sum_ite_mem_const, hcountR]
  ring

lemma Vn_zero {Θ Y : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y]
    (f : Θ → Y → Bool) (n : ℕ) : Vn f n (fun _ => 0) = 0 := by
  unfold Vn
  simp only [zero_mul, Finset.sum_const_zero]
  exact Finset.sup'_const _ _

/-- **Leaf value.** On a nonempty source fibre `F = fibre v S z` the target is uniform on
`2^(k-ρ(S))` vectors, so the best list of `n + 1` responses covers the fraction
`min{1, (n+1) 2^{-(k-ρ(S))}}` of the (uniform) weights on `F`. -/
theorem leaf_value (n : ℕ) (S : Finset (Fin J)) (z : Fin J → ZMod 2)
    (hz : ∃ W₀ : Fin d → ZMod 2, ∀ j ∈ S, v j ⬝ᵥ W₀ = z j) {c : ℝ} (hc : 0 ≤ c)
    (w : (Fin d → ZMod 2) → ℝ) (hw : ∀ W, w W = if W ∈ fibre v S z then c else 0) :
    Vn (ftgt T) n w = (∑ W, w W) * min 1 ((n + 1 : ℝ) / 2 ^ (k - rho T v S)) := by
  have hw' : w = fun W => if W ∈ fibre v S z then c else 0 := funext hw
  subst hw'
  obtain ⟨hI, -⟩ := fibre_target_card_F2 T v S z hz
  set I := (fibre v S z).image (target T) with hIdef
  have hm : (0 : ℝ) < 2 ^ (k - rho T v S) := by positivity
  have hIR : ((I.card : ℕ) : ℝ) = (2 : ℝ) ^ (k - rho T v S) := by
    rw [hI]; push_cast; rfl
  have hA : 0 ≤ ∑ W : Fin d → ZMod 2, (if W ∈ fibre v S z then c else 0) := by
    rw [sum_ite_mem_const]; positivity
  apply le_antisymm
  · unfold Vn
    apply Finset.sup'_le
    intro L hL
    have hLc : L.card ≤ n + 1 := by simpa [lists] using hL
    rw [cov_sum T v S z hz c L]
    apply mul_le_mul_of_nonneg_left _ hA
    apply le_min
    · rw [div_le_one hm, ← hIR]
      exact_mod_cast Finset.card_le_card Finset.inter_subset_right
    · apply div_le_div_of_nonneg_right _ hm.le
      have := (Finset.card_le_card (Finset.inter_subset_left (s₁ := L) (s₂ := I))).trans hLc
      exact_mod_cast this
  · obtain ⟨L, hLI, hLc⟩ := Finset.exists_subset_card_eq (s := I) (n := min (n + 1) I.card)
      (min_le_right _ _)
    refine le_trans (le_of_eq ?_) (le_Vn (f := ftgt T) (L := L)
      (by rw [hLc]; exact min_le_left _ _) _)
    rw [cov_sum T v S z hz c L, Finset.inter_eq_left.2 hLI, hLc]
    congr 1
    rw [Nat.cast_min, hIR, Nat.cast_add, Nat.cast_one, ← min_div_div_right hm.le,
      div_self hm.ne', min_comm]

/-- The leaf value in transcript form (both sides vanish on an empty fibre). -/
theorem leaf_value_tr (n : ℕ) (tr : List (Fin J × ZMod 2)) {c : ℝ} (hc : 0 ≤ c) :
    Vn (ftgt T) n (fun W => if W ∈ fibreTr v tr then c else 0) =
      (∑ W, if W ∈ fibreTr v tr then c else 0) *
        min 1 ((n + 1 : ℝ) / 2 ^ (k - rho T v (trSet tr))) := by
  by_cases hne : (fibreTr v tr).Nonempty
  · obtain ⟨W₀, hW₀⟩ := hne
    rw [fibreTr_eq v hW₀]
    exact leaf_value T v n _ _ ⟨W₀, fun j _ => rfl⟩ hc _ (fun W => rfl)
  · rw [Finset.not_nonempty_iff_eq_empty] at hne
    simp only [hne, Finset.notMem_empty, ite_false, Finset.sum_const_zero, zero_mul]
    exact Vn_zero _ n

/-- `cov_sum` in transcript form. -/
lemma cov_sum_tr (tr : List (Fin J × ZMod 2)) {W₀ : Fin d → ZMod 2} (hW₀ : W₀ ∈ fibreTr v tr)
    (c : ℝ) (L : Finset (Fin k → ZMod 2)) :
    ∑ W, (if W ∈ fibreTr v tr then c else 0) * cov (ftgt T) W L =
      (∑ W : Fin d → ZMod 2, if W ∈ fibreTr v tr then c else 0) *
        ((L ∩ compat T v tr).card / (2 : ℝ) ^ (k - rho T v (trSet tr))) := by
  rw [compat, fibreTr_eq v hW₀]
  exact cov_sum T v _ _ ⟨W₀, fun j _ => rfl⟩ c L

lemma card_compat (tr : List (Fin J × ZMod 2)) {W₀ : Fin d → ZMod 2} (hW₀ : W₀ ∈ fibreTr v tr) :
    (compat T v tr).card = 2 ^ (k - rho T v (trSet tr)) := by
  rw [compat, fibreTr_eq v hW₀]
  exact (fibre_target_card_F2 T v _ _ ⟨W₀, fun j _ => rfl⟩).1

end Leaf

/-! ## Source-only policies: the weight reaching a node is uniform on the transcript fibre -/

section Paths

variable (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)

/-- The rank-law value `min{1, (n+1) 2^{-k+ρ_b}}`. -/
noncomputable def rankVal (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2) (n b : ℕ) : ℝ :=
  min 1 ((n + 1 : ℝ) / 2 ^ (k - rhoB T v b))

/-- The total-cap value `max_{0 ≤ b ≤ min(C,J)} min{1, (C-b+1) 2^{-k+ρ_b}}`. -/
noncomputable def rankValTotal (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)
    (C : ℕ) : ℝ :=
  (Finset.range (min C J + 1)).sup' Finset.nonempty_range_add_one
    (fun b => min 1 (((C : ℝ) - b + 1) / 2 ^ (k - rhoB T v b)))

/-- **Path weights (rectangular caps).** Along a source-only policy against the bank, the joint weight
reaching a node with source transcript `tr` is `c · 1{W ∈ fibreTr v tr}` (the affine system
`v_j · W = z_j` for the requests and replies on the path, times the policy's own randomisation
weights `c ≥ 0`): at a call the weight is multiplied by the reply kernel (`weight_call`), at a
randomisation by a constant (`weight_rand`).  Hence if the requested set `S` of the transcript plus
the remaining call depth is at most `b`, the terminal value `E V_n(q(·|Z_σ))` is at most the mass
times `min{1, (n+1) 2^{-k+ρ_b}}`. -/
theorem path_weight (n b : ℕ) :
    ∀ (σ : Proto (Fin d → ZMod 2) (Fin k → ZMod 2) (ZMod 2)), σ.WF → SourceOnly σ →
    ∀ (tr : List (Fin J × ZMod 2)), FixedAgainst (linSrc v) tr σ →
    ∀ c : ℝ, 0 ≤ c → (trSet tr).card + σ.qdepth ≤ b →
    leafVal (ftgt T) n σ (fun W => if W ∈ fibreTr v tr then c else 0) ≤
      (∑ W, if W ∈ fibreTr v tr then c else 0) * rankVal T v n b := by
  intro σ
  induction σ with
  | stop y =>
    intro _ _ tr _ c hc hcard
    simp only [leafVal]
    rw [leaf_value_tr T v n tr hc]
    apply mul_le_mul_of_nonneg_left _ (sum_weight_nonneg v tr hc)
    apply min_le_min_left
    apply div_le_div_of_nonneg_left (by positivity) (by positivity)
    apply pow_le_pow_right₀ (by norm_num)
    have h1 := rho_le_rhoB T v (S := trSet tr) (b := b) (by simp only [Proto.qdepth] at hcard; omega)
    have h2 := rhoB_le T v b
    omega
  | verify y next ih => intro _ h; exact h.elim
  | call K next ih =>
    intro hwf hso tr hfix c hc hcard
    obtain ⟨j, rfl, hfix'⟩ := hfix
    simp only [leafVal]
    have hz : ∀ z, leafVal (ftgt T) n (next z)
        (fun W => (if W ∈ fibreTr v tr then c else 0) * linSrc v tr j W z) ≤
        (∑ W, if W ∈ fibreTr v (tr ++ [(j, z)]) then c else 0) * rankVal T v n b := by
      intro z
      rw [weight_call v tr tr j z c]
      refine ih z (hwf.2 z) (hso z) _ (hfix' z) c hc ?_
      have h1 := card_trSet_append tr j z
      have h2 := Finset.le_sup (f := fun z => (next z).qdepth) (Finset.mem_univ z)
      simp only [Proto.qdepth] at hcard h2
      omega
    calc _ ≤ ∑ z, (∑ W, if W ∈ fibreTr v (tr ++ [(j, z)]) then c else 0) * rankVal T v n b :=
          Finset.sum_le_sum (fun z _ => hz z)
      _ = _ := by rw [← Finset.sum_mul, sum_weight_call]
  | rand μ next ih =>
    intro hwf hso tr hfix c hc hcard
    simp only [leafVal]
    have hz : ∀ z, leafVal (ftgt T) n (next z)
        (fun W => (if W ∈ fibreTr v tr then c else 0) * μ z) ≤
        (∑ W, if W ∈ fibreTr v tr then c * μ z else 0) * rankVal T v n b := by
      intro z
      rw [weight_rand v tr c (μ z)]
      refine ih z (hwf.2 z) (hso z) tr (hfix z) (c * μ z) (mul_nonneg hc (hwf.1.1 z)) ?_
      have h2 := Finset.le_sup (f := fun z => (next z).qdepth) (Finset.mem_univ z)
      simp only [Proto.qdepth] at hcard h2
      omega
    calc _ ≤ ∑ z, (∑ W, if W ∈ fibreTr v tr then c * μ z else 0) * rankVal T v n b :=
          Finset.sum_le_sum (fun z _ => hz z)
      _ = _ := by
        simp_rw [sum_weight v tr]
        calc ∑ z, c * μ z * ((fibreTr v tr).card : ℝ) * rankVal T v n b
            = c * (fibreTr v tr).card * rankVal T v n b * ∑ z, μ z := by
              rw [Finset.mul_sum]
              apply Finset.sum_congr rfl
              intro z _
              ring
          _ = _ := by rw [hwf.1.2, mul_one]

/-- **Path weights (total cap).** Under the total cap, a leaf reached with remaining budget `m` is
worth `V_{min(C, m)}`; since the requested set `S` satisfies `|S| + m ≤ C` (repeated requests add no
rows), the leaf value is at most the mass times `min{1, (C-|S|+1) 2^{-k+ρ_{|S|}}}`, a term of the
total-cap maximum (`|S| ≤ min(C, J)`). -/
theorem path_weight_total (C : ℕ) :
    ∀ (σ : Proto (Fin d → ZMod 2) (Fin k → ZMod 2) (ZMod 2)), σ.WF → SourceOnly σ →
    ∀ (tr : List (Fin J × ZMod 2)), FixedAgainst (linSrc v) tr σ →
    ∀ (m : ℕ) (c : ℝ), 0 ≤ c → σ.qdepth ≤ m → (trSet tr).card + m ≤ C →
    leafValT (ftgt T) C m σ (fun W => if W ∈ fibreTr v tr then c else 0) ≤
      (∑ W, if W ∈ fibreTr v tr then c else 0) * rankValTotal T v C := by
  intro σ
  induction σ with
  | stop y =>
    intro _ _ tr _ m c hc _ hcard
    simp only [leafValT]
    rw [leaf_value_tr T v (min C m) tr hc]
    apply mul_le_mul_of_nonneg_left _ (sum_weight_nonneg v tr hc)
    have hJ : (trSet tr).card ≤ J := by
      simpa using Finset.card_le_univ (trSet tr)
    have hmem : (trSet tr).card ∈ Finset.range (min C J + 1) := by
      rw [Finset.mem_range]
      omega
    refine le_trans ?_ (Finset.le_sup' (fun b => min 1 (((C : ℝ) - b + 1) / 2 ^ (k - rhoB T v b)))
      hmem)
    apply min_le_min_left
    have h1 := rho_le_rhoB T v (S := trSet tr) (b := (trSet tr).card) le_rfl
    have h2 := rhoB_le T v (trSet tr).card
    have hmin : min C m = m := min_eq_right (by omega)
    apply div_le_div₀
    · have : ((trSet tr).card : ℝ) ≤ C := by exact_mod_cast (by omega : (trSet tr).card ≤ C)
      linarith
    · rw [hmin]
      have : ((trSet tr).card : ℝ) + m ≤ C := by exact_mod_cast hcard
      linarith
    · positivity
    · apply pow_le_pow_right₀ (by norm_num)
      omega
  | verify y next ih => intro _ h; exact h.elim
  | call K next ih =>
    intro hwf hso tr hfix m c hc hq hcard
    obtain ⟨j, rfl, hfix'⟩ := hfix
    simp only [leafValT]
    have h2 : ∀ z, (next z).qdepth ≤ Finset.univ.sup (fun z => (next z).qdepth) :=
      fun z => Finset.le_sup (f := fun z => (next z).qdepth) (Finset.mem_univ z)
    simp only [Proto.qdepth] at hq
    have hz : ∀ z, leafValT (ftgt T) C (m - 1) (next z)
        (fun W => (if W ∈ fibreTr v tr then c else 0) * linSrc v tr j W z) ≤
        (∑ W, if W ∈ fibreTr v (tr ++ [(j, z)]) then c else 0) * rankValTotal T v C := by
      intro z
      rw [weight_call v tr tr j z c]
      have h1 := card_trSet_append tr j z
      have := h2 z
      exact ih z (hwf.2 z) (hso z) _ (hfix' z) (m - 1) c hc (by omega) (by omega)
    calc _ ≤ ∑ z, (∑ W, if W ∈ fibreTr v (tr ++ [(j, z)]) then c else 0) *
          rankValTotal T v C := Finset.sum_le_sum (fun z _ => hz z)
      _ = _ := by rw [← Finset.sum_mul, sum_weight_call]
  | rand μ next ih =>
    intro hwf hso tr hfix m c hc hq hcard
    simp only [leafValT]
    have hz : ∀ z, leafValT (ftgt T) C m (next z)
        (fun W => (if W ∈ fibreTr v tr then c else 0) * μ z) ≤
        (∑ W, if W ∈ fibreTr v tr then c * μ z else 0) * rankValTotal T v C := by
      intro z
      rw [weight_rand v tr c (μ z)]
      have h2 := Finset.le_sup (f := fun z => (next z).qdepth) (Finset.mem_univ z)
      simp only [Proto.qdepth] at hq
      exact ih z (hwf.2 z) (hso z) tr (hfix z) m (c * μ z) (mul_nonneg hc (hwf.1.1 z))
        (le_trans h2 hq) hcard
    calc _ ≤ ∑ z, (∑ W, if W ∈ fibreTr v tr then c * μ z else 0) * rankValTotal T v C :=
          Finset.sum_le_sum (fun z _ => hz z)
      _ = _ := by
        simp_rw [sum_weight v tr]
        calc ∑ z, c * μ z * ((fibreTr v tr).card : ℝ) * rankValTotal T v C
            = c * (fibreTr v tr).card * rankValTotal T v C * ∑ z, μ z := by
              rw [Finset.mul_sum]
              apply Finset.sum_congr rfl
              intro z _
              ring
          _ = _ := by rw [hwf.1.2, mul_one]

end Paths

/-! ## The fixed-subset protocol `enumProto` -/

section Enum

variable (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)

/-- `enumProto` calls the listed sources in order, whatever the replies. -/
lemma enumProto_cons (n : ℕ) (j : Fin J) (l : List (Fin J)) (tr : List (Fin J × ZMod 2)) :
    enumProto T v n (j :: l) tr =
      .call (linSrc v tr j) (fun z => enumProto T v n l (tr ++ [(j, z)])) := rfl

/-- After the calls, `enumProto` verifies (all but the last of) a list of at most `n + 1` distinct
compatible targets and outputs the last one if none is accepted. -/
lemma enumProto_nil (n : ℕ) (tr : List (Fin J × ZMod 2)) :
    ∃ L : List (Fin k → ZMod 2), enumProto T v n [] tr = listProto 0 L ∧ L.Nodup ∧
      L.length ≤ n + 1 ∧ ∀ y ∈ L, y ∈ compat T v tr :=
  ⟨_, rfl, (Finset.nodup_toList _).sublist (List.take_sublist _ _), by simp,
    fun _ hy => Finset.mem_toList.1 (List.mem_of_mem_take hy)⟩

/-- Call-free protocols make no calls in expectation. -/
lemma ecalls_callFree {Θ Y Z : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y]
    [Fintype Z] (f : Θ → Y → Bool) (G : Bool → Bool → ℝ) :
    ∀ t : Proto Θ Y Z, t.CallFree → ∀ θ, t.ecalls f G θ = 0 := by
  intro t
  induction t with
  | stop y => intro _ _; rfl
  | verify y next ih =>
    intro h θ
    simp only [Proto.ecalls, Fintype.sum_bool, ih true h.1, ih false h.2, mul_zero, add_zero]
  | call K next ih => intro h; exact h.elim
  | rand μ next ih =>
    intro h θ
    simp only [Proto.ecalls, ih _ (h _), mul_zero, Finset.sum_const_zero]

lemma listProto_vdepth_le (n : ℕ) (l0 : List (Fin k → ZMod 2)) (h : l0.length ≤ n + 1) :
    (listProto (Θ := Fin d → ZMod 2) (Z := ZMod 2) 0 l0).vdepth ≤ n := by
  by_cases hne : l0 = []
  · subst hne
    simp [listProto, Proto.vdepth]
  · have := listProto_vdepth (Θ := Fin d → ZMod 2) (Z := ZMod 2) 0 l0 hne
    omega

lemma enum_wf (n : ℕ) : ∀ (l : List (Fin J)) (tr : List (Fin J × ZMod 2)),
    (enumProto T v n l tr).WF
  | [], _ => listProto_wf 0 _
  | j :: l, tr => ⟨linSrc_isKernel v tr j, fun _ => enum_wf n l _⟩

lemma enum_fixed (n : ℕ) : ∀ (l : List (Fin J)) (tr : List (Fin J × ZMod 2)),
    FixedAgainst (linSrc v) tr (enumProto T v n l tr)
  | [], tr => fixed_of_callFree (linSrc v) _ (listProto_callFree 0 _) tr
  | j :: l, _ => ⟨j, rfl, fun _ => enum_fixed n l _⟩

lemma enum_sourceFirst (n : ℕ) : ∀ (l : List (Fin J)) (tr : List (Fin J × ZMod 2)),
    SourceFirst (enumProto T v n l tr)
  | [], _ => sourceFirst_of_callFree _ (listProto_callFree 0 _)
  | _ :: l, _ => fun _ => enum_sourceFirst n l _

lemma enum_vdepth (n : ℕ) : ∀ (l : List (Fin J)) (tr : List (Fin J × ZMod 2)),
    (enumProto T v n l tr).vdepth ≤ n
  | [], _ => listProto_vdepth_le n _ (by simp)
  | _ :: l, _ => Finset.sup_le (fun _ _ => enum_vdepth n l _)

lemma enum_qdepth (n : ℕ) : ∀ (l : List (Fin J)) (tr : List (Fin J × ZMod 2)),
    (enumProto T v n l tr).qdepth ≤ l.length
  | [], _ => by
    simp only [enumProto, List.length_nil]
    rw [callFree_qdepth _ (listProto_callFree 0 _)]
  | j :: l, tr => by
    simp only [enumProto, Proto.qdepth, List.length_cons]
    have := Finset.sup_le (s := Finset.univ) (f := fun z => (enumProto T v n l (tr ++ [(j, z)])).qdepth)
      (fun z _ => enum_qdepth n l (tr ++ [(j, z)]))
    omega

lemma enum_tdepth (n : ℕ) : ∀ (l : List (Fin J)) (tr : List (Fin J × ZMod 2)),
    tdepth (enumProto T v n l tr) ≤ l.length + n
  | [], tr => by
    simp only [List.length_nil, zero_add]
    exact (tdepth_le_vdepth_of_callFree _ (listProto_callFree 0 _)).trans (enum_vdepth T v n [] tr)
  | j :: l, tr => by
    simp only [enumProto, tdepth, List.length_cons]
    have := Finset.sup_le (s := Finset.univ) (f := fun z => tdepth (enumProto T v n l (tr ++ [(j, z)])))
      (fun z _ => enum_tdepth n l (tr ++ [(j, z)]))
    omega

/-- The fixed-subset protocol makes exactly `|l|` calls on every path. -/
lemma enum_ecalls (n : ℕ) : ∀ (l : List (Fin J)) (tr : List (Fin J × ZMod 2)) (W : Fin d → ZMod 2),
    (enumProto T v n l tr).ecalls (ftgt T) exactG W = l.length
  | [], _, W => by
    rw [List.length_nil, Nat.cast_zero]
    exact ecalls_callFree _ _ _ (listProto_callFree 0 _) W
  | j :: l, tr, W => by
    simp only [enumProto, Proto.ecalls]
    simp_rw [enum_ecalls n l]
    rw [← Finset.sum_mul, linSrc_sum, List.length_cons]
    push_cast
    ring

lemma trSet_union_cons (tr : List (Fin J × ZMod 2)) (j : Fin J) (z : ZMod 2) (l : List (Fin J)) :
    trSet (tr ++ [(j, z)]) ∪ l.toFinset = trSet tr ∪ (j :: l).toFinset := by
  rw [trSet_append, List.toFinset_cons, Finset.insert_union, Finset.union_insert]

/-- **Value of the fixed-subset protocol.** Starting from the uniform weights `c` on the fibre of a
transcript `tr`, calling the sources of `l` and enumerating `n + 1` compatible targets succeeds on
the fraction `min{1, (n+1) 2^{-k+ρ(S)}}` of the mass, `S` the requested rows of `tr` and `l`. -/
theorem enum_value (n : ℕ) : ∀ (l : List (Fin J)) (tr : List (Fin J × ZMod 2)) (c : ℝ), 0 ≤ c →
    ∑ W, (if W ∈ fibreTr v tr then c else 0) * (enumProto T v n l tr).acc (ftgt T) exactG W =
      (∑ W, if W ∈ fibreTr v tr then c else 0) *
        min 1 ((n + 1 : ℝ) / 2 ^ (k - rho T v (trSet tr ∪ l.toFinset)))
  | [], tr, c, hc => by
    rw [List.toFinset_nil, Finset.union_empty]
    by_cases hne : (fibreTr v tr).Nonempty
    · obtain ⟨W₀, hW₀⟩ := hne
      have hcne : (compat T v tr).Nonempty := ⟨target T W₀, Finset.mem_image_of_mem _ hW₀⟩
      set l0 := (compat T v tr).toList.take (n + 1) with hl0
      have hl0ne : l0 ≠ [] := by
        intro h
        rw [hl0, List.take_eq_nil_iff] at h
        rcases h with h | h
        · omega
        · rw [Finset.toList_eq_nil] at h
          exact hcne.ne_empty h
      have hacc : ∀ W, (enumProto T v n [] tr).acc (ftgt T) exactG W =
          cov (ftgt T) W l0.toFinset := by
        intro W
        show (listProto 0 l0).acc (ftgt T) exactG W = _
        rw [listProto_acc 0 W l0 hl0ne, cov_ftgt]
        by_cases h : target T W ∈ l0.toFinset
        · rw [ite_eq_left h, ite_eq_left]
          exact ⟨target T W, List.mem_toFinset.1 h, (ftgt_eq_true T).2 rfl⟩
        · rw [ite_eq_right h, ite_eq_right]
          rintro ⟨y, hy, hfy⟩
          rw [ftgt_eq_true] at hfy
          rw [hfy] at h
          exact h (List.mem_toFinset.2 hy)
      simp_rw [hacc]
      rw [cov_sum_tr T v tr hW₀ c]
      congr 1
      have hsub : l0.toFinset ⊆ compat T v tr := by
        intro y hy
        rw [List.mem_toFinset] at hy
        exact Finset.mem_toList.1 (List.mem_of_mem_take hy)
      have hcard : l0.toFinset.card = min (n + 1) (compat T v tr).card := by
        rw [List.toFinset_card_of_nodup ((Finset.nodup_toList _).sublist (List.take_sublist _ _)),
          List.length_take, Finset.length_toList]
      rw [Finset.inter_eq_left.2 hsub, hcard, card_compat T v tr hW₀]
      have hm : (0 : ℝ) < 2 ^ (k - rho T v (trSet tr)) := by positivity
      rw [Nat.cast_min, Nat.cast_pow, Nat.cast_add, Nat.cast_one, Nat.cast_ofNat,
        ← min_div_div_right hm.le, div_self hm.ne', min_comm]
    · rw [Finset.not_nonempty_iff_eq_empty] at hne
      simp [hne]
  | j :: l, tr, c, hc => by
    simp only [enumProto, Proto.acc]
    rw [sum_mul_sum_comm]
    have hz : ∀ z, ∑ W, (if W ∈ fibreTr v tr then c else 0) *
        (linSrc v tr j W z * (enumProto T v n l (tr ++ [(j, z)])).acc (ftgt T) exactG W) =
        (∑ W, if W ∈ fibreTr v (tr ++ [(j, z)]) then c else 0) *
          min 1 ((n + 1 : ℝ) / 2 ^ (k - rho T v (trSet tr ∪ (j :: l).toFinset))) := by
      intro z
      have h := enum_value n l (tr ++ [(j, z)]) c hc
      rw [trSet_union_cons] at h
      rw [← h]
      apply Finset.sum_congr rfl
      intro W _
      rw [← mul_assoc, weight_call_apply v tr tr j z c W]
    rw [Finset.sum_congr rfl (fun z _ => hz z), ← Finset.sum_mul, sum_weight_call]

lemma prior_eq_weight (W : Fin d → ZMod 2) :
    prior d W = if W ∈ fibreTr v [] then (1 / 2 ^ d : ℝ) else 0 := by
  simp [prior, fibreTr_nil]

lemma prior_eq_fun :
    prior d = fun W => if W ∈ fibreTr v [] then (1 / 2 ^ d : ℝ) else 0 :=
  funext (prior_eq_weight v)

/-- Success of the fixed-subset protocol for a set `S` of sources (in the order `S.toList`). -/
theorem enum_success (n : ℕ) (S : Finset (Fin J)) :
    ∑ W, prior d W * (enumProto T v n S.toList []).acc (ftgt T) exactG W =
      min 1 ((n + 1 : ℝ) / 2 ^ (k - rho T v S)) := by
  simp_rw [prior_eq_weight v]
  rw [enum_value T v n S.toList [] _ (by positivity)]
  simp_rw [← prior_eq_weight v]
  rw [sum_prior, one_mul, trSet_nil, Finset.empty_union, Finset.toList_toFinset]

end Enum

/-! ## Theorem 9: the rank law -/

section RankLaw

variable (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)

/-- **Theorem 9, eq. (rankrect).** For arbitrary adaptive interleaving (and private randomisation),
`A_{b,n} = min{1, (n+1) 2^{-k+ρ_b}}`, with `2^{-k+ρ_b}` written `1 / 2^(k - ρ_b)` (`ρ_b ≤ k`).
(The rank assumption on `T` is not needed: `ρ` is defined by the rank formula.) -/
theorem rank_law (n b : ℕ) : Abn T v n b = min 1 ((n + 1 : ℝ) / 2 ^ (k - rhoB T v b)) := by
  obtain ⟨S, hS, hρ⟩ := exists_rho_eq_rhoB T v b
  apply IsGreatest.csSup_eq
  refine ⟨⟨enumProto T v n S.toList [], enum_wf T v n _ _, enum_fixed T v n _ _,
    enum_vdepth T v n _ _, (enum_qdepth T v n _ _).trans (by rw [Finset.length_toList]; exact hS),
    ?_⟩, ?_⟩
  · rw [enum_success, hρ]
  · rintro x ⟨t, hwf, hfix, hv, hqd, rfl⟩
    obtain ⟨σ, h1, h2, h3, h4, h5⟩ := A_upper (f := ftgt T) (linSrc v) 0 n b (prior d)
      prior_nonneg t hwf hfix hv hqd
    refine h5.trans ?_
    have := path_weight T v n b σ h1 h3 [] h2 (1 / 2 ^ d) (by positivity) (by simpa using h4)
    rw [← prior_eq_fun v, sum_prior, one_mul] at this
    exact this

/-- **Theorem 9, attainment (rectangular caps).** A fixed maximizing subset `S` (`|S| ≤ b`,
`ρ(S) = ρ_b`), called in a fixed order independent of the replies and followed by enumeration of
`n + 1` compatible targets, attains `A_{b,n}`: neither outcome-adaptive source selection nor
interleaving helps. -/
theorem rank_law_attain (n b : ℕ) :
    ∃ S : Finset (Fin J), S.card ≤ b ∧ rho T v S = rhoB T v b ∧
      ∃ t, t = enumProto T v n S.toList [] ∧ t.WF ∧ FixedAgainst (linSrc v) [] t ∧
        SourceFirst t ∧ t.vdepth ≤ n ∧ t.qdepth ≤ b ∧
        (∀ W, t.ecalls (ftgt T) exactG W = S.card) ∧
        ∑ W, prior d W * t.acc (ftgt T) exactG W = Abn T v n b := by
  obtain ⟨S, hS, hρ⟩ := exists_rho_eq_rhoB T v b
  refine ⟨S, hS, hρ, _, rfl, enum_wf T v n _ _, enum_fixed T v n _ _, enum_sourceFirst T v n _ _,
    enum_vdepth T v n _ _, (enum_qdepth T v n _ _).trans (by rw [Finset.length_toList]; exact hS),
    fun W => by rw [enum_ecalls, Finset.length_toList], ?_⟩
  rw [enum_success, hρ, rank_law]

/-- **Theorem 9, eq. (ranktotal).** Under the total cap `Q + N ≤ C` (arbitrary adaptive interleaving
and adaptive allocation of the budget),
`A_C = max_{0 ≤ b ≤ min(C,J)} min{1, (C-b+1) 2^{-k+ρ_b}}`. -/
theorem rank_law_total (C : ℕ) :
    AC T v C = (Finset.range (min C J + 1)).sup' Finset.nonempty_range_add_one
      (fun b => min 1 (((C : ℝ) - b + 1) / 2 ^ (k - rhoB T v b))) := by
  obtain ⟨b, hb, hbmax⟩ := Finset.exists_mem_eq_sup' (Finset.nonempty_range_add_one (n := min C J))
    (fun b => min 1 (((C : ℝ) - b + 1) / 2 ^ (k - rhoB T v b)))
  obtain ⟨S, hS, hρ⟩ := exists_rho_eq_rhoB T v b
  rw [Finset.mem_range] at hb
  have hbC : b ≤ C := by omega
  apply IsGreatest.csSup_eq
  refine ⟨⟨enumProto T v (C - b) S.toList [], enum_wf T v _ _ _, enum_fixed T v _ _ _, ?_, ?_⟩, ?_⟩
  · refine (enum_tdepth T v _ _ _).trans ?_
    rw [Finset.length_toList]
    omega
  · rw [enum_success, hbmax, hρ, Nat.cast_sub hbC]
  · rintro x ⟨t, hwf, hfix, ht, rfl⟩
    obtain ⟨σ, h1, h2, h3, -, h5, h6⟩ := A_upper_total (f := ftgt T) (linSrc v) 0 C C C (prior d)
      prior_nonneg t hwf hfix ((vdepth_le_tdepth t).trans ht) ((qdepth_le_tdepth t).trans ht) ht
    refine h6.trans ?_
    have := path_weight_total T v C σ h1 h3 [] h2 C (1 / 2 ^ d) (by positivity) h5 (by simp)
    rw [← prior_eq_fun v, sum_prior, one_mul] at this
    exact this

/-- **Theorem 9, attainment (total cap).** A fixed budget split `b ≤ min(C, J)` and a fixed subset
`S` with `|S| ≤ b`, `ρ(S) = ρ_b`, followed by at most `C - b` verifications of compatible targets,
attains `A_C`: adaptive budget allocation does not help. -/
theorem rank_law_total_attain (C : ℕ) :
    ∃ b ≤ min C J, ∃ S : Finset (Fin J), S.card ≤ b ∧ rho T v S = rhoB T v b ∧
      ∃ t, t = enumProto T v (C - b) S.toList [] ∧ t.WF ∧ FixedAgainst (linSrc v) [] t ∧
        SourceFirst t ∧ t.qdepth ≤ b ∧ t.vdepth ≤ C - b ∧ tdepth t ≤ C ∧
        ∑ W, prior d W * t.acc (ftgt T) exactG W = AC T v C := by
  obtain ⟨b, hb, hbmax⟩ := Finset.exists_mem_eq_sup' (Finset.nonempty_range_add_one (n := min C J))
    (fun b => min 1 (((C : ℝ) - b + 1) / 2 ^ (k - rhoB T v b)))
  obtain ⟨S, hS, hρ⟩ := exists_rho_eq_rhoB T v b
  rw [Finset.mem_range] at hb
  have hbC : b ≤ C := by omega
  refine ⟨b, by omega, S, hS, hρ, _, rfl, enum_wf T v _ _ _, enum_fixed T v _ _ _,
    enum_sourceFirst T v _ _ _,
    (enum_qdepth T v _ _ _).trans (by rw [Finset.length_toList]; exact hS),
    enum_vdepth T v _ _ _, ?_, ?_⟩
  · refine (enum_tdepth T v _ _ _).trans ?_
    rw [Finset.length_toList]
    omega
  · rw [enum_success, rank_law_total, hbmax, hρ, Nat.cast_sub hbC]

end RankLaw

/-! ## Corollary 11: in a linear bank the call excess is nuisance -/

section Waste

/-- `κ = ⌈k − log₂(n+1)⌉`, written `k − ⌊log₂(n+1)⌋` (see `kappa_isLeast`, `kappa_eq_ceil`). -/
def kappa (k n : ℕ) : ℕ := k - Nat.log 2 (n + 1)

lemma kappa_le (k n : ℕ) : kappa k n ≤ k := Nat.sub_le _ _

/-- For `ρ ≤ k`: `2^(k-ρ) ≤ n + 1 ↔ κ ≤ ρ`. -/
lemma kappa_le_iff {k n ρ : ℕ} (hρ : ρ ≤ k) : 2 ^ (k - ρ) ≤ n + 1 ↔ kappa k n ≤ ρ := by
  rw [← Nat.le_log_iff_pow_le (by norm_num) (by omega)]
  unfold kappa
  omega

/-- `κ` is the least integer with `(n+1) 2^κ ≥ 2^k`, i.e. with `(n+1) 2^{-k+κ} ≥ 1`. -/
theorem kappa_isLeast (k n : ℕ) :
    IsLeast {κ : ℕ | 2 ^ k ≤ (n + 1) * 2 ^ κ} (kappa k n) := by
  have h1 : 2 ^ Nat.log 2 (n + 1) ≤ n + 1 := Nat.pow_log_le_self 2 (by omega)
  have h2 : n + 1 < 2 ^ (Nat.log 2 (n + 1) + 1) := Nat.lt_pow_succ_log_self (by norm_num) _
  constructor
  · show 2 ^ k ≤ (n + 1) * 2 ^ (k - Nat.log 2 (n + 1))
    calc 2 ^ k ≤ 2 ^ (Nat.log 2 (n + 1) + (k - Nat.log 2 (n + 1))) :=
          Nat.pow_le_pow_right (by norm_num) (by omega)
      _ = 2 ^ Nat.log 2 (n + 1) * 2 ^ (k - Nat.log 2 (n + 1)) := pow_add _ _ _
      _ ≤ (n + 1) * 2 ^ (k - Nat.log 2 (n + 1)) := Nat.mul_le_mul_right _ h1
  · intro κ hκ
    replace hκ : 2 ^ k ≤ (n + 1) * 2 ^ κ := hκ
    by_contra hlt
    push Not at hlt
    unfold kappa at hlt
    have : (n + 1) * 2 ^ κ < 2 ^ k :=
      calc (n + 1) * 2 ^ κ < 2 ^ (Nat.log 2 (n + 1) + 1) * 2 ^ κ :=
            Nat.mul_lt_mul_of_pos_right h2 (by positivity)
        _ = 2 ^ (Nat.log 2 (n + 1) + 1 + κ) := (pow_add _ _ _).symm
        _ ≤ 2 ^ k := Nat.pow_le_pow_right (by norm_num) (by omega)
    omega

lemma log_lt_of_lt_pow {k n : ℕ} (hn : n + 1 < 2 ^ k) : Nat.log 2 (n + 1) < k := by
  by_contra h
  push Not at h
  have h1 : 2 ^ Nat.log 2 (n + 1) ≤ n + 1 := Nat.pow_log_le_self 2 (by omega)
  have : 2 ^ k ≤ 2 ^ Nat.log 2 (n + 1) := Nat.pow_le_pow_right (by norm_num) h
  omega

lemma kappa_pos {k n : ℕ} (hn : n + 1 < 2 ^ k) : 1 ≤ kappa k n := by
  have := log_lt_of_lt_pow hn
  unfold kappa
  omega

/-- `κ = ⌈k − log₂(n+1)⌉` (in bits, `lg = log / log 2`), when `n + 1 < 2^k`. -/
theorem kappa_eq_ceil {k n : ℕ} (hn : n + 1 < 2 ^ k) :
    ((kappa k n : ℕ) : ℤ) = ⌈(k : ℝ) - lg ((n : ℝ) + 1)⌉ := by
  have hLk := log_lt_of_lt_pow hn
  have h1 : 2 ^ Nat.log 2 (n + 1) ≤ n + 1 := Nat.pow_log_le_self 2 (by omega)
  have h2 : n + 1 < 2 ^ (Nat.log 2 (n + 1) + 1) := Nat.lt_pow_succ_log_self (by norm_num) _
  have hlog2 : 0 < Real.log 2 := log_two_pos'
  have hlo : (Nat.log 2 (n + 1) : ℝ) ≤ lg ((n : ℝ) + 1) := by
    unfold lg
    rw [le_div_iff₀ hlog2, ← Real.log_pow]
    apply Real.log_le_log (by positivity)
    exact_mod_cast h1
  have hhi : lg ((n : ℝ) + 1) < (Nat.log 2 (n + 1) : ℝ) + 1 := by
    unfold lg
    rw [div_lt_iff₀ hlog2]
    have : ((Nat.log 2 (n + 1) : ℝ) + 1) * Real.log 2 =
        Real.log ((2 : ℝ) ^ (Nat.log 2 (n + 1) + 1)) := by
      rw [Real.log_pow]; push_cast; ring
    rw [this]
    apply Real.log_lt_log (by positivity)
    exact_mod_cast h2
  rw [eq_comm, Int.ceil_eq_iff]
  unfold kappa
  push_cast [Nat.cast_sub hLk.le]
  constructor <;> linarith

variable (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)

/-- A zero-error protocol (success probability one under the uniform prior) accepts in every world. -/
lemma acc_eq_one_of_zero_error (t : Proto (Fin d → ZMod 2) (Fin k → ZMod 2) (ZMod 2))
    (hwf : t.WF) (hzero : ∑ W, prior d W * t.acc (ftgt T) exactG W = 1) :
    ∀ W, t.acc (ftgt T) exactG W = 1 := by
  intro W
  have hunit := fun W => acc_mem_unit (f := ftgt T) exactG_isVerifier t hwf W
  have hsum : ∑ W, prior d W * (1 - t.acc (ftgt T) exactG W) = 0 := by
    simp only [mul_sub, mul_one, Finset.sum_sub_distrib, sum_prior, hzero, sub_self]
  have hnn : ∀ W ∈ (Finset.univ : Finset (Fin d → ZMod 2)),
      0 ≤ prior d W * (1 - t.acc (ftgt T) exactG W) :=
    fun W _ => mul_nonneg (prior_nonneg W) (by linarith [(hunit W).2])
  have h := (Finset.sum_eq_zero_iff_of_nonneg hnn).1 hsum W (Finset.mem_univ W)
  have hp : prior d W ≠ 0 := by unfold prior; positivity
  rcases mul_eq_zero.1 h with h | h
  · exact absurd h hp
  · linarith

/-- Zero error on a transcript fibre with a call-free continuation and at most `n` verifications
forces the target to have at most `n + 1` compatible values: `2^(k-ρ(S)) ≤ n + 1`. -/
lemma zero_error_callFree (n : ℕ) (t : Proto (Fin d → ZMod 2) (Fin k → ZMod 2) (ZMod 2))
    (hwf : t.WF) (hcf : t.CallFree) (hv : t.vdepth ≤ n) (tr : List (Fin J × ZMod 2))
    {W₀ : Fin d → ZMod 2} (hW₀ : W₀ ∈ fibreTr v tr)
    (hacc : ∀ W' ∈ fibreTr v tr, t.acc (ftgt T) exactG W' = 1) :
    2 ^ (k - rho T v (trSet tr)) ≤ n + 1 := by
  have hb := callFree_bound (f := ftgt T) t hwf hcf n hv
    (fun W => if W ∈ fibreTr v tr then (1 : ℝ) else 0) (fun W => by split_ifs <;> norm_num)
  rw [leaf_value_tr T v n tr zero_le_one] at hb
  have hsum : ∑ W, (if W ∈ fibreTr v tr then (1 : ℝ) else 0) * t.acc (ftgt T) exactG W =
      ∑ W, (if W ∈ fibreTr v tr then (1 : ℝ) else 0) := by
    apply Finset.sum_congr rfl
    intro W _
    split_ifs with h
    · rw [hacc W h, one_mul]
    · rw [zero_mul]
  rw [hsum] at hb
  have hpos : 0 < ∑ W, (if W ∈ fibreTr v tr then (1 : ℝ) else 0) := by
    rw [sum_weight]
    have : 0 < (fibreTr v tr).card := Finset.card_pos.2 ⟨W₀, hW₀⟩
    positivity
  have h1 : 1 ≤ min 1 ((n + 1 : ℝ) / 2 ^ (k - rho T v (trSet tr))) :=
    le_of_mul_le_mul_left (by rw [mul_one]; exact hb) hpos
  have h2 := h1.trans (min_le_right _ _)
  rw [one_le_div (by positivity)] at h2
  exact_mod_cast h2

variable {T v}

/-- If a set `S` of rows leaves at most `n + 1` compatible targets then `|S| ≥ b_n = κ + u(κ)`. -/
lemma card_ge_of_leaf (hT : LinearIndependent (ZMod 2) T) {n : ℕ} (hn : n + 1 < 2 ^ k) {u : ℕ}
    (hu : IsLeast {m | ∃ S : Finset (Fin J), kappa k n ≤ tgain T v (genSub T v S) ∧
      Module.finrank (ZMod 2) (genSub T v S) = m} u)
    {S : Finset (Fin J)} (h : 2 ^ (k - rho T v S) ≤ n + 1) : kappa k n + u ≤ S.card := by
  have h1 := (kappa_le_iff (rho_le T v S)).1 h
  have h2 := rho_le_rhoB T v (le_refl S.card)
  exact ((min_budget_F2 hT (kappa_pos hn) hu).2.1 S.card).1 (h1.trans h2)

/-- **Corollary 11, hard caps.** Zero error (`A_{b,n} = 1`) holds under the source cap `b` iff
`b ≥ b_n = κ + u(κ)`, `u(κ) = min{dim U : t(U) ≥ κ}` over the generated quotient subspaces `U`. -/
theorem waste_cap (hT : LinearIndependent (ZMod 2) T) {n : ℕ} (hn : n + 1 < 2 ^ k) {u : ℕ}
    (hu : IsLeast {m | ∃ S : Finset (Fin J), kappa k n ≤ tgain T v (genSub T v S) ∧
      Module.finrank (ZMod 2) (genSub T v S) = m} u) (b : ℕ) :
    Abn T v n b = 1 ↔ kappa k n + u ≤ b := by
  rw [rank_law, min_eq_left_iff, one_le_div (by positivity),
    ← (min_budget_F2 hT (kappa_pos hn) hu).2.1 b, ← kappa_le_iff (rhoB_le T v b)]
  constructor
  · intro h; exact_mod_cast h
  · intro h; exact_mod_cast h

/-- **Corollary 11, `b_n = ∞`.** If no generated `U` has `t(U) ≥ κ` (so `ρ_J < κ`), no source cap
gives zero error. -/
theorem waste_infinite (hT : LinearIndependent (ZMod 2) T) {n : ℕ}
    (h : ∀ S : Finset (Fin J), tgain T v (genSub T v S) < kappa k n) (b : ℕ) :
    Abn T v n b < 1 := by
  have hρ := rhoB_lt_of_forall_tgain_lt hT h b
  rw [rank_law, min_lt_iff]
  right
  rw [div_lt_one (by positivity)]
  have : ¬ 2 ^ (k - rhoB T v b) ≤ n + 1 := by
    rw [kappa_le_iff (rhoB_le T v b)]
    omega
  push Not at this
  exact_mod_cast this

/-- The invariant behind Corollary 11 (source-first expected calls): at a node with source transcript
`tr` of a source-first protocol that has zero error on the fibre of `tr`, every world `W` of that
fibre makes at least `κ + u(κ) − |S|` further calls in expectation (`S` the requested rows). -/
theorem calls_invariant (hT : LinearIndependent (ZMod 2) T) {n : ℕ} (hn : n + 1 < 2 ^ k) {u : ℕ}
    (hu : IsLeast {m | ∃ S : Finset (Fin J), kappa k n ≤ tgain T v (genSub T v S) ∧
      Module.finrank (ZMod 2) (genSub T v S) = m} u) :
    ∀ (t : Proto (Fin d → ZMod 2) (Fin k → ZMod 2) (ZMod 2)), t.WF → SourceFirst t →
    t.vdepth ≤ n → ∀ (tr : List (Fin J × ZMod 2)), FixedAgainst (linSrc v) tr t →
    (∀ W' ∈ fibreTr v tr, t.acc (ftgt T) exactG W' = 1) →
    ∀ W ∈ fibreTr v tr, (kappa k n + u : ℝ) ≤ (trSet tr).card + t.ecalls (ftgt T) exactG W := by
  intro t
  induction t with
  | stop y =>
    intro hwf _ hv tr _ hacc W hW
    have h := card_ge_of_leaf hT hn hu (zero_error_callFree T v n _ hwf trivial hv tr hW hacc)
    simp only [Proto.ecalls, add_zero]
    exact_mod_cast h
  | verify y next ih =>
    intro hwf hsf hv tr _ hacc W hW
    have hcf : (Proto.verify y next : Proto (Fin d → ZMod 2) (Fin k → ZMod 2) (ZMod 2)).CallFree :=
      ⟨hsf.1, hsf.2⟩
    have h := card_ge_of_leaf hT hn hu (zero_error_callFree T v n _ hwf hcf hv tr hW hacc)
    rw [ecalls_callFree _ _ _ hcf W, add_zero]
    exact_mod_cast h
  | call K next ih =>
    intro hwf hsf hv tr hfix hacc W hW
    obtain ⟨j, rfl, hfix'⟩ := hfix
    simp only [Proto.ecalls]
    rw [sum_linSrc_mul v tr j W (fun z => (next z).ecalls (ftgt T) exactG W)]
    have hW' : W ∈ fibreTr v (tr ++ [(j, v j ⬝ᵥ W)]) := (mem_fibreTr_append v).2 ⟨hW, rfl⟩
    have hacc' : ∀ W' ∈ fibreTr v (tr ++ [(j, v j ⬝ᵥ W)]),
        (next (v j ⬝ᵥ W)).acc (ftgt T) exactG W' = 1 := by
      intro W' hW'
      rw [mem_fibreTr_append] at hW'
      have := hacc W' hW'.1
      simp only [Proto.acc] at this
      rw [sum_linSrc_mul v tr j W' (fun z => (next z).acc (ftgt T) exactG W'), hW'.2] at this
      exact this
    have hvz : (next (v j ⬝ᵥ W)).vdepth ≤ n :=
      le_trans (Finset.le_sup (f := fun z => (next z).vdepth) (Finset.mem_univ _)) hv
    have h := ih _ (hwf.2 _) (hsf _) hvz _ (hfix' _) hacc' W hW'
    have hc : ((trSet (tr ++ [(j, v j ⬝ᵥ W)])).card : ℝ) ≤ (trSet tr).card + 1 := by
      exact_mod_cast card_trSet_append tr j _
    linarith
  | rand μ next ih =>
    intro hwf hsf hv tr hfix hacc W hW
    simp only [Proto.ecalls]
    have hacc' : ∀ z, μ z ≠ 0 → ∀ W' ∈ fibreTr v tr, (next z).acc (ftgt T) exactG W' = 1 := by
      intro z hz W' hW'
      have h1 := hacc W' hW'
      simp only [Proto.acc] at h1
      have hunit := fun z => acc_mem_unit (f := ftgt T) exactG_isVerifier (next z) (hwf.2 z) W'
      have hsum : ∑ z, μ z * (1 - (next z).acc (ftgt T) exactG W') = 0 := by
        simp only [mul_sub, mul_one, Finset.sum_sub_distrib, hwf.1.2, h1, sub_self]
      have hnn : ∀ z ∈ (Finset.univ : Finset (ZMod 2)),
          0 ≤ μ z * (1 - (next z).acc (ftgt T) exactG W') :=
        fun z _ => mul_nonneg (hwf.1.1 z) (by linarith [(hunit z).2])
      have := (Finset.sum_eq_zero_iff_of_nonneg hnn).1 hsum z (Finset.mem_univ z)
      rcases mul_eq_zero.1 this with h | h
      · exact absurd h hz
      · linarith
    have hstep : ∀ z, μ z * (kappa k n + u : ℝ) ≤
        μ z * ((trSet tr).card + (next z).ecalls (ftgt T) exactG W) := by
      intro z
      by_cases hz : μ z = 0
      · rw [hz, zero_mul, zero_mul]
      · have hvz : (next z).vdepth ≤ n :=
          le_trans (Finset.le_sup (f := fun z => (next z).vdepth) (Finset.mem_univ z)) hv
        exact mul_le_mul_of_nonneg_left
          (ih z (hwf.2 z) (hsf z) hvz tr (hfix z) (hacc' z hz) W hW) (hwf.1.1 z)
    have h1 := Finset.sum_le_sum (fun z (_ : z ∈ (Finset.univ : Finset (ZMod 2))) => hstep z)
    rw [← Finset.sum_mul, hwf.1.2, one_mul,
      Finset.sum_congr rfl (fun z _ => mul_add (μ z) _ _), Finset.sum_add_distrib,
      ← Finset.sum_mul, hwf.1.2, one_mul] at h1
    exact h1

/-- **Corollary 11, source-first expected calls (lower bound).** Every source-first protocol against
the bank with at most `n` verifications and zero error makes, in every world, at least
`b_n = κ + u(κ)` calls in expectation. -/
theorem waste_calls (hT : LinearIndependent (ZMod 2) T) {n : ℕ} (hn : n + 1 < 2 ^ k) {u : ℕ}
    (hu : IsLeast {m | ∃ S : Finset (Fin J), kappa k n ≤ tgain T v (genSub T v S) ∧
      Module.finrank (ZMod 2) (genSub T v S) = m} u)
    (t : Proto (Fin d → ZMod 2) (Fin k → ZMod 2) (ZMod 2)) (hwf : t.WF)
    (hfix : FixedAgainst (linSrc v) [] t) (hsf : SourceFirst t) (hv : t.vdepth ≤ n)
    (hzero : ∑ W, prior d W * t.acc (ftgt T) exactG W = 1) (W : Fin d → ZMod 2) :
    (kappa k n + u : ℝ) ≤ t.ecalls (ftgt T) exactG W := by
  have hacc := acc_eq_one_of_zero_error T t hwf hzero
  have := calls_invariant hT hn hu t hwf hsf hv [] hfix (fun W' _ => hacc W') W
    (by rw [fibreTr_nil]; exact Finset.mem_univ W)
  simpa using this

/-- **Corollary 11, source-first expected calls (averaged).** `E Q ≥ b_n`. -/
theorem waste_calls_EQ (hT : LinearIndependent (ZMod 2) T) {n : ℕ} (hn : n + 1 < 2 ^ k) {u : ℕ}
    (hu : IsLeast {m | ∃ S : Finset (Fin J), kappa k n ≤ tgain T v (genSub T v S) ∧
      Module.finrank (ZMod 2) (genSub T v S) = m} u)
    (t : Proto (Fin d → ZMod 2) (Fin k → ZMod 2) (ZMod 2)) (hwf : t.WF)
    (hfix : FixedAgainst (linSrc v) [] t) (hsf : SourceFirst t) (hv : t.vdepth ≤ n)
    (hzero : ∑ W, prior d W * t.acc (ftgt T) exactG W = 1) :
    (kappa k n + u : ℝ) ≤ ∑ W, prior d W * t.ecalls (ftgt T) exactG W :=
  calc (kappa k n + u : ℝ) = ∑ W, prior d W * (kappa k n + u : ℝ) := by
        rw [← Finset.sum_mul, sum_prior, one_mul]
    _ ≤ _ := Finset.sum_le_sum (fun W _ => mul_le_mul_of_nonneg_left
        (waste_calls hT hn hu t hwf hfix hsf hv hzero W) (prior_nonneg W))

/-- **Corollary 11, attainment.** A fixed optimal subset `S` with `|S| = b_n = κ + u(κ)` and
`ρ(S) = κ`, followed by enumeration of the `≤ n + 1` compatible targets, is a source-first zero-error
protocol that makes exactly `b_n` calls in every world; so `b_n` is the least expected number of calls
of a source-first zero-error protocol. -/
theorem waste_attain (hT : LinearIndependent (ZMod 2) T) {n : ℕ} (hn : n + 1 < 2 ^ k) {u : ℕ}
    (hu : IsLeast {m | ∃ S : Finset (Fin J), kappa k n ≤ tgain T v (genSub T v S) ∧
      Module.finrank (ZMod 2) (genSub T v S) = m} u) :
    ∃ S : Finset (Fin J), S.card = kappa k n + u ∧ rho T v S = kappa k n ∧
      ∃ t, t = enumProto T v n S.toList [] ∧ t.WF ∧ FixedAgainst (linSrc v) [] t ∧
        SourceFirst t ∧ t.vdepth ≤ n ∧ t.qdepth ≤ kappa k n + u ∧
        (∀ W, t.acc (ftgt T) exactG W = 1) ∧
        (∀ W, t.ecalls (ftgt T) exactG W = kappa k n + u) ∧
        ∑ W, prior d W * t.ecalls (ftgt T) exactG W = kappa k n + u := by
  obtain ⟨-, -, hρb, -⟩ := min_budget_F2 hT (kappa_pos hn) hu
  obtain ⟨S, hS, hρ⟩ := exists_rho_eq_rhoB T v (kappa k n + u)
  rw [hρb] at hρ
  have hsucc : ∑ W, prior d W * (enumProto T v n S.toList []).acc (ftgt T) exactG W = 1 := by
    rw [enum_success, hρ]
    apply min_eq_left
    rw [one_le_div (by positivity)]
    exact_mod_cast (kappa_le_iff (kappa_le k n)).2 le_rfl
  have hwf := enum_wf T v n S.toList []
  have hacc := acc_eq_one_of_zero_error T _ hwf hsucc
  have hlow := waste_calls hT hn hu _ hwf (enum_fixed T v n _ _) (enum_sourceFirst T v n _ _)
    (enum_vdepth T v n _ _) hsucc 0
  rw [enum_ecalls, Finset.length_toList] at hlow
  have hcard : S.card = kappa k n + u := le_antisymm hS (by exact_mod_cast hlow)
  have hec : ∀ W, (enumProto T v n S.toList []).ecalls (ftgt T) exactG W = kappa k n + u := by
    intro W
    rw [enum_ecalls, Finset.length_toList, hcard]
    push_cast
    ring
  refine ⟨S, hcard, hρ, _, rfl, hwf, enum_fixed T v n _ _, enum_sourceFirst T v n _ _,
    enum_vdepth T v n _ _, (enum_qdepth T v n _ _).trans (by rw [Finset.length_toList]; exact hS),
    hacc, hec, ?_⟩
  simp_rw [hec]
  rw [← Finset.sum_mul, sum_prior, one_mul]

/-- **Corollary 11, the excess is nuisance.** `ρ_{b_n} = κ` (so the excess `b_n − κ = u(κ)` equals
`b_n − ρ_{b_n}`, the calls of an optimal subset landing on nuisance directions), and
`u(κ) ≤ h = dim 𝒱 − k`. -/
theorem waste_nuisance (hT : LinearIndependent (ZMod 2) T) {n : ℕ} (hn : n + 1 < 2 ^ k) {u : ℕ}
    (hu : IsLeast {m | ∃ S : Finset (Fin J), kappa k n ≤ tgain T v (genSub T v S) ∧
      Module.finrank (ZMod 2) (genSub T v S) = m} u) :
    IsLeast {b | Abn T v n b = 1} (kappa k n + u) ∧ rhoB T v (kappa k n + u) = kappa k n ∧
      u ≤ Module.finrank (ZMod 2) (Submodule.span (ZMod 2) (Set.range T ∪ Set.range v)) - k := by
  obtain ⟨-, -, hρb, hh⟩ := min_budget_F2 hT (kappa_pos hn) hu
  refine ⟨⟨(waste_cap hT hn hu _).2 le_rfl, fun b hb => (waste_cap hT hn hu b).1 hb⟩, hρb, hh⟩

end Waste

end VT.Rank


==> anc/lean/VerificationTransfer/Remaining.lean <==
import VerificationTransfer.Frontier
import VerificationTransfer.Linear
import VerificationTransfer.ZeroError
import VerificationTransfer.NoisyConverse
import VerificationTransfer.NoisySep
import Mathlib.Analysis.SpecificLimits.Normed
import Mathlib.LinearAlgebra.Dual.Lemmas

/-!
# Remaining mathematical claims of the appendices

1. Eq. (9), second equality / App. "Exact transfer rank": `ρ(S) = I(A; Z_S)` on a uniform linear
   bank over `𝔽₂` (`rho_eq_mutInfo`).
2. Eq. (18): `∑_θ q_θ D(W_θ ‖ μ) = I(Θ; L) + D(qW ‖ μ)` (`decompose`), the Jensen half of eq. (23)
   (`gibbs_jensen`) and eq. (23) itself as a max = min statement (`eq23`).
3. Eq. (17), weak direction (`gibbs_weak`, `gibbs_weak_sup`), and eq. (17) itself
   (`gibbs_formula`, which takes the other direction from `VT.csiszar_gibbs_dual` in Frontier.lean).
4. Noisy appendix: the Bayes-error identity (`bayes_error`), `cap (bsc ε) = 1 - h₂(ε)`
   (`cap_bsc`), the Jensen bound `B_upfront(ε, δ) ≥ 1 - h₂(δ / 2ε)` (`Bup_ge_jensen`,
   `upfront_ge_jensen`) and the alternative form of the tangent equation (`tangent_alt`).
5. Zero error, unique answers: the coverage polytope of `ℓ`-lists is the hypersimplex
   (`coverage_polytope`), and the worked example `q = (0.8, 0.1, 0.1)`, `ℓ = 2`
   (`ex_clip`, `ex_opt_unique`, `ex_channel`).
6. Sampling remark after eq. (15): the geometric mean (`geom_mean`, `geom_mean_pow`), the ordered
   mean (`ordered_mean`) and their linear-bank form (`sampling_linear`).
7. App. coding: the Forney-duality correspondence `U ↦ Φ(U°) ⊆ K₁^⊥` (`finrank_perp_K1`,
   `annSub_le_perp`, `finrank_annSub`, `elig_iff_annSub`).
-/

open Finset

set_option linter.unusedSectionVars false

namespace VT.Rem

/-! ## Item 4: the noisy appendix -/

section Noisy

open VT.NoisySep

/-- **Bayes error after one binary symmetric observation** (App. "Noisy ordering", display for
`e(p)`): `min{p(1-ε), (1-p)ε} + min{pε, (1-p)(1-ε)} = min{p, 1-p, ε}`. The paper states it for
a posterior `p ∈ [0, 1]` and `ε ∈ [0, 1/2]`; only `ε ≤ 1/2` is needed. -/
theorem bayes_error (p : ℝ) {ε : ℝ} (hε1 : ε ≤ 1 / 2) :
    min (p * (1 - ε)) ((1 - p) * ε) + min (p * ε) ((1 - p) * (1 - ε)) =
      min (min p (1 - p)) ε := by
  rcases le_total p ε with h1 | h1
  · rw [min_eq_left (by nlinarith), min_eq_left (by nlinarith),
      min_eq_left (by linarith : p ≤ 1 - p), min_eq_left h1]
    ring
  · rcases le_total p (1 - ε) with h2 | h2
    · rw [min_eq_right (by nlinarith), min_eq_left (by nlinarith),
        min_eq_right (le_min h1 (by linarith) : ε ≤ min p (1 - p))]
      ring
    · rw [min_eq_right (by nlinarith), min_eq_right (by nlinarith),
        min_eq_right (by linarith : 1 - p ≤ p), min_eq_left (by linarith : 1 - p ≤ ε)]
      ring

/-- The uniform input carries `1 - h₂(ε)` bits through `BSC(ε)`. -/
lemma binfo_bsc_uniform {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1) :
    Noisy.binfo NoisySep.q (bsc ε) = 1 - h2 ε := by
  have hA : ∀ b : Bool, ∑ a', NoisySep.q a' * bsc ε a' b = 1 / 2 := by
    intro b; cases b <;> simp [NoisySep.q, bsc] <;> ring
  unfold Noisy.binfo
  simp_rw [hA]
  have e1 : lg ((1 - ε) / (1 / 2)) = 1 + lg (1 - ε) := by
    rw [lg_div (by linarith) (by norm_num), lg_half]; ring
  have e2 : lg (ε / (1 / 2)) = 1 + lg ε := by
    rw [lg_div (by linarith) (by norm_num), lg_half]; ring
  simp only [Fintype.sum_bool, bsc, NoisySep.q, ite_true, Bool.true_eq_false, Bool.false_eq_true,
    ite_false, e1, e2, h2_eq]
  ring

/-- **The capacity of the binary symmetric channel**: `cap (BSC(ε)) = 1 - h₂(ε)` (`≤`: every input
law, `NoisySep.bsc_binfo_le`; `≥`: the uniform input). -/
theorem cap_bsc {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1) : Noisy.cap (bsc ε) = 1 - h2 ε := by
  apply le_antisymm
  · unfold Noisy.cap
    refine csSup_le ⟨_, NoisySep.q, NoisySep.q_isProb, rfl⟩ ?_
    rintro x ⟨p, hp, rfl⟩
    exact NoisySep.bsc_binfo_le hε0 hε1 p hp
  · rw [← binfo_bsc_uniform hε0 hε1]
    exact Noisy.le_cap (bsc_isVerifier hε0.le hε1.le) NoisySep.q_isProb

/-- `h₂` is nondecreasing on `[0, 1/2]`. -/
lemma h2_mono {x y : ℝ} (hx : 0 ≤ x) (hxy : x ≤ y) (hy : y ≤ 1 / 2) : h2 x ≤ h2 y := by
  unfold h2
  apply div_le_div_of_nonneg_right _ log_two_pos'.le
  exact Real.binEntropy_strictMonoOn.monotoneOn ⟨hx, by linarith⟩ ⟨by linarith, by linarith⟩ hxy

/-- `h₂` is concave on `[0, 1]`. -/
lemma h2_concave {x y a b : ℝ} (hx0 : 0 ≤ x) (hx1 : x ≤ 1) (hy0 : 0 ≤ y) (hy1 : y ≤ 1)
    (ha : 0 ≤ a) (hb : 0 ≤ b) (hab : a + b = 1) : a * h2 x + b * h2 y ≤ h2 (a * x + b * y) := by
  have h := Real.strictConcave_binEntropy.concaveOn.2 ⟨hx0, hx1⟩ ⟨hy0, hy1⟩ ha hb hab
  simp only [smul_eq_mul] at h
  unfold h2
  rw [mul_div_assoc', mul_div_assoc', ← add_div]
  exact div_le_div_of_nonneg_right h log_two_pos'.le

/-- `min(v, ε) ≥ 2εv` for `0 ≤ v ≤ 1/2` and `0 ≤ ε ≤ 1/2`. -/
lemma two_eps_le_min {v ε : ℝ} (hv0 : 0 ≤ v) (hv1 : v ≤ 1 / 2) (hε0 : 0 ≤ ε) (hε1 : ε ≤ 1 / 2) :
    2 * ε * v ≤ min v ε :=
  le_min (by nlinarith) (by nlinarith)

/-- **Jensen bound on the upfront optimum** (App. "Nonzero-error asymptotic separation"):
`B_upfront(ε, δ) ≥ 1 - h₂(δ / (2ε))` for `0 ≤ δ ≤ ε < 1/2`. -/
theorem Bup_ge_jensen {ε δ : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2) (hδ0 : 0 ≤ δ) (hδε : δ ≤ ε) :
    1 - h2 (δ / (2 * ε)) ≤ Bup ε δ := by
  obtain ⟨a0, a1, aG⟩ := vε_spec hε0 hε1
  have h2ε : 0 < 2 * ε := by linarith
  have hq0 : 0 ≤ δ / (2 * ε) := div_nonneg hδ0 h2ε.le
  have hq1 : δ / (2 * ε) ≤ 1 / 2 := by
    rw [div_le_iff₀ h2ε]; linarith
  unfold Bup
  split_ifs with hδv
  · have : δ ≤ δ / (2 * ε) := by
      rw [le_div_iff₀ h2ε]; nlinarith
    linarith [h2_mono hδ0 this hq1]
  · push Not at hδv
    set v := vε ε with hv
    set lam := (ε - δ) / (ε - v) with hlam
    have hεv : 0 < ε - v := by linarith
    have hl0 : 0 ≤ lam := div_nonneg (by linarith) hεv.le
    have hl1 : lam ≤ 1 := by rw [hlam, div_le_one hεv]; linarith
    -- the tangent value as a mixture of `h₂(v)` and `h₂(1/2) = 1`
    have hk : (ε - v) * h2' v = 1 - h2 v := by unfold Gam at aG; linarith
    have hmix : (ε - δ) * h2' v = 1 - (lam * h2 v + (1 - lam) * h2 (1 / 2)) := by
      rw [h2_half]
      have : (ε - δ) * h2' v = lam * ((ε - v) * h2' v) := by
        rw [hlam]; field_simp
      rw [this, hk]; ring
    have hconc := h2_concave a0.le (by linarith : v ≤ 1) (by norm_num : (0:ℝ) ≤ 1 / 2)
      (by norm_num : (1:ℝ) / 2 ≤ 1) hl0 (by linarith : 0 ≤ 1 - lam) (by ring)
    have hm0 : 0 ≤ lam * v + (1 - lam) * (1 / 2) := by
      have := mul_nonneg hl0 a0.le; nlinarith
    -- `E v = λ v + (1-λ)/2 ≤ δ / (2ε)` since `λ v + (1-λ) ε = δ`
    have hmean : lam * v + (1 - lam) * ε = δ := by
      rw [hlam]; field_simp; ring
    have hm1 : lam * v + (1 - lam) * (1 / 2) ≤ δ / (2 * ε) := by
      rw [le_div_iff₀ h2ε]
      have := mul_nonneg hl0 a0.le
      nlinarith
    have hmono := h2_mono hm0 hm1 hq1
    rw [hmix]
    linarith

/-- **The Jensen bound for every upfront protocol.** Every source-first protocol with at most one
noisy query and error at most `δ ∈ [0, ε]` has `B_aux ≥ 1 - h₂(δ / (2ε))`. -/
theorem upfront_ge_jensen {Z : Type*} [Fintype Z] {ε δ : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2)
    (hδ0 : 0 ≤ δ) (hδε : δ ≤ ε) (t : Proto Bool Bool Z) (hwf : t.WF)
    (hsf : Fixed.SourceFirst t) (hv : t.vdepth ≤ 1) (herr : perr ε t ≤ δ) :
    1 - h2 (δ / (2 * ε)) ≤ t.baux fb (bsc ε) NoisySep.q :=
  (Bup_ge_jensen hε0 hε1 hδ0 hδε).trans (upfront_lower hε0 hε1 hδ0 hδε t hwf hsf hv herr)

/-- **Alternative form of the tangent equation**: `-ε lg v_ε - (1-ε) lg (1 - v_ε) = 1`. -/
theorem tangent_alt {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2) :
    -ε * lg (vε ε) - (1 - ε) * lg (1 - vε ε) = 1 :=
  CE_vε hε0 hε1

/-- The two forms of the tangent equation agree on `(0, 1)`, so `v_ε` is also the unique solution
in `(0, ε)` of `-ε lg v - (1-ε) lg (1 - v) = 1`. -/
theorem tangent_alt_iff {ε v : ℝ} (hv0 : 0 < v) (hv1 : v < 1) :
    h2 v + (ε - v) * h2' v = 1 ↔ -ε * lg v - (1 - ε) * lg (1 - v) = 1 := by
  have := Gam_eq_CE ε hv0 hv1
  unfold Gam CE at this
  rw [this]

theorem tangent_alt_unique {ε v : ℝ} (hε0 : 0 < ε) (hε1 : ε < 1 / 2) (hv0 : 0 < v) (hvε : v < ε)
    (h : -ε * lg v - (1 - ε) * lg (1 - v) = 1) : v = vε ε :=
  vε_unique hε0 hε1 hv0 hvε ((tangent_alt_iff hv0 (by linarith)).2 h)

end Noisy

/-! ## Item 6: sampling with and without replacement (remark after eq. (15)) -/

section Sampling

/-- The geometric law is a probability law: `∑_{j ≥ 0} p (1-p)^j = 1` for `p ∈ (0, 1]`. -/
theorem geom_prob {p : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 1) :
    HasSum (fun j : ℕ => p * (1 - p) ^ j) 1 := by
  have h := (hasSum_geometric_of_lt_one (by linarith : 0 ≤ 1 - p) (by linarith : 1 - p < 1)).mul_left p
  rw [sub_sub_cancel, mul_inv_cancel₀ hp0.ne'] at h
  exact h

/-- **Sampling with replacement until acceptance.** If every sample is accepted independently with
probability `p ∈ (0, 1]`, the expected number of samples is `∑_{j ≥ 1} j p (1-p)^{j-1} = 1/p`
(written with the index `j ↦ j + 1`, so that the `(j+1)`-st sample is the first accepted one). -/
theorem geom_mean {p : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 1) :
    HasSum (fun j : ℕ => ((j : ℝ) + 1) * p * (1 - p) ^ j) (1 / p) := by
  have hr0 : 0 ≤ 1 - p := by linarith
  have hr1 : 1 - p < 1 := by linarith
  have h1 := hasSum_coe_mul_geometric_of_norm_lt_one (𝕜 := ℝ) (r := 1 - p)
    (by rw [Real.norm_eq_abs, abs_of_nonneg hr0]; exact hr1)
  have h2 := hasSum_geometric_of_lt_one hr0 hr1
  have h3 := (h1.add h2).mul_left p
  rw [sub_sub_cancel] at h3
  convert h3 using 1
  · funext j; ring
  · field_simp; ring

/-- The same in the paper's indexing: `∑_{j ≥ 1} j p (1-p)^{j-1} = 1/p` (the `j = 0` term is `0`). -/
theorem geom_mean' {p : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 1) :
    HasSum (fun j : ℕ => (j : ℝ) * p * (1 - p) ^ (j - 1)) (1 / p) := by
  rw [← hasSum_nat_add_iff' 1]
  simp only [range_one, sum_singleton, Nat.cast_zero, zero_mul, sub_zero, Nat.cast_add,
    Nat.cast_one, Nat.add_sub_cancel]
  exact geom_mean hp0 hp1

/-- With acceptance probability `p = 2^{ρ-k} = 1 / 2^m` (`m = k - ρ`), sampling with replacement
takes `2^m = 2^{k-ρ}` samples in expectation. -/
theorem geom_mean_pow (m : ℕ) :
    HasSum (fun j : ℕ => ((j : ℝ) + 1) * (1 / 2 ^ m) * (1 - 1 / 2 ^ m) ^ j) (2 ^ m) := by
  have hp0 : (0 : ℝ) < 1 / 2 ^ m := by positivity
  have hp1 : (1 : ℝ) / 2 ^ m ≤ 1 := by
    rw [div_le_one (by positivity)]; exact one_le_pow₀ (by norm_num)
  have h := geom_mean hp0 hp1
  rwa [one_div_one_div] at h

/-- `∑_{i < c} (i + 1) = c (c + 1) / 2`. -/
lemma sum_range_succ_id (c : ℕ) : ∑ i ∈ range c, ((i : ℝ) + 1) = (c : ℝ) * (c + 1) / 2 := by
  induction c with
  | zero => simp
  | succ n ih => rw [sum_range_succ, ih]; push_cast; ring

/-- **Verifying distinct candidates in order.** If the target is uniformly placed among `c ≥ 1`
candidates that are verified in a fixed order, the expected number of verifications is
`∑_{i=1}^{c} i / c = (c + 1) / 2`. -/
theorem ordered_mean (c : ℕ) (hc : 0 < c) :
    ∑ i ∈ range c, ((i : ℝ) + 1) * (1 / c) = ((c : ℝ) + 1) / 2 := by
  rw [← sum_mul, sum_range_succ_id]
  have : (c : ℝ) ≠ 0 := by exact_mod_cast hc.ne'
  field_simp

/-- The same, for an arbitrary enumeration `σ` of a finite candidate set: a uniformly distributed
target at position `σ a` costs `σ a + 1` verifications, `(c + 1)/2` on average. -/
theorem ordered_mean_enum {α : Type*} [Fintype α] (σ : α ≃ Fin (Fintype.card α))
    (hc : 0 < Fintype.card α) :
    ∑ a, (((σ a : ℕ) : ℝ) + 1) * (1 / Fintype.card α) = ((Fintype.card α : ℝ) + 1) / 2 := by
  rw [Equiv.sum_comp σ (fun i : Fin (Fintype.card α) => (((i : ℕ) : ℝ) + 1) * (1 / Fintype.card α)),
    Fin.sum_univ_eq_sum_range (fun i => ((i : ℝ) + 1) * (1 / Fintype.card α))]
  exact ordered_mean _ hc

attribute [local instance] VT.Linear.fieldZModTwo in
/-- **Linear-bank form.** On a uniform linear bank over `𝔽₂`, given attainable source replies `z`
for a source set `S`, the exact posterior is uniform on the `c = 2^{k-ρ(S)}` compatible targets
(`fibre_target_card_F2`); sampling from it with replacement until acceptance takes `2^{k-ρ(S)}`
samples in expectation, while verifying the distinct candidates in a fixed order takes
`(2^{k-ρ(S)} + 1)/2`. -/
theorem sampling_linear {d k J : ℕ} (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)
    (S : Finset (Fin J)) (z : Fin J → ZMod 2)
    (hz : ∃ W₀ : Fin d → ZMod 2, ∀ j ∈ S, v j ⬝ᵥ W₀ = z j) :
    ((Linear.fibre v S z).image (Linear.target T)).card = 2 ^ (k - Linear.rho T v S) ∧
    HasSum (fun j : ℕ => ((j : ℝ) + 1) *
        (1 / ((Linear.fibre v S z).image (Linear.target T)).card) *
        (1 - 1 / ((Linear.fibre v S z).image (Linear.target T)).card) ^ j)
      (2 ^ (k - Linear.rho T v S)) ∧
    ∑ i ∈ range ((Linear.fibre v S z).image (Linear.target T)).card,
        ((i : ℝ) + 1) * (1 / ((Linear.fibre v S z).image (Linear.target T)).card) =
      ((2 : ℝ) ^ (k - Linear.rho T v S) + 1) / 2 := by
  have hc := (Linear.fibre_target_card_F2 T v S z hz).1
  refine ⟨hc, ?_, ?_⟩
  · rw [hc]; push_cast; exact geom_mean_pow _
  · rw [ordered_mean _ (by rw [hc]; positivity), hc]; push_cast; ring

end Sampling

/-! ## Items 2 and 3: the rate–distortion dual (App. "Rate–distortion dual …") -/

section Gibbs

variable {Θ Y : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y]

/-- **Eq. (18).** For every list distribution `μ` that dominates the output marginal `qW`,
`∑_θ q_θ D(W(·|θ) ‖ μ) = I_q(Θ; L) + D(qW ‖ μ)` (bits; `D = kl` on the finite set of lists).
Only `q ≥ 0` and `W ≥ 0` are needed (not that `q`, `W` are normalised). -/
theorem decompose {q : Θ → ℝ} {W : Θ → Finset Y → ℝ} {μ : Finset Y → ℝ}
    (hq : ∀ θ, 0 ≤ q θ) (hW : ∀ θ L, 0 ≤ W θ L)
    (hμ : ∀ L, 0 < Zero.marg q W L → 0 < μ L) :
    ∑ θ, q θ * kl (W θ) μ = mutInf q W + kl (Zero.marg q W) μ := by
  have hpt : ∀ θ L, q θ * (W θ L * lg (W θ L / μ L)) =
      q θ * W θ L * lg (W θ L / Zero.marg q W L) +
        q θ * W θ L * lg (Zero.marg q W L / μ L) := by
    intro θ L
    rcases (mul_nonneg (hq θ) (hW θ L)).eq_or_lt with h | h
    · rcases mul_eq_zero.1 h.symm with h' | h' <;> simp [h']
    · have hq' : q θ ≠ 0 := fun h0 => by rw [h0, zero_mul] at h; exact lt_irrefl _ h
      have hW' : W θ L ≠ 0 := fun h0 => by rw [h0, mul_zero] at h; exact lt_irrefl _ h
      have hm : 0 < Zero.marg q W L := lt_of_lt_of_le h (single_le_sum
        (f := fun θ' => q θ' * W θ' L) (fun θ' _ => mul_nonneg (hq θ') (hW θ' L)) (mem_univ θ))
      have hμL := hμ L hm
      have e : W θ L / Zero.marg q W L * (Zero.marg q W L / μ L) = W θ L / μ L := by
        field_simp
      rw [← mul_add, ← lg_mul (div_ne_zero hW' hm.ne') (div_ne_zero hm.ne' hμL.ne'), e]
      ring
  have hL : ∑ θ, q θ * kl (W θ) μ = ∑ θ, ∑ L, q θ * (W θ L * lg (W θ L / μ L)) := by
    apply sum_congr rfl; intro θ _; rw [kl, mul_sum]
  have hR : kl (Zero.marg q W) μ =
      ∑ θ, ∑ L, q θ * W θ L * lg (Zero.marg q W L / μ L) := by
    rw [kl, sum_comm]; apply sum_congr rfl; intro L _
    rw [Zero.marg, sum_mul]
  rw [hL, hR, mutInf, ← sum_add_distrib]
  apply sum_congr rfl; intro θ _
  rw [← sum_add_distrib]
  apply sum_congr rfl; intro L _
  rw [hpt]
  rfl

/-- The output marginal of a list channel is a probability vector on lists of at most `n + 1`
responses. -/
lemma marg_adm {n : ℕ} {q : Θ → ℝ} (hq : IsProb q) {W : Θ → Finset Y → ℝ}
    (hW : IsListChannel n W) :
    (∀ L, 0 ≤ Zero.marg q W L) ∧ ∑ L, Zero.marg q W L = 1 ∧
      (∀ L, Zero.marg q W L ≠ 0 → L.card ≤ n + 1) := by
  refine ⟨fun L => sum_nonneg (fun θ _ => mul_nonneg (hq.1 θ) ((hW.1 θ).1 L)), ?_, ?_⟩
  · unfold Zero.marg
    rw [sum_comm]
    simp_rw [← mul_sum, (fun θ => (hW.1 θ).2), mul_one]
    exact hq.2
  · intro L hL
    obtain ⟨θ, _, hθ⟩ := exists_ne_zero_of_sum_ne_zero hL
    exact hW.2 θ L (right_ne_zero_of_mul hθ)

/-- `I_q(Θ; L)` is the minimum over list distributions `μ` (dominating `qW`) of
`∑_θ q_θ D(W(·|θ) ‖ μ)`, attained at `μ = qW`. -/
theorem mutInf_isLeast {q : Θ → ℝ} (hq : IsProb q) {W : Θ → Finset Y → ℝ} (hW : IsKernel W) :
    IsLeast {x | ∃ μ : Finset Y → ℝ, IsProb μ ∧ (∀ L, 0 < Zero.marg q W L → 0 < μ L) ∧
      x = ∑ θ, q θ * kl (W θ) μ} (mutInf q W) := by
  have hW0 : ∀ θ L, 0 ≤ W θ L := fun θ L => (hW θ).1 L
  have hm0 : ∀ L, 0 ≤ Zero.marg q W L :=
    fun L => sum_nonneg (fun θ _ => mul_nonneg (hq.1 θ) (hW0 θ L))
  have hm1 : ∑ L, Zero.marg q W L = 1 := by
    unfold Zero.marg
    rw [sum_comm]
    simp_rw [← mul_sum, (fun θ => (hW θ).2), mul_one]
    exact hq.2
  refine ⟨⟨Zero.marg q W, ⟨hm0, hm1⟩, fun L h => h, ?_⟩, ?_⟩
  · rw [decompose hq.1 hW0 (fun L h => h)]
    have : kl (Zero.marg q W) (Zero.marg q W) = 0 := by
      unfold kl
      apply sum_eq_zero; intro L _
      rcases eq_or_ne (Zero.marg q W L) 0 with h | h
      · simp [h]
      · rw [div_self h, lg_one, mul_zero]
    rw [this, add_zero]
  · rintro x ⟨μ, hμ, hac, rfl⟩
    rw [decompose hq.1 hW0 hac]
    have := gibbs univ (Zero.marg q W) μ (fun L _ => hm0 L) (fun L _ => hμ.1 L)
      (fun L _ h => hac L h) (by rw [hμ.2, hm1])
    unfold kl
    linarith

/-- The coverage identity `∑_θ r_θ e^{β c_{θL}} = 1 + (e^β - 1) ∑_θ r_θ c_{θL}` for a probability
vector `r`. -/
lemma sum_exp_cov (f : Θ → Y → Bool) {r : Θ → ℝ} (hr : IsProb r) (β : ℝ) (L : Finset Y) :
    ∑ θ, r θ * Real.exp (β * cov f θ L) = 1 + (Real.exp β - 1) * ∑ θ, r θ * cov f θ L := by
  have e : ∀ θ, Real.exp (β * cov f θ L) = 1 + (Real.exp β - 1) * cov f θ L := by
    intro θ; have := Frontier.Ew_eq f β θ L; unfold Frontier.Ew at this; exact this
  simp_rw [e, mul_add, mul_one, sum_add_distrib, hr.2, mul_sum]
  congr 1; apply sum_congr rfl; intro θ _; ring

/-- **Eq. (23), Jensen half** (the display before (23)): for `β ≥ 0`, every admissible `μ` and every
full-support probability vector `r`,
`∑_θ q_θ ln ∑_L μ_L e^{β c_{θL}} ≤ (ln 2) D(q‖r) + ln(1 + (e^β - 1) V_n(r))`. -/
theorem gibbs_jensen (f : Θ → Y → Bool) (n : ℕ) {q r : Θ → ℝ} (hq : IsProb q) (hr : IsProb r)
    (hrpos : ∀ θ, 0 < r θ) {β : ℝ} (hβ : 0 ≤ β) {μ : Finset Y → ℝ} (hμ0 : ∀ L, 0 ≤ μ L)
    (hμ1 : ∑ L, μ L = 1) (hμn : ∀ L, μ L ≠ 0 → L.card ≤ n + 1) :
    ∑ θ, q θ * Real.log (∑ L, μ L * Real.exp (β * cov f θ L)) ≤
      Real.log 2 * kl q r + Real.log (1 + (Real.exp β - 1) * Vn f n r) := by
  set Z : Θ → ℝ := fun θ => ∑ L, μ L * Real.exp (β * cov f θ L) with hZ
  have hZ1 : ∀ θ, 1 ≤ Z θ := fun θ => Frontier.one_le_Zf (f := f) hβ (n := n) ⟨hμ0, hμ1, hμn⟩ θ
  have hZpos : ∀ θ, 0 < Z θ := fun θ => lt_of_lt_of_le one_pos (hZ1 θ)
  -- Jensen, in the form of the log-sum inequality
  have hls := log_sum_le univ q (fun θ => r θ * Z θ) (fun θ _ => hq.1 θ)
    (fun θ _ => (mul_pos (hrpos θ) (hZpos θ)).le) (fun θ _ _ => mul_pos (hrpos θ) (hZpos θ))
  rw [hq.2, one_mul, one_div, Real.log_inv] at hls
  have hpt : ∀ θ, q θ * Real.log (q θ / (r θ * Z θ)) =
      q θ * Real.log (q θ / r θ) - q θ * Real.log (Z θ) := by
    intro θ
    rcases (hq.1 θ).eq_or_lt with h | h
    · rw [← h]; simp
    · rw [← div_div, Real.log_div (div_pos h (hrpos θ)).ne' (hZpos θ).ne']; ring
  rw [sum_congr rfl (fun θ _ => hpt θ), sum_sub_distrib] at hls
  have hkl : Real.log 2 * kl q r = ∑ θ, q θ * Real.log (q θ / r θ) := by
    unfold kl lg; rw [mul_sum]; apply sum_congr rfl; intro θ _
    have := log_two_pos'.ne'; field_simp
  -- the largest coverage bound
  have hsumZ : ∑ θ, r θ * Z θ ≤ 1 + (Real.exp β - 1) * Vn f n r := by
    have e : ∑ θ, r θ * Z θ = ∑ L, μ L * ∑ θ, r θ * Real.exp (β * cov f θ L) := by
      simp only [hZ]; simp_rw [mul_sum]; rw [sum_comm]
      apply sum_congr rfl; intro L _; apply sum_congr rfl; intro θ _; ring
    rw [e]
    have heb : 0 ≤ Real.exp β - 1 := by linarith [Real.add_one_le_exp β]
    have hb : ∀ L, μ L * ∑ θ, r θ * Real.exp (β * cov f θ L) ≤
        μ L * (1 + (Real.exp β - 1) * Vn f n r) := by
      intro L
      by_cases hL : μ L = 0
      · simp [hL]
      · apply mul_le_mul_of_nonneg_left _ (hμ0 L)
        have hLl : L ∈ lists Y n := by simp [lists, hμn L hL]
        have hV : ∑ θ, r θ * cov f θ L ≤ Vn f n r := by
          unfold Vn; exact Finset.le_sup' (fun L => ∑ θ, r θ * cov f θ L) hLl
        rw [sum_exp_cov f hr β L]
        nlinarith
    calc ∑ L, μ L * ∑ θ, r θ * Real.exp (β * cov f θ L)
        ≤ ∑ L, μ L * (1 + (Real.exp β - 1) * Vn f n r) := sum_le_sum (fun L _ => hb L)
      _ = 1 + (Real.exp β - 1) * Vn f n r := by rw [← sum_mul, hμ1, one_mul]
  have hpos : 0 < ∑ θ, r θ * Z θ := by
    have : ∑ θ, r θ ≤ ∑ θ, r θ * Z θ :=
      sum_le_sum (fun θ _ => le_mul_of_one_le_right (hrpos θ).le (hZ1 θ))
    rw [hr.2] at this; linarith
  have hlog := Real.log_le_log hpos hsumZ
  simp only [hZ] at hls hlog ⊢
  linarith

/-- **Eq. (23).** For `β ≥ 0` and a full-support prior `q`, the maximum of
`F_β(μ) = ∑_θ q_θ ln ∑_L μ_L e^{β c_{θL}}` over admissible `μ` equals the infimum of
`(ln 2) D(q‖r) + ln(1 + (e^β - 1) V_n(r))` over full-support probability vectors `r`; both are
attained (the attainment half is `VT.bridge`). -/
theorem eq23 (f : Θ → Y → Bool) (n : ℕ) {q : Θ → ℝ} (hq : IsProb q) (hfull : ∀ θ, 0 < q θ)
    {β : ℝ} (hβ : 0 ≤ β) :
    ∃ c : ℝ,
      IsGreatest {x | ∃ μ : Finset Y → ℝ, (∀ L, 0 ≤ μ L) ∧ ∑ L, μ L = 1 ∧
        (∀ L, μ L ≠ 0 → L.card ≤ n + 1) ∧
        x = ∑ θ, q θ * Real.log (∑ L, μ L * Real.exp (β * cov f θ L))} c ∧
      IsLeast {y | ∃ r : Θ → ℝ, IsProb r ∧ (∀ θ, 0 < r θ) ∧
        y = Real.log 2 * kl q r + Real.log (1 + (Real.exp β - 1) * Vn f n r)} c := by
  obtain ⟨μ, hμ0, hμ1, hμn, r, hr, hrpos, hbr⟩ := bridge f n hq hfull hβ
  have hle := gibbs_jensen f n hq hr hrpos hβ hμ0 hμ1 hμn
  refine ⟨_, ⟨⟨μ, hμ0, hμ1, hμn, rfl⟩, ?_⟩, ⟨⟨r, hr, hrpos, le_antisymm hle hbr⟩, ?_⟩⟩
  · rintro x ⟨μ', h0, h1, hn, rfl⟩
    exact (gibbs_jensen f n hq hr hrpos hβ h0 h1 hn).trans hbr
  · rintro y ⟨r', hr', hr'pos, rfl⟩
    exact gibbs_jensen f n hq hr' hr'pos hβ hμ0 hμ1 hμn

/-- **Eq. (23), `sup = inf` form.** -/
theorem eq23_sSup_eq_sInf (f : Θ → Y → Bool) (n : ℕ) {q : Θ → ℝ} (hq : IsProb q)
    (hfull : ∀ θ, 0 < q θ) {β : ℝ} (hβ : 0 ≤ β) :
    sSup {x | ∃ μ : Finset Y → ℝ, (∀ L, 0 ≤ μ L) ∧ ∑ L, μ L = 1 ∧
        (∀ L, μ L ≠ 0 → L.card ≤ n + 1) ∧
        x = ∑ θ, q θ * Real.log (∑ L, μ L * Real.exp (β * cov f θ L))} =
      sInf {y | ∃ r : Θ → ℝ, IsProb r ∧ (∀ θ, 0 < r θ) ∧
        y = Real.log 2 * kl q r + Real.log (1 + (Real.exp β - 1) * Vn f n r)} := by
  obtain ⟨c, h1, h2⟩ := eq23 f n hq hfull hβ
  rw [h1.csSup_eq, h2.csInf_eq]

lemma l2_mul (a b c : ℝ) : Real.log 2 * (a * b * (c / Real.log 2)) = a * (b * c) := by
  have := log_two_pos'.ne'
  field_simp

/-- **Gibbs variational inequality, eq. (17) "≥" for one channel.** For a feasible list channel `W`
(coverage at least `s`) and `β ≥ 0`, the admissible `μ = qW` satisfies
`β s - F_β(qW) ≤ (ln 2) I_q(Θ; L)`. -/
theorem gibbs_weak (f : Θ → Y → Bool) {n : ℕ} {q : Θ → ℝ} (hq : IsProb q)
    {W : Θ → Finset Y → ℝ} (hW : IsListChannel n W) {s β : ℝ} (hβ : 0 ≤ β)
    (hs : s ≤ coverage f q W) :
    β * s - ∑ θ, q θ * Real.log (∑ L, Zero.marg q W L * Real.exp (β * cov f θ L)) ≤
      Real.log 2 * mutInf q W := by
  set m := Zero.marg q W with hm
  have hW0 : ∀ θ L, 0 ≤ W θ L := fun θ L => (hW.1 θ).1 L
  have hm0 : ∀ L, 0 ≤ m L := fun L => sum_nonneg (fun θ _ => mul_nonneg (hq.1 θ) (hW0 θ L))
  -- per world: `-ln Z_θ ≤ ∑_L W ln (W/m) - β ∑_L W c`
  have hθ : ∀ θ, q θ * (-Real.log (∑ L, m L * Real.exp (β * cov f θ L))) ≤
      q θ * (∑ L, W θ L * Real.log (W θ L / m L) - β * ∑ L, W θ L * cov f θ L) := by
    intro θ
    rcases (hq.1 θ).eq_or_lt with h | h
    · rw [← h]; simp
    apply mul_le_mul_of_nonneg_left _ h.le
    have hpos : ∀ L, 0 < W θ L → 0 < m L := fun L hL =>
      lt_of_lt_of_le (mul_pos h hL) (single_le_sum (f := fun θ' => q θ' * W θ' L)
        (fun θ' _ => mul_nonneg (hq.1 θ') (hW0 θ' L)) (mem_univ θ))
    have hls := log_sum_le univ (W θ) (fun L => m L * Real.exp (β * cov f θ L))
      (fun L _ => hW0 θ L) (fun L _ => mul_nonneg (hm0 L) (Real.exp_pos _).le)
      (fun L _ hL => mul_pos (hpos L hL) (Real.exp_pos _))
    rw [(hW.1 θ).2, one_mul, one_div, Real.log_inv] at hls
    have hpt : ∀ L, W θ L * Real.log (W θ L / (m L * Real.exp (β * cov f θ L))) =
        W θ L * Real.log (W θ L / m L) - β * (W θ L * cov f θ L) := by
      intro L
      rcases (hW0 θ L).eq_or_lt with h0 | h0
      · rw [← h0]; simp
      · rw [← div_div, Real.log_div (div_pos h0 (hpos L h0)).ne' (Real.exp_pos _).ne',
          Real.log_exp]
        ring
    rw [sum_congr rfl (fun L _ => hpt L), sum_sub_distrib, ← mul_sum] at hls
    exact hls
  have hsum := sum_le_sum (fun θ (_ : θ ∈ univ) => hθ θ)
  have eA : Real.log 2 * mutInf q W = ∑ θ, q θ * ∑ L, W θ L * Real.log (W θ L / m L) := by
    unfold mutInf lg; rw [mul_sum]; apply sum_congr rfl; intro θ _
    rw [mul_sum, mul_sum]; apply sum_congr rfl; intro L _
    exact l2_mul _ _ _
  have eB : coverage f q W = ∑ θ, q θ * ∑ L, W θ L * cov f θ L := by
    unfold coverage; apply sum_congr rfl; intro θ _
    rw [mul_sum]; apply sum_congr rfl; intro L _; ring
  have e1 : ∑ θ, q θ * (∑ L, W θ L * Real.log (W θ L / m L) - β * ∑ L, W θ L * cov f θ L) =
      Real.log 2 * mutInf q W - β * coverage f q W := by
    rw [eA, eB, mul_sum, ← sum_sub_distrib]; apply sum_congr rfl; intro θ _; ring
  rw [e1] at hsum
  have e2 : ∑ θ, q θ * -Real.log (∑ L, m L * Real.exp (β * cov f θ L)) =
      -∑ θ, q θ * Real.log (∑ L, m L * Real.exp (β * cov f θ L)) := by
    rw [← sum_neg_distrib]; apply sum_congr rfl; intro θ _; ring
  rw [e2] at hsum
  have := mul_le_mul_of_nonneg_left hs hβ
  linarith

/-- Eq. (17) "≥", existential form: for every feasible list channel `W` there is an admissible
`μ` (namely `μ = qW`) with `β s - F_β(μ) ≤ (ln 2) I_q(Θ; L)`. -/
theorem gibbs_weak_exists (f : Θ → Y → Bool) {n : ℕ} {q : Θ → ℝ} (hq : IsProb q)
    {W : Θ → Finset Y → ℝ} (hW : IsListChannel n W) {s β : ℝ} (hβ : 0 ≤ β)
    (hs : s ≤ coverage f q W) :
    ∃ μ : Finset Y → ℝ, (∀ L, 0 ≤ μ L) ∧ ∑ L, μ L = 1 ∧ (∀ L, μ L ≠ 0 → L.card ≤ n + 1) ∧
      β * s - ∑ θ, q θ * Real.log (∑ L, μ L * Real.exp (β * cov f θ L)) ≤
        Real.log 2 * mutInf q W := by
  obtain ⟨h0, h1, hn⟩ := marg_adm hq hW
  exact ⟨_, h0, h1, hn, gibbs_weak f hq hW hβ hs⟩

/-- `F_β(μ) ≤ β` for admissible `μ` (so the maximum in (17) is a bounded supremum). -/
lemma Fb_le (f : Θ → Y → Bool) {q : Θ → ℝ} (hq : IsProb q) {β : ℝ} (hβ : 0 ≤ β)
    {μ : Finset Y → ℝ} (hμ0 : ∀ L, 0 ≤ μ L) (hμ1 : ∑ L, μ L = 1) :
    ∑ θ, q θ * Real.log (∑ L, μ L * Real.exp (β * cov f θ L)) ≤ β := by
  have hZ : ∀ θ, Real.log (∑ L, μ L * Real.exp (β * cov f θ L)) ≤ β := by
    intro θ
    have h1 : ∑ L, μ L * Real.exp (β * cov f θ L) ≤ Real.exp β := by
      calc ∑ L, μ L * Real.exp (β * cov f θ L) ≤ ∑ L, μ L * Real.exp β := by
            apply sum_le_sum; intro L _
            apply mul_le_mul_of_nonneg_left _ (hμ0 L)
            apply Real.exp_le_exp.2
            have := cov_le_one (f := f) θ L
            nlinarith
        _ = Real.exp β := by rw [← sum_mul, hμ1, one_mul]
    have h0 : 0 < ∑ L, μ L * Real.exp (β * cov f θ L) := by
      have : ∑ L, μ L ≤ ∑ L, μ L * Real.exp (β * cov f θ L) :=
        sum_le_sum (fun L _ => le_mul_of_one_le_right (hμ0 L)
          (Real.one_le_exp (mul_nonneg hβ (cov_nonneg θ L))))
      rw [hμ1] at this; linarith
    have := Real.log_le_log h0 h1
    rwa [Real.log_exp] at this
  calc ∑ θ, q θ * Real.log (∑ L, μ L * Real.exp (β * cov f θ L)) ≤ ∑ θ, q θ * β :=
        sum_le_sum (fun θ _ => mul_le_mul_of_nonneg_left (hZ θ) (hq.1 θ))
    _ = β := by rw [← sum_mul, hq.2, one_mul]

/-- The set of values `F_β(μ)`, `μ` admissible. -/
def Fset (f : Θ → Y → Bool) (n : ℕ) (q : Θ → ℝ) (β : ℝ) : Set ℝ :=
  {x | ∃ μ : Finset Y → ℝ, (∀ L, 0 ≤ μ L) ∧ ∑ L, μ L = 1 ∧ (∀ L, μ L ≠ 0 → L.card ≤ n + 1) ∧
    x = ∑ θ, q θ * Real.log (∑ L, μ L * Real.exp (β * cov f θ L))}

lemma Fset_nonempty (f : Θ → Y → Bool) (n : ℕ) (q : Θ → ℝ) (β : ℝ) : (Fset f n q β).Nonempty := by
  obtain ⟨μ, h0, h1, hn⟩ := Frontier.Adm_nonempty (Y := Y) n
  exact ⟨_, μ, h0, h1, hn, rfl⟩

lemma Fset_bdd (f : Θ → Y → Bool) (n : ℕ) {q : Θ → ℝ} (hq : IsProb q) {β : ℝ} (hβ : 0 ≤ β) :
    BddAbove (Fset f n q β) := by
  refine ⟨β, ?_⟩
  rintro x ⟨μ, h0, h1, _, rfl⟩
  exact Fb_le f hq hβ h0 h1

/-- **Eq. (17), weak duality ("≥").** For `s ≤ 1` and `β ≥ 0`:
`β s - max_μ F_β(μ) ≤ (ln 2) R_n(q, s)`. -/
theorem gibbs_weak_sup (f : Θ → Y → Bool) (n : ℕ) {q : Θ → ℝ} (hq : IsProb q)
    (hacc : ∀ θ, ∃ y, f θ y = true) {s : ℝ} (hs1 : s ≤ 1) {β : ℝ} (hβ : 0 ≤ β) :
    β * s - sSup (Fset f n q β) ≤ Real.log 2 * Rn f n q s := by
  have hl := log_two_pos'
  have key : ∀ x ∈ {x | ∃ W, IsListChannel n W ∧ s ≤ coverage f q W ∧ x = mutInf q W},
      (β * s - sSup (Fset f n q β)) / Real.log 2 ≤ x := by
    rintro x ⟨W, hW, hs, rfl⟩
    have h1 := gibbs_weak f hq hW hβ hs
    obtain ⟨hm0, hm1, hmn⟩ := marg_adm hq hW
    have h2 : ∑ θ, q θ * Real.log (∑ L, Zero.marg q W L * Real.exp (β * cov f θ L)) ≤
        sSup (Fset f n q β) := le_csSup (Fset_bdd f n hq hβ) ⟨_, hm0, hm1, hmn, rfl⟩
    rw [div_le_iff₀ hl]
    linarith
  have hne := Frontier.feas_nonempty (f := f) hq hacc n hs1
  have := le_csInf hne key
  rw [div_le_iff₀ hl] at this
  rw [Frontier.Rn_eq_sInf]
  linarith

/-- **Eq. (17), the Gibbs variational form of the list rate–distortion function.**
`(ln 2) R_n(q, s) = sup_{β ≥ 0} {β s - max_μ F_β(μ)}` for `0 ≤ s ≤ 1`, full-support `q` and every
world covered. The "≥" direction is `gibbs_weak_sup` (proved here); the "≤" direction is
`VT.csiszar_gibbs_dual` (Frontier.lean). -/
theorem gibbs_formula (f : Θ → Y → Bool) (n : ℕ) {q : Θ → ℝ} (hq : IsProb q)
    (hfull : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    Real.log 2 * Rn f n q s =
      sSup {y | ∃ β : ℝ, 0 ≤ β ∧ y = β * s - sSup (Fset f n q β)} := by
  have hub : ∀ y ∈ {y | ∃ β : ℝ, 0 ≤ β ∧ y = β * s - sSup (Fset f n q β)},
      y ≤ Real.log 2 * Rn f n q s := by
    rintro y ⟨β, hβ, rfl⟩
    exact gibbs_weak_sup f n hq hacc hs1 hβ
  have hne : {y | ∃ β : ℝ, 0 ≤ β ∧ y = β * s - sSup (Fset f n q β)}.Nonempty :=
    ⟨_, 0, le_refl _, rfl⟩
  apply le_antisymm
  · apply le_of_forall_pos_le_add
    intro ε hε
    obtain ⟨β, hβ, hax⟩ := csiszar_gibbs_dual f n q hq hfull hacc s hs0 hs1 ε hε
    have hsup : sSup (Fset f n q β) ≤ β * s - Real.log 2 * Rn f n q s + ε := by
      apply csSup_le (Fset_nonempty f n q β)
      rintro x ⟨μ, h0, h1, hn, rfl⟩
      have := hax μ h0 h1 hn
      linarith
    have : β * s - sSup (Fset f n q β) ≤
        sSup {y | ∃ β : ℝ, 0 ≤ β ∧ y = β * s - sSup (Fset f n q β)} :=
      le_csSup ⟨_, hub⟩ ⟨β, hβ, rfl⟩
    linarith
  · exact csSup_le hne hub

end Gibbs

/-! ## Item 1: `ρ(S) = I(A; Z_S)` (eq. (9), second equality; App. "Exact transfer rank") -/

section Info

variable {Ω α β : Type*} [Fintype Ω] [Fintype α] [DecidableEq α] [Fintype β] [DecidableEq β]

/-- The joint law `P(X = a, Y = b)` of two random variables on a finite uniform probability space
`Ω`. -/
noncomputable def pJ (X : Ω → α) (Y : Ω → β) (a : α) (b : β) : ℝ :=
  ((univ.filter fun ω => X ω = a ∧ Y ω = b).card : ℝ) / Fintype.card Ω

/-- Mutual information `I(X; Y)` in bits, by explicit sums over the joint law `P(a, b)` and its
marginals `∑_b P(a, b)` and `∑_a P(a, b)`. -/
noncomputable def mutInfo (X : Ω → α) (Y : Ω → β) : ℝ :=
  ∑ a, ∑ b, pJ X Y a b * lg (pJ X Y a b / ((∑ b', pJ X Y a b') * ∑ a', pJ X Y a' b))

/-- Integrating against the joint law is averaging over `Ω`. -/
lemma sum_pJ_mul (X : Ω → α) (Y : Ω → β) (g : α → β → ℝ) :
    ∑ a, ∑ b, pJ X Y a b * g a b = (∑ ω, g (X ω) (Y ω)) / Fintype.card Ω := by
  have hc : ∀ a b, (((univ.filter fun ω => X ω = a ∧ Y ω = b).card : ℕ) : ℝ) =
      ∑ ω, if X ω = a ∧ Y ω = b then (1 : ℝ) else 0 := by
    intro a b; rw [Finset.card_filter]; push_cast; rfl
  unfold pJ
  simp_rw [hc, div_mul_eq_mul_div, ← sum_div]
  congr 1
  symm
  calc ∑ ω, g (X ω) (Y ω)
      = ∑ ω, ∑ a, ∑ b, (if X ω = a ∧ Y ω = b then (1 : ℝ) else 0) * g a b := by
        apply sum_congr rfl; intro ω _
        simp [ite_and]
    _ = ∑ a, ∑ b, (∑ ω, if X ω = a ∧ Y ω = b then (1 : ℝ) else 0) * g a b := by
        rw [sum_comm]; apply sum_congr rfl; intro a _
        rw [sum_comm]; apply sum_congr rfl; intro b _
        rw [sum_mul]

lemma sum_pJ_right (X : Ω → α) (Y : Ω → β) (a : α) :
    ∑ b, pJ X Y a b = ((univ.filter fun ω => X ω = a).card : ℝ) / Fintype.card Ω := by
  have h := sum_pJ_mul X Y (fun a' _ => if a' = a then (1 : ℝ) else 0)
  simp only [mul_ite, mul_one, mul_zero] at h
  rw [sum_comm] at h
  simp only [sum_ite_eq', mem_univ, ite_true] at h
  rw [h, Finset.card_filter]
  push_cast
  rfl

lemma sum_pJ_left (X : Ω → α) (Y : Ω → β) (b : β) :
    ∑ a, pJ X Y a b = ((univ.filter fun ω => Y ω = b).card : ℝ) / Fintype.card Ω := by
  have h := sum_pJ_mul X Y (fun _ b' => if b' = b then (1 : ℝ) else 0)
  simp only [mul_ite, mul_one, mul_zero, sum_ite_eq', mem_univ, ite_true] at h
  rw [h, Finset.card_filter]
  push_cast
  rfl

/-- The mutual information is the average over `Ω` of the pointwise information density. -/
lemma mutInfo_eq_avg (X : Ω → α) (Y : Ω → β) :
    mutInfo X Y = (∑ ω, lg (pJ X Y (X ω) (Y ω) /
      ((((univ.filter fun ω' => X ω' = X ω).card : ℝ) / Fintype.card Ω) *
        (((univ.filter fun ω' => Y ω' = Y ω).card : ℝ) / Fintype.card Ω)))) /
      Fintype.card Ω := by
  unfold mutInfo
  simp_rw [sum_pJ_right, sum_pJ_left]
  exact sum_pJ_mul X Y (fun a b => lg (pJ X Y a b /
    ((((univ.filter fun ω' => X ω' = a).card : ℝ) / Fintype.card Ω) *
      (((univ.filter fun ω' => Y ω' = b).card : ℝ) / Fintype.card Ω))))

/-- If the information density is a constant `c` at every point, the mutual information is `c`. -/
lemma mutInfo_of_const [Nonempty Ω] (X : Ω → α) (Y : Ω → β) (c : ℝ)
    (h : ∀ ω, lg (pJ X Y (X ω) (Y ω) /
      ((((univ.filter fun ω' => X ω' = X ω).card : ℝ) / Fintype.card Ω) *
        (((univ.filter fun ω' => Y ω' = Y ω).card : ℝ) / Fintype.card Ω))) = c) :
    mutInfo X Y = c := by
  rw [mutInfo_eq_avg, sum_congr rfl (fun ω _ => h ω), sum_const, card_univ, nsmul_eq_mul]
  have : (Fintype.card Ω : ℝ) ≠ 0 := by exact_mod_cast Fintype.card_ne_zero
  field_simp

end Info

section Rank

attribute [local instance] VT.Linear.fieldZModTwo

open VT.Linear

variable {d k J : ℕ}

/-- The source replies `Z_S = (v_j · W)_{j ∈ S}`. -/
def zS (v : Fin J → Fin d → ZMod 2) (S : Finset (Fin J)) (W : Fin d → ZMod 2) : S → ZMod 2 :=
  fun j => v j ⬝ᵥ W

/-- The counting identity behind `ρ(S) = I(A; Z_S)`: with `W` uniform on `𝔽₂^d`, `A = T W` and
`Z_S = B_S W`, the information density is `(k - ρ(∅)) - (k - ρ(S))` at every point. -/
lemma density_const (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)
    (S : Finset (Fin J)) (W : Fin d → ZMod 2) :
    lg (pJ (target T) (zS v S) (target T W) (zS v S W) /
      ((((univ.filter fun W' => target T W' = target T W).card : ℝ) /
          Fintype.card (Fin d → ZMod 2)) *
        (((univ.filter fun W' => zS v S W' = zS v S W).card : ℝ) /
          Fintype.card (Fin d → ZMod 2)))) =
      ((k - rho T v ∅ : ℕ) : ℝ) - ((k - rho T v S : ℕ) : ℝ) := by
  set zW : Fin J → ZMod 2 := fun j => v j ⬝ᵥ W with hzW
  have hz : ∃ W₀ : Fin d → ZMod 2, ∀ j ∈ S, v j ⬝ᵥ W₀ = zW j := ⟨W, fun j _ => rfl⟩
  have hz0 : ∃ W₀ : Fin d → ZMod 2, ∀ j ∈ (∅ : Finset (Fin J)), v j ⬝ᵥ W₀ = zW j :=
    ⟨W, fun j _ => rfl⟩
  have hWF : W ∈ fibre v S zW := by simp [fibre, zW]
  have hF0 : fibre v ∅ zW = univ := by ext W'; simp [fibre]
  -- the three counting sets
  have eY : univ.filter (fun W' => zS v S W' = zS v S W) = fibre v S zW := by
    ext W'
    simp only [fibre, zS, mem_filter, mem_univ, true_and, funext_iff, Subtype.forall, zW]
  have eXY : univ.filter (fun W' => target T W' = target T W ∧ zS v S W' = zS v S W) =
      (fibre v S zW).filter (fun W' => target T W' = target T W) := by
    rw [← eY, filter_filter]
    apply filter_congr; intro W' _; exact and_comm
  have eX : univ.filter (fun W' => target T W' = target T W) =
      (fibre v ∅ zW).filter (fun W' => target T W' = target T W) := by rw [hF0]
  have hS := (fibre_target_card_F2 T v S zW hz).2 (target T W) (mem_image_of_mem _ hWF)
  have h0 := (fibre_target_card_F2 T v ∅ zW hz0).2 (target T W)
    (mem_image_of_mem _ (by rw [hF0]; exact mem_univ W))
  rw [← eX, hF0, card_univ] at h0
  rw [← eXY, ← eY] at hS
  set nX := (univ.filter (fun W' => target T W' = target T W)).card with hnX
  set nY := (univ.filter (fun W' => zS v S W' = zS v S W)).card with hnY
  set nXY := (univ.filter (fun W' => target T W' = target T W ∧ zS v S W' = zS v S W)).card
    with hnXY
  set N := Fintype.card (Fin d → ZMod 2) with hN
  have hXYpos : 0 < nXY := card_pos.2 ⟨W, by simp⟩
  have hXpos : 0 < nX := card_pos.2 ⟨W, by simp⟩
  have hNpos : 0 < N := Fintype.card_pos
  have hpJ : pJ (target T) (zS v S) (target T W) (zS v S W) = (nXY : ℝ) / N := rfl
  rw [hpJ]
  have h0r : (nX : ℝ) * 2 ^ (k - rho T v ∅) = N := by exact_mod_cast h0
  have hSr : (nXY : ℝ) * 2 ^ (k - rho T v S) = nY := by exact_mod_cast hS
  have hXr : (0 : ℝ) < nX := by exact_mod_cast hXpos
  have hXYr : (0 : ℝ) < nXY := by exact_mod_cast hXYpos
  have hNr : (0 : ℝ) < N := by exact_mod_cast hNpos
  have hratio : (nXY : ℝ) / N / ((nX : ℝ) / N * ((nY : ℝ) / N)) =
      (2 : ℝ) ^ (k - rho T v ∅) / 2 ^ (k - rho T v S) := by
    rw [← h0r, ← hSr]
    field_simp
  rw [hratio, lg_div (by positivity) (by positivity), lg_pow_two, lg_pow_two]

/-- `ρ(∅) = 0` when `T` has rank `k`. -/
lemma rho_empty (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)
    (hT : LinearIndependent (ZMod 2) T) : rho T v ∅ = 0 := by
  unfold rho
  rw [Finset.coe_empty, Set.image_empty, Set.union_empty, Submodule.span_empty,
    finrank_bot, add_zero, finrank_span_eq_card hT, Fintype.card_fin, Nat.sub_self]

/-- `ρ(S) ≤ k`. -/
lemma rho_le (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2) (S : Finset (Fin J)) :
    rho T v S ≤ k := by
  unfold rho
  have : Module.finrank (ZMod 2) (Submodule.span (ZMod 2) (v '' (S : Set (Fin J)))) ≤
      Module.finrank (ZMod 2) (Submodule.span (ZMod 2) (Set.range T ∪ v '' (S : Set (Fin J)))) :=
    Submodule.finrank_mono (Submodule.span_mono Set.subset_union_right)
  omega

/-- `I(A; Z_S) = ρ(S) - ρ(∅)` for every `T` (here `ρ(∅) = k - rank T`, and `k - ρ(∅) = H(A)`,
`k - ρ(S) = H(A | Z_S)`). -/
theorem mutInfo_target_zS (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)
    (S : Finset (Fin J)) :
    mutInfo (target T) (zS v S) = ((k - rho T v ∅ : ℕ) : ℝ) - ((k - rho T v S : ℕ) : ℝ) :=
  mutInfo_of_const _ _ _ (density_const T v S)

/-- **Eq. (9), second equality (App. "Exact transfer rank").** On a uniform linear bank over `𝔽₂`
(`W` uniform on `𝔽₂^d`, target `A = T W` with `T` of rank `k`, source replies
`Z_S = (v_j · W)_{j ∈ S}`), `ρ(S) = k + rank B_S - rank [T; B_S] = I(A; Z_S)` (bits). -/
theorem rho_eq_mutInfo (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)
    (hT : LinearIndependent (ZMod 2) T) (S : Finset (Fin J)) :
    (rho T v S : ℝ) = mutInfo (target T) (zS v S) := by
  rw [mutInfo_target_zS, rho_empty T v hT, Nat.sub_zero, Nat.cast_sub (rho_le T v S)]
  ring

end Rank

/-! ## Item 5(a): the coverage polytope of `ℓ`-lists (App. "Zero error", unique answers) -/

section Polytope

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- `a` is a convex combination of indicator vectors of `ℓ`-element subsets. -/
def IsMix (ℓ : ℕ) (a : ι → ℝ) : Prop :=
  ∃ π : Finset ι → ℝ, (∀ L, 0 ≤ π L) ∧ (∀ L, π L ≠ 0 → L.card = ℓ) ∧ ∑ L, π L = 1 ∧
    ∀ i, a i = ∑ L, π L * (if i ∈ L then 1 else 0)

lemma IsMix.comb {ℓ : ℕ} {a b : ι → ℝ} (ha : IsMix ℓ a) (hb : IsMix ℓ b) {t : ℝ} (ht0 : 0 ≤ t)
    (ht1 : t ≤ 1) : IsMix ℓ (fun i => t * a i + (1 - t) * b i) := by
  obtain ⟨π, h0, hc, h1, he⟩ := ha
  obtain ⟨ρ, h0', hc', h1', he'⟩ := hb
  refine ⟨fun L => t * π L + (1 - t) * ρ L, fun L => ?_, fun L hL => ?_, ?_, fun i => ?_⟩
  · have := h0 L; have := h0' L; have : 0 ≤ 1 - t := by linarith
    positivity
  · by_cases h : π L = 0
    · have : ρ L ≠ 0 := by intro h'; apply hL; simp [h, h']
      exact hc' L this
    · exact hc L h
  · rw [sum_add_distrib, ← mul_sum, ← mul_sum, h1, h1']; ring
  · simp only
    rw [he i, he' i, mul_sum, mul_sum, ← sum_add_distrib]
    apply sum_congr rfl; intro L _; ring

/-- Integral points of the hypersimplex are indicator vectors of `ℓ`-subsets. -/
lemma isMix_of_integral {ℓ : ℕ} {a : ι → ℝ} (hint : ∀ i, a i = 0 ∨ a i = 1)
    (hsum : ∑ i, a i = ℓ) : IsMix ℓ a := by
  set S := univ.filter (fun i => a i = 1) with hS
  have ha : ∀ i, a i = if i ∈ S then 1 else 0 := by
    intro i
    rcases hint i with h | h <;> simp [S, h]
  have hcard : S.card = ℓ := by
    have e : ∑ i, a i = S.card := by
      rw [sum_congr rfl (fun i _ => ha i), sum_boole]
      simp
    have : (S.card : ℝ) = ℓ := e.symm.trans hsum
    exact_mod_cast this
  refine ⟨fun L => if L = S then 1 else 0, fun L => by dsimp only; split_ifs <;> norm_num,
    fun L hL => ?_, by simp, fun i => ?_⟩
  · by_cases h : L = S
    · rw [h, hcard]
    · simp [h] at hL
  · rw [ha i]
    simp only [ite_mul, one_mul, zero_mul, sum_ite_eq', mem_univ, ite_true]

/-- The fractional coordinates of `a`. -/
noncomputable def fracSet (a : ι → ℝ) : Finset ι := univ.filter (fun i => 0 < a i ∧ a i < 1)

/-- A point of the hypersimplex never has exactly one fractional coordinate. -/
lemma exists_second_frac {ℓ : ℕ} {a : ι → ℝ} (h01 : ∀ i, 0 ≤ a i ∧ a i ≤ 1)
    (hsum : ∑ i, a i = ℓ) {i : ι} (hi : 0 < a i ∧ a i < 1) :
    ∃ j, j ≠ i ∧ 0 < a j ∧ a j < 1 := by
  by_contra hne
  push Not at hne
  have hint : ∀ j ∈ univ.erase i, a j = if a j = 1 then 1 else 0 := by
    intro j hj
    have hji := ne_of_mem_erase hj
    by_cases h1 : a j = 1
    · simp [h1]
    · simp only [h1, ↓reduceIte]
      rcases (h01 j).1.eq_or_lt with h0 | h0
      · exact h0.symm
      · exact absurd (le_antisymm (h01 j).2 (hne j hji h0)) h1
  set m := ((univ.erase i).filter (fun j => a j = 1)).card
  have hs : ∑ j ∈ univ.erase i, a j = m := by
    rw [sum_congr rfl hint, sum_boole]
  have hsplit := add_sum_erase univ a (mem_univ i)
  rw [hs, hsum] at hsplit
  rcases Nat.lt_or_ge m ℓ with h | h
  · have : (m : ℝ) + 1 ≤ ℓ := by exact_mod_cast h
    linarith [hi.2]
  · have : (ℓ : ℝ) ≤ m := by exact_mod_cast h
    linarith [hi.1]

/-- **Pairwise rounding.** Every point of the hypersimplex `{a ∈ [0,1]^ι : ∑ a = ℓ}` is a convex
combination of indicator vectors of `ℓ`-subsets (induction on the number of fractional
coordinates). -/
theorem isMix_of_mem {ℓ : ℕ} : ∀ (n : ℕ) (a : ι → ℝ), (fracSet a).card = n →
    (∀ i, 0 ≤ a i ∧ a i ≤ 1) → ∑ i, a i = ℓ → IsMix ℓ a := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
  intro a hn h01 hsum
  by_cases hfr : ∃ i, 0 < a i ∧ a i < 1
  · obtain ⟨i, hi⟩ := hfr
    obtain ⟨j, hji, hj⟩ := exists_second_frac h01 hsum hi
    have hij : i ≠ j := fun h => hji h.symm
    set t := min (1 - a i) (a j) with ht_def
    set s := min (a i) (1 - a j) with hs_def
    have ht : 0 < t := lt_min (by linarith [hi.2]) hj.1
    have hs : 0 < s := lt_min hi.1 (by linarith [hj.2])
    have ht1 : t ≤ 1 - a i := min_le_left _ _
    have ht2 : t ≤ a j := min_le_right _ _
    have hs1 : s ≤ a i := min_le_left _ _
    have hs2 : s ≤ 1 - a j := min_le_right _ _
    -- the two rounded points
    set ap : ι → ℝ := fun k => a k + (if k = i then t else 0) - (if k = j then t else 0) with hap
    set am : ι → ℝ := fun k => a k - (if k = i then s else 0) + (if k = j then s else 0) with ham
    have api : ap i = a i + t := by simp [hap, hij]
    have apj : ap j = a j - t := by simp [hap, hji]
    have apk : ∀ k, k ≠ i → k ≠ j → ap k = a k := by intro k h1 h2; simp [hap, h1, h2]
    have ami : am i = a i - s := by simp [ham, hij]
    have amj : am j = a j + s := by simp [ham, hji]
    have amk : ∀ k, k ≠ i → k ≠ j → am k = a k := by intro k h1 h2; simp [ham, h1, h2]
    have hap01 : ∀ k, 0 ≤ ap k ∧ ap k ≤ 1 := by
      intro k
      by_cases h1 : k = i
      · subst h1; rw [api]; constructor <;> linarith [hi.1]
      by_cases h2 : k = j
      · subst h2; rw [apj]; constructor <;> linarith [hj.2]
      rw [apk k h1 h2]; exact h01 k
    have ham01 : ∀ k, 0 ≤ am k ∧ am k ≤ 1 := by
      intro k
      by_cases h1 : k = i
      · subst h1; rw [ami]; constructor <;> linarith [hi.2]
      by_cases h2 : k = j
      · subst h2; rw [amj]; constructor <;> linarith [hj.1]
      rw [amk k h1 h2]; exact h01 k
    have hapsum : ∑ k, ap k = ℓ := by
      simp only [hap]
      rw [sum_sub_distrib, sum_add_distrib, sum_ite_eq', sum_ite_eq', hsum]
      simp
    have hamsum : ∑ k, am k = ℓ := by
      simp only [ham]
      rw [sum_add_distrib, sum_sub_distrib, sum_ite_eq', sum_ite_eq', hsum]
      simp
    have hiF : i ∈ fracSet a := by simp [fracSet, hi.1, hi.2]
    have hjF : j ∈ fracSet a := by simp [fracSet, hj.1, hj.2]
    -- the number of fractional coordinates drops
    have hsub : ∀ b : ι → ℝ, (∀ k, k ≠ i → k ≠ j → b k = a k) → fracSet b ⊆ fracSet a := by
      intro b hb k hk
      by_cases h1 : k = i
      · rw [h1]; exact hiF
      by_cases h2 : k = j
      · rw [h2]; exact hjF
      simp only [fracSet, mem_filter, mem_univ, true_and] at hk ⊢
      rw [← hb k h1 h2]; exact hk
    have hlt : ∀ b : ι → ℝ, (∀ k, k ≠ i → k ≠ j → b k = a k) →
        (b i = 1 ∨ b i = 0 ∨ b j = 0 ∨ b j = 1) → (fracSet b).card < n := by
      intro b hb hbij
      rw [← hn]
      apply card_lt_card
      rw [Finset.ssubset_iff_of_subset (hsub b hb)]
      rcases hbij with h | h | h | h
      · exact ⟨i, hiF, by simp [fracSet, h]⟩
      · exact ⟨i, hiF, by simp [fracSet, h]⟩
      · exact ⟨j, hjF, by simp [fracSet, h]⟩
      · exact ⟨j, hjF, by simp [fracSet, h]⟩
    have hpt : (fracSet ap).card < n := by
      apply hlt ap apk
      rcases min_choice (1 - a i) (a j) with h | h
      · left; rw [api, ht_def, h]; ring
      · right; right; left; rw [apj, ht_def, h]; ring
    have hmt : (fracSet am).card < n := by
      apply hlt am amk
      rcases min_choice (a i) (1 - a j) with h | h
      · right; left; rw [ami, hs_def, h]; ring
      · right; right; right; rw [amj, hs_def, h]; ring
    have hmixp := ih _ hpt ap rfl hap01 hapsum
    have hmixm := ih _ hmt am rfl ham01 hamsum
    have hst : 0 < s + t := by linarith
    have hcomb := hmixp.comb hmixm (t := s / (s + t)) (div_nonneg hs.le hst.le)
      ((div_le_one hst).2 (by linarith))
    convert hcomb using 1
    funext k
    simp only [hap, ham]
    field_simp
    split_ifs <;> ring
  · push Not at hfr
    refine isMix_of_integral (fun i => ?_) hsum
    rcases (h01 i).1.eq_or_lt with h | h
    · left; exact h.symm
    · right; exact le_antisymm (h01 i).2 (hfr i h)

/-- Conversely, a mixture of indicator vectors of `ℓ`-subsets lies in the hypersimplex. -/
lemma IsMix.mem {ℓ : ℕ} {a : ι → ℝ} (h : IsMix ℓ a) :
    (∀ i, 0 ≤ a i ∧ a i ≤ 1) ∧ ∑ i, a i = ℓ := by
  obtain ⟨π, h0, hc, h1, he⟩ := h
  refine ⟨fun i => ⟨?_, ?_⟩, ?_⟩
  · rw [he i]; exact sum_nonneg (fun L _ => mul_nonneg (h0 L) (by split_ifs <;> norm_num))
  · calc a i = ∑ L, π L * (if i ∈ L then 1 else 0) := he i
      _ ≤ ∑ L, π L := by
        apply sum_le_sum; intro L _
        split_ifs <;> linarith [h0 L]
      _ = 1 := h1
  · simp_rw [he]
    rw [sum_comm]
    have : ∀ L, ∑ i, π L * (if i ∈ L then (1 : ℝ) else 0) = π L * ℓ := by
      intro L
      rw [← mul_sum, sum_boole]
      by_cases hL : π L = 0
      · simp [hL]
      · rw [filter_mem_eq_inter, univ_inter, hc L hL]
    simp_rw [this]
    rw [← sum_mul, h1, one_mul]

/-- **The coverage polytope of lists of size exactly `ℓ` is the hypersimplex** (App. "Zero error",
unique answers): `a ∈ [0,1]^M` with `∑ a = ℓ` if and only if there is a probability vector `π` on
the `ℓ`-subsets `powersetCard ℓ univ` with `a_i = ∑_{L ∋ i} π_L` for all `i`.
(No hypothesis `ℓ < M` is needed; for `ℓ > M` both sides are false.) -/
theorem coverage_polytope (M ℓ : ℕ) (a : Fin M → ℝ) :
    ((∀ i, 0 ≤ a i ∧ a i ≤ 1) ∧ ∑ i, a i = ℓ) ↔
      ∃ π : Finset (Fin M) → ℝ, (∀ L, 0 ≤ π L) ∧
        ∑ L ∈ powersetCard ℓ (univ : Finset (Fin M)), π L = 1 ∧
        ∀ i, a i = ∑ L ∈ (powersetCard ℓ (univ : Finset (Fin M))).filter (fun L => i ∈ L), π L := by
  constructor
  · rintro ⟨h01, hsum⟩
    obtain ⟨π, h0, hc, h1, he⟩ := isMix_of_mem _ a rfl h01 hsum
    have hoff : ∀ L, L ∉ powersetCard ℓ (univ : Finset (Fin M)) → π L = 0 := by
      intro L hL
      by_contra h
      exact hL (mem_powersetCard.2 ⟨subset_univ _, hc L h⟩)
    refine ⟨π, h0, ?_, fun i => ?_⟩
    · rw [← h1]
      exact sum_subset (subset_univ _) (fun L _ hL => hoff L hL)
    · rw [he i, sum_filter]
      symm
      rw [sum_subset (subset_univ _) (fun L _ hL => by simp [hoff L hL])]
      apply sum_congr rfl; intro L _
      split_ifs <;> simp
  · rintro ⟨π, h0, h1, he⟩
    let π' : Finset (Fin M) → ℝ := fun L => if L ∈ powersetCard ℓ univ then π L else 0
    have hmix : IsMix ℓ a := by
      refine ⟨π', fun L => ?_, fun L hL => ?_, ?_, fun i => ?_⟩
      · simp only [π']; split_ifs <;> [exact h0 L; exact le_refl 0]
      · simp only [π'] at hL
        split_ifs at hL with h
        · exact (mem_powersetCard.1 h).2
        · exact absurd rfl hL
      · simp only [π']
        rw [sum_ite_mem, univ_inter, h1]
      · rw [he i, sum_filter]
        simp only [π', mul_ite, mul_one, mul_zero]
        have e : ∀ L : Finset (Fin M), (if i ∈ L then (if L ∈ powersetCard ℓ univ then π L else 0)
            else 0) = if L ∈ powersetCard ℓ univ then (if i ∈ L then π L else 0) else 0 := by
          intro L; split_ifs <;> rfl
        rw [sum_congr rfl (fun L _ => e L), sum_ite_mem, univ_inter]
    exact hmix.mem

end Polytope

/-! ## Item 5(b): the example `q = (0.8, 0.1, 0.1)`, `ℓ = 2` (worlds `0, 1, 2`) -/

section Example

open VT.Zero

/-- The example prior `q = (0.8, 0.1, 0.1)`. -/
noncomputable def qex : Fin 3 → ℝ := ![0.8, 0.1, 0.1]

/-- The lists `{1, 2}` and `{1, 3}` of the paper (0-indexed). -/
def L01 : Finset (Fin 3) := {0, 1}
def L02 : Finset (Fin 3) := {0, 2}

lemma L01_ne_L02 : L01 ≠ L02 := by decide

lemma sum_two (g : Finset (Fin 3) → ℝ) (hg : ∀ L, L ≠ L01 → L ≠ L02 → g L = 0) :
    ∑ L, g L = g L01 + g L02 :=
  Fintype.sum_eq_add L01 L02 L01_ne_L02 (fun L hL => hg L hL.1 hL.2)

lemma qex_isProb : IsProb qex :=
  ⟨fun i => by fin_cases i <;> norm_num [qex], by simp [qex, Fin.sum_univ_three]; norm_num⟩

/-- **The clipped inclusion probabilities** with `τ = 0.2` are `(1, 1/2, 1/2)`, and they sum to
`ℓ = n + 1 = 2`, so `τ = 0.2` is the threshold of `VT.Zero.clip_formula`. -/
theorem ex_clip : (fun i => min 1 (qex i / 0.2)) = ![1, 1 / 2, 1 / 2] ∧
    ∑ i, min 1 (qex i / 0.2) = ((1 : ℕ) : ℝ) + 1 := by
  constructor
  · funext i; fin_cases i <;> norm_num [qex]
  · simp [Fin.sum_univ_three, qex]; norm_num

/-- The two-list design `μ* = ½ δ_{L01} + ½ δ_{L02}`. -/
noncomputable def muex (L : Finset (Fin 3)) : ℝ := if L = L01 ∨ L = L02 then 1 / 2 else 0

lemma muex_adm : Admissible 1 muex := by
  refine ⟨fun L => by unfold muex; split_ifs <;> norm_num, ?_, fun L hL => ?_⟩
  · rw [sum_two _ (fun L h1 h2 => by simp [muex, h1, h2])]
    simp [muex]; norm_num
  · unfold muex at hL
    split_ifs at hL with h
    · rcases h with h | h <;> rw [h] <;> decide
    · exact absurd rfl hL

lemma covVec_muex : covVec uniq muex = ![1, 1 / 2, 1 / 2] := by
  funext θ
  unfold covVec
  rw [sum_two _ (fun L h1 h2 => by simp [muex, h1, h2])]
  simp only [muex, true_or, or_true, ite_true, cov_uniq]
  fin_cases θ <;> norm_num [L01, L02]

lemma zeroObj_half : zeroObj qex ![1, 1 / 2, 1 / 2] = 0.2 := by
  simp [zeroObj, qex, Fin.sum_univ_three, lg_one, lg_two]
  norm_num

/-- The lower bound with equality case: on `{a > 0, a₀ ≤ 1, a₀ + a₁ + a₂ ≤ 2}` the objective
`∑ q_i lg (1 / a_i)` is at least `0.2`, with equality only at `a = (1, 1/2, 1/2)`. -/
lemma ex_lower {a : Fin 3 → ℝ} (h0 : ∀ θ, 0 < a θ) (h1 : a 0 ≤ 1) (hs : a 0 + a 1 + a 2 ≤ 2) :
    0.2 ≤ zeroObj qex a ∧ (zeroObj qex a = 0.2 → a = ![1, 1 / 2, 1 / 2]) := by
  have hl := log_two_pos'
  have hZ : Real.log 2 * zeroObj qex a =
      -(0.8 * Real.log (a 0) + 0.1 * Real.log (a 1) + 0.1 * Real.log (a 2)) := by
    simp only [zeroObj, qex, Fin.sum_univ_three, lg, one_div, Real.log_inv]
    simp
    field_simp
    ring
  have k0 := Real.log_le_sub_one_of_pos (h0 0)
  have k1 := Real.log_le_sub_one_of_pos (by linarith [h0 1] : 0 < 2 * a 1)
  have k2 := Real.log_le_sub_one_of_pos (by linarith [h0 2] : 0 < 2 * a 2)
  have e1 : Real.log (2 * a 1) = Real.log 2 + Real.log (a 1) :=
    Real.log_mul two_ne_zero (h0 1).ne'
  have e2 : Real.log (2 * a 2) = Real.log 2 + Real.log (a 2) :=
    Real.log_mul two_ne_zero (h0 2).ne'
  refine ⟨?_, fun hEq => ?_⟩
  · have : Real.log 2 * 0.2 ≤ Real.log 2 * zeroObj qex a := by
      rw [hZ]; nlinarith
    exact le_of_mul_le_mul_left this hl
  · rw [hEq] at hZ
    have a0 : a 0 = 1 := by
      by_contra hne
      have := Real.log_lt_sub_one_of_pos (h0 0) hne
      linarith
    have a1 : a 1 = 1 / 2 := by
      by_contra hne
      have := Real.log_lt_sub_one_of_pos (by linarith [h0 1] : 0 < 2 * a 1)
        (fun h => hne (by linarith))
      linarith
    have a2 : a 2 = 1 / 2 := by
      by_contra hne
      have := Real.log_lt_sub_one_of_pos (by linarith [h0 2] : 0 < 2 * a 2)
        (fun h => hne (by linarith))
      linarith
    funext i
    fin_cases i <;> simp [a0, a1, a2]

/-- **The optimal inclusion probabilities are `(1, 1/2, 1/2)`.** Over the coverage polytope of
lists of at most two answers, the zero-error objective `∑_i q_i lg (1 / a_i)` has least value
`0.2` bits (`= R_1(q, 1)`, `VT.Zero.example_08`), attained by the two-list design `μ*`, and every
optimal design has coverage (inclusion-probability) vector exactly `(1, 1/2, 1/2)`. -/
theorem ex_opt_unique :
    IsLeast {x | ∃ μ, Admissible 1 μ ∧ (∀ θ, 0 < covVec uniq μ θ) ∧
      x = zeroObj qex (covVec uniq μ)} 0.2 ∧
    covVec uniq muex = ![1, 1 / 2, 1 / 2] ∧
    (∀ μ, Admissible 1 μ → (∀ θ, 0 < covVec uniq μ θ) → zeroObj qex (covVec uniq μ) = 0.2 →
      covVec uniq μ = ![1, 1 / 2, 1 / 2]) ∧
    Rn uniq 1 qex 1 = 0.2 := by
  have hbound : ∀ μ, Admissible 1 μ → (∀ θ, 0 < covVec uniq μ θ) →
      0.2 ≤ zeroObj qex (covVec uniq μ) ∧
        (zeroObj qex (covVec uniq μ) = 0.2 → covVec uniq μ = ![1, 1 / 2, 1 / 2]) := by
    intro μ hμ hpos
    have hs := sum_covVec_uniq_le hμ
    rw [Fin.sum_univ_three] at hs
    push_cast at hs
    exact ex_lower hpos (covVec_le_one hμ 0) (by linarith)
  refine ⟨⟨⟨muex, muex_adm, ?_, ?_⟩, ?_⟩, covVec_muex, fun μ hμ hpos h => (hbound μ hμ hpos).2 h,
    example_08⟩
  · rw [covVec_muex]; intro θ; fin_cases θ <;> norm_num
  · rw [covVec_muex, zeroObj_half]
  · rintro x ⟨μ, hμ, hpos, rfl⟩
    exact (hbound μ hμ hpos).1

/-- The explicit two-list channel of the paper: given answer `0`, choose `L01` or `L02` equally;
given answer `1` (resp. `2`), choose `L01` (resp. `L02`). -/
noncomputable def Wex (θ : Fin 3) (L : Finset (Fin 3)) : ℝ :=
  if L = L01 then (![1 / 2, 1, 0] : Fin 3 → ℝ) θ
  else if L = L02 then (![1 / 2, 0, 1] : Fin 3 → ℝ) θ else 0

lemma Wex_out (θ : Fin 3) {L : Finset (Fin 3)} (h1 : L ≠ L01) (h2 : L ≠ L02) : Wex θ L = 0 := by
  simp [Wex, h1, h2]

lemma Wex_01 (θ : Fin 3) : Wex θ L01 = (![1 / 2, 1, 0] : Fin 3 → ℝ) θ := by simp [Wex]

lemma Wex_02 (θ : Fin 3) : Wex θ L02 = (![1 / 2, 0, 1] : Fin 3 → ℝ) θ := by
  simp [Wex, L01_ne_L02.symm]

lemma marg_Wex_01 : marg qex Wex L01 = 1 / 2 := by
  simp [marg, Wex_01, Fin.sum_univ_three, qex]; norm_num

lemma marg_Wex_02 : marg qex Wex L02 = 1 / 2 := by
  simp [marg, Wex_02, Fin.sum_univ_three, qex]; norm_num

lemma marg_Wex : marg qex Wex = muex := by
  funext L
  by_cases h1 : L = L01
  · rw [h1, marg_Wex_01]; simp [muex]
  by_cases h2 : L = L02
  · rw [h2, marg_Wex_02]; simp [muex]
  · simp [marg, Wex_out _ h1 h2, muex, h1, h2]

/-- **The explicit channel.** It is a zero-error list channel for lists of two answers, its
information is `I(A; L) = 0.2` bits (so it attains `R_1(q, 1)`), its output marginal is the optimal
design `μ*`, and yet the upfront message `L` has one raw bit of entropy, `H(L) = 1`. -/
theorem ex_channel :
    IsListChannel 1 Wex ∧ coverage uniq qex Wex = 1 ∧ mutInf qex Wex = 0.2 ∧
      mutInf qex Wex = Rn uniq 1 qex 1 ∧ marg qex Wex = muex ∧
      -∑ L, marg qex Wex L * lg (marg qex Wex L) = 1 := by
  have hWsum : ∀ θ, ∑ L, Wex θ L = 1 := by
    intro θ
    rw [sum_two _ (fun L h1 h2 => Wex_out θ h1 h2), Wex_01, Wex_02]
    fin_cases θ <;> norm_num
  have hMI : mutInf qex Wex = 0.2 := by
    unfold mutInf
    have hinner : ∀ θ, ∑ L, qex θ * Wex θ L * lg (Wex θ L / ∑ θ', qex θ' * Wex θ' L) =
        qex θ * Wex θ L01 * lg (Wex θ L01 / (1 / 2)) +
          qex θ * Wex θ L02 * lg (Wex θ L02 / (1 / 2)) := by
      intro θ
      rw [sum_two _ (fun L h1 h2 => by simp [Wex_out θ h1 h2])]
      have e1 : ∑ θ', qex θ' * Wex θ' L01 = 1 / 2 := marg_Wex_01
      have e2 : ∑ θ', qex θ' * Wex θ' L02 = 1 / 2 := marg_Wex_02
      rw [e1, e2]
    simp_rw [hinner, Wex_01, Wex_02]
    simp [Fin.sum_univ_three, qex, lg_one, lg_two]
    norm_num
  refine ⟨⟨fun θ => ⟨fun L => ?_, hWsum θ⟩, fun θ L hL => ?_⟩, ?_, hMI, ?_, marg_Wex, ?_⟩
  · unfold Wex; split_ifs <;> fin_cases θ <;> norm_num
  · by_cases h1 : L = L01
    · rw [h1]; decide
    by_cases h2 : L = L02
    · rw [h2]; decide
    exact absurd (Wex_out θ h1 h2) hL
  · unfold coverage
    have hinner : ∀ θ, ∑ L, qex θ * Wex θ L * cov uniq θ L =
        qex θ * Wex θ L01 * cov uniq θ L01 + qex θ * Wex θ L02 * cov uniq θ L02 := by
      intro θ
      rw [sum_two _ (fun L h1 h2 => by simp [Wex_out θ h1 h2])]
    simp_rw [hinner, Wex_01, Wex_02, cov_uniq]
    simp [Fin.sum_univ_three, qex, L01, L02]
    norm_num
  · rw [hMI]; exact example_08.symm
  · rw [marg_Wex, sum_two _ (fun L h1 h2 => by simp [muex, h1, h2])]
    simp only [muex, true_or, or_true, ite_true]
    rw [NoisySep.lg_half]
    norm_num

end Example

/-! ## Item 7: the Forney-duality correspondence (App. "Relation to relative generalized Hamming
weights") -/

section Forney

open VT.Linear Module

variable {K : Type*} [Field K] {d k J : ℕ}

/-- The dual code `C^⊥ = {c : c · x = 0 for all x ∈ C}` (standard dot product on `K^J`). -/
def dperp (C : Submodule K (Fin J → K)) : Submodule K (Fin J → K) where
  carrier := {c | ∀ x ∈ C, c ⬝ᵥ x = 0}
  add_mem' := by
    intro a b ha hb x hx
    simp only [Set.mem_ofPred_eq] at ha hb ⊢
    rw [add_dotProduct, ha x hx, hb x hx, add_zero]
  zero_mem' := by intro x _; exact zero_dotProduct x
  smul_mem' := by
    intro r a ha x hx
    simp only [Set.mem_ofPred_eq] at ha ⊢
    rw [smul_dotProduct, ha x hx, smul_zero]

lemma mem_dperp {C : Submodule K (Fin J → K)} {c : Fin J → K} :
    c ∈ dperp C ↔ ∀ x ∈ C, c ⬝ᵥ x = 0 := Iff.rfl

/-- The support of a code: the coordinates on which some codeword is nonzero. -/
def supp (D : Submodule K (Fin J → K)) : Set (Fin J) := {j | ∃ c ∈ D, c j ≠ 0}

variable (T : Fin k → Fin d → K) (v : Fin J → Fin d → K)

/-- `Φ(φ) = (φ(v̄_j))_j`: a functional on the quotient `K^d / 𝒯` read on the source images. -/
def phiMap : Module.Dual K ((Fin d → K) ⧸ Submodule.span K (Set.range T)) →ₗ[K] (Fin J → K) :=
  LinearMap.pi (fun j => Module.Dual.eval K _ (qbar T v j))

lemma phiMap_apply (φ : Module.Dual K ((Fin d → K) ⧸ Submodule.span K (Set.range T)))
    (j : Fin J) : phiMap T v φ j = φ (qbar T v j) := rfl

/-- The subcode of `K₁^⊥` attached to a quotient subspace `U` — "its annihilator": the words
`(φ(v̄_j))_j` of the functionals `φ` that vanish on `U`. -/
def annSub (U : Submodule K ((Fin d → K) ⧸ Submodule.span K (Set.range T))) :
    Submodule K (Fin J → K) :=
  U.dualAnnihilator.map (phiMap T v)

/-- `N x = p(B x) = ∑_j x_j v̄_j`. -/
lemma mkQ_srcMap (x : Fin J → K) :
    (Submodule.span K (Set.range T)).mkQ (srcMap v x) = ∑ j, x j • qbar T v j := by
  rw [srcMap, Fintype.linearCombination_apply, map_sum]
  simp_rw [map_smul]
  rfl

/-- Every word attached to a quotient subspace is orthogonal to `K₁`. -/
theorem annSub_le_perp (U : Submodule K ((Fin d → K) ⧸ Submodule.span K (Set.range T))) :
    annSub T v U ≤ dperp (K1 T v) := by
  rintro c ⟨φ, _, rfl⟩
  rw [mem_dperp]
  intro x hx
  have hx' := LinearMap.mem_ker.1 hx
  rw [LinearMap.comp_apply, mkQ_srcMap] at hx'
  have h0 : φ (∑ j, x j • qbar T v j) = 0 := by rw [hx', map_zero]
  rw [map_sum] at h0
  simp only [map_smul, smul_eq_mul] at h0
  simp only [dotProduct, phiMap_apply]
  rw [← h0]
  apply sum_congr rfl; intro j _; ring

/-- Conversely every word of `K₁^⊥` comes from a functional on the quotient. -/
theorem perp_le_range : dperp (K1 T v) ≤ LinearMap.range (phiMap T v) := by
  intro c hc
  rw [mem_dperp] at hc
  set N := (Submodule.span K (Set.range T)).mkQ ∘ₗ srcMap v with hN
  let f : (Fin J → K) →ₗ[K] K :=
    { toFun := fun x => c ⬝ᵥ x
      map_add' := fun x y => dotProduct_add c x y
      map_smul' := fun r x => by simp [dotProduct_smul] }
  have hf : LinearMap.ker N ≤ LinearMap.ker f := fun x hx => LinearMap.mem_ker.2 (hc x hx)
  let g := (LinearMap.ker N).liftQ f hf
  let ψ0 : LinearMap.range N →ₗ[K] K := g ∘ₗ N.quotKerEquivRange.symm.toLinearMap
  obtain ⟨ψ, hψ⟩ := LinearMap.exists_extend ψ0
  refine ⟨ψ, ?_⟩
  have key : ∀ x, ψ (N x) = c ⬝ᵥ x := by
    intro x
    have h1 : ψ (N x) = ψ0 ⟨N x, LinearMap.mem_range_self N x⟩ := by
      rw [← hψ]; rfl
    have h2 : N.quotKerEquivRange.symm ⟨N x, LinearMap.mem_range_self N x⟩ =
        Submodule.Quotient.mk x := by
      rw [LinearEquiv.symm_apply_eq]
      ext
      rw [LinearMap.quotKerEquivRange_apply_mk]
    rw [h1]
    show g (N.quotKerEquivRange.symm _) = _
    rw [h2]
    exact Submodule.liftQ_apply _ _ _
  funext j
  rw [phiMap_apply]
  have hNj : N (Pi.single j 1) = qbar T v j := by
    rw [hN, LinearMap.comp_apply, srcMap, Fintype.linearCombination_apply_single, one_smul]
    rfl
  rw [← hNj, key, dotProduct_single, mul_one]

/-- `K₁^⊥ = Φ(Dual) = annSub ⊥`. -/
theorem perp_eq_range : dperp (K1 T v) = LinearMap.range (phiMap T v) :=
  le_antisymm (perp_le_range T v) (by
    have := annSub_le_perp T v ⊥
    rwa [annSub, Submodule.dualAnnihilator_bot, Submodule.map_top] at this)

/-- `ker Φ = W°`, the annihilator of `W = span{v̄_j}`. -/
lemma ker_phiMap : LinearMap.ker (phiMap T v) =
    (Submodule.span K (Set.range (qbar T v))).dualAnnihilator := by
  ext φ
  rw [LinearMap.mem_ker, Submodule.mem_dualAnnihilator]
  constructor
  · intro h w hw
    have : Submodule.span K (Set.range (qbar T v)) ≤ LinearMap.ker φ := by
      rw [Submodule.span_le]
      rintro _ ⟨j, rfl⟩
      exact LinearMap.mem_ker.2 (congr_fun h j)
    exact this hw
  · intro h
    funext j
    exact h _ (Submodule.subset_span ⟨j, rfl⟩)

lemma finrank_range_phiMap : finrank K (LinearMap.range (phiMap T v)) =
    finrank K (Submodule.span K (Set.range (qbar T v))) := by
  have h1 := LinearMap.finrank_range_add_finrank_ker (phiMap T v)
  rw [ker_phiMap, Subspace.dual_finrank_eq] at h1
  have h2 := Subspace.finrank_add_finrank_dualAnnihilator_eq
    (Submodule.span K (Set.range (qbar T v)))
  omega

/-- `dim span{v̄_j} = h = dim 𝒱 - k`, `𝒱 = span(T, v_1, …, v_J)`. -/
lemma finrank_span_qbar (hT : LinearIndependent K T) :
    finrank K (Submodule.span K (Set.range (qbar T v))) =
      finrank K (Submodule.span K (Set.range T ∪ Set.range v)) - k := by
  have h := finrank_map_mkQ_add T (Submodule.span K (Set.range T ∪ Set.range v))
  have hinf : Submodule.span K (Set.range T ∪ Set.range v) ⊓ Submodule.span K (Set.range T) =
      Submodule.span K (Set.range T) :=
    inf_eq_right.2 (Submodule.span_mono Set.subset_union_left)
  rw [hinf, finrank_tgtSpan hT] at h
  have hmap : (Submodule.span K (Set.range T ∪ Set.range v)).map
      (Submodule.span K (Set.range T)).mkQ = Submodule.span K (Set.range (qbar T v)) := by
    rw [Submodule.span_union, Submodule.map_sup, Submodule.mkQ_map_self, bot_sup_eq]
    have h' := map_mkQ_span T v Set.univ
    rwa [Set.image_univ, Set.image_univ] at h'
  rw [hmap] at h
  omega

/-- **`K₁^⊥` has dimension `h`** (with `T` of rank `k`). -/
theorem finrank_perp_K1 (hT : LinearIndependent K T) :
    finrank K (dperp (K1 T v)) = finrank K (Submodule.span K (Set.range T ∪ Set.range v)) - k := by
  rw [perp_eq_range, finrank_range_phiMap, finrank_span_qbar T v hT]

/-- The subcode attached to `U ≤ span{v̄_j}` has dimension `h - dim U`. -/
theorem finrank_annSub (hT : LinearIndependent K T)
    (U : Submodule K ((Fin d → K) ⧸ Submodule.span K (Set.range T)))
    (hU : U ≤ Submodule.span K (Set.range (qbar T v))) :
    finrank K (annSub T v U) =
      finrank K (Submodule.span K (Set.range T ∪ Set.range v)) - k - finrank K U := by
  rw [← finrank_span_qbar T v hT]
  have h1 := finrank_map_add_finrank_inf_ker (phiMap T v) U.dualAnnihilator
  rw [ker_phiMap, inf_eq_right.2 (Submodule.dualAnnihilator_anti hU)] at h1
  have h2 := Subspace.finrank_add_finrank_dualAnnihilator_eq U
  have h3 := Subspace.finrank_add_finrank_dualAnnihilator_eq
    (Submodule.span K (Set.range (qbar T v)))
  have h4 := Submodule.finrank_mono hU
  unfold annSub
  omega

/-- **`E(U)` is the complement of the support of the subcode attached to `U`**:
`j ∈ E(U) ↔` every word `c` of the annihilator subcode has `c_j = 0`. (Any quotient subspace `U`.) -/
theorem elig_iff_annSub (U : Submodule K ((Fin d → K) ⧸ Submodule.span K (Set.range T)))
    (j : Fin J) : j ∈ elig T v U ↔ ∀ c ∈ annSub T v U, c j = 0 := by
  constructor
  · rintro hj c ⟨φ, hφ, rfl⟩
    rw [phiMap_apply]
    exact (Submodule.mem_dualAnnihilator φ).1 hφ _ hj
  · intro h
    by_contra hj
    obtain ⟨φ, hφj, hφU⟩ :=
      Submodule.exists_dual_map_eq_bot_of_notMem (show qbar T v j ∉ U from hj) inferInstance
    apply hφj
    have hmem : φ ∈ U.dualAnnihilator := by
      rw [Submodule.mem_dualAnnihilator]
      intro w hw
      have : φ w ∈ U.map φ := Submodule.mem_map_of_mem hw
      rw [hφU] at this
      exact (Submodule.mem_bot K).1 this
    exact h _ ⟨φ, hmem, rfl⟩

theorem elig_eq_compl_supp (U : Submodule K ((Fin d → K) ⧸ Submodule.span K (Set.range T))) :
    elig T v U = (supp (annSub T v U))ᶜ := by
  ext j
  rw [elig_iff_annSub]
  simp only [supp, Set.mem_compl_iff, Set.mem_ofPred_eq, not_exists, not_and, not_not]

/-- The correspondence is an order-reversing embedding on subspaces of `span{v̄_j}`:
`U ≤ U' ↔ annSub U' ≤ annSub U`. -/
theorem annSub_le_iff {U U' : Submodule K ((Fin d → K) ⧸ Submodule.span K (Set.range T))}
    (hU : U ≤ Submodule.span K (Set.range (qbar T v))) :
    U ≤ U' ↔ annSub T v U' ≤ annSub T v U := by
  constructor
  · intro h
    exact Submodule.map_mono (Submodule.dualAnnihilator_anti h)
  · intro h x hx
    by_contra hx'
    obtain ⟨φ, hφx, hφU'⟩ := Submodule.exists_dual_map_eq_bot_of_notMem hx' inferInstance
    have hφ : φ ∈ U'.dualAnnihilator := by
      rw [Submodule.mem_dualAnnihilator]
      intro w hw
      have : φ w ∈ U'.map φ := Submodule.mem_map_of_mem hw
      rw [hφU'] at this
      exact (Submodule.mem_bot K).1 this
    obtain ⟨ψ, hψ, heq⟩ := h ⟨φ, hφ, rfl⟩
    have hker : ψ - φ ∈ LinearMap.ker (phiMap T v) := by
      rw [LinearMap.mem_ker, map_sub, heq, sub_self]
    rw [ker_phiMap, Submodule.mem_dualAnnihilator] at hker
    have h1 := hker x (hU hx)
    rw [LinearMap.sub_apply, (Submodule.mem_dualAnnihilator ψ).1 hψ x hx, zero_sub,
      neg_eq_zero] at h1
    exact hφx h1

/-- Distinct subspaces of `span{v̄_j}` give distinct subcodes. -/
theorem annSub_injOn {U U' : Submodule K ((Fin d → K) ⧸ Submodule.span K (Set.range T))}
    (hU : U ≤ Submodule.span K (Set.range (qbar T v)))
    (hU' : U' ≤ Submodule.span K (Set.range (qbar T v)))
    (h : annSub T v U = annSub T v U') : U = U' :=
  le_antisymm ((annSub_le_iff T v hU).2 h.ge) ((annSub_le_iff T v hU').2 h.le)

/-- **The Forney-duality correspondence of App. "Relation to relative generalized Hamming
weights".** With `T` of rank `k` and `h = dim span(T, v_1, …, v_J) - k`:
`K₁^⊥` has dimension `h`; each subspace `U` of the quotient generated by source images (`genSub`)
corresponds to the subcode `annSub U ≤ K₁^⊥` (the image of its annihilator `U°`), of dimension
`h - dim U`; `E(U)` is the complement of that subcode's support; and distinct generated subspaces
give distinct subcodes. -/
theorem forney_correspondence (hT : LinearIndependent K T) :
    finrank K (dperp (K1 T v)) = finrank K (Submodule.span K (Set.range T ∪ Set.range v)) - k ∧
    (∀ S : Finset (Fin J),
      annSub T v (genSub T v S) ≤ dperp (K1 T v) ∧
      finrank K (annSub T v (genSub T v S)) =
        finrank K (Submodule.span K (Set.range T ∪ Set.range v)) - k -
          finrank K (genSub T v S) ∧
      elig T v (genSub T v S) = (supp (annSub T v (genSub T v S)))ᶜ) ∧
    ∀ S S' : Finset (Fin J), annSub T v (genSub T v S) = annSub T v (genSub T v S') →
      genSub T v S = genSub T v S' := by
  have hW : ∀ S : Finset (Fin J), genSub T v S ≤ Submodule.span K (Set.range (qbar T v)) :=
    fun S => Submodule.span_mono (Set.image_subset_range _ _)
  exact ⟨finrank_perp_K1 T v hT, fun S => ⟨annSub_le_perp T v _, finrank_annSub T v hT _ (hW S),
    elig_eq_compl_supp T v _⟩, fun S S' h => annSub_injOn T v (hW S) (hW S') h⟩

attribute [local instance] VT.Linear.fieldZModTwo in
/-- The correspondence over `𝔽₂`, the paper's field. -/
theorem forney_correspondence_F2 (T : Fin k → Fin d → ZMod 2) (v : Fin J → Fin d → ZMod 2)
    (hT : LinearIndependent (ZMod 2) T) :
    finrank (ZMod 2) (dperp (K1 T v)) =
      finrank (ZMod 2) (Submodule.span (ZMod 2) (Set.range T ∪ Set.range v)) - k ∧
    (∀ S : Finset (Fin J),
      annSub T v (genSub T v S) ≤ dperp (K1 T v) ∧
      finrank (ZMod 2) (annSub T v (genSub T v S)) =
        finrank (ZMod 2) (Submodule.span (ZMod 2) (Set.range T ∪ Set.range v)) - k -
          finrank (ZMod 2) (genSub T v S) ∧
      elig T v (genSub T v S) = (supp (annSub T v (genSub T v S)))ᶜ) ∧
    ∀ S S' : Finset (Fin J), annSub T v (genSub T v S) = annSub T v (genSub T v S') →
      genSub T v S = genSub T v S' :=
  forney_correspondence T v hT

end Forney

end VT.Rem


==> anc/lean/VerificationTransfer/SFRL.lean <==
import VerificationTransfer.Graph
import VerificationTransfer.Frontier
import VerificationTransfer.Attain
import VerificationTransfer.Coding
import VerificationTransfer.FixedSources
import VerificationTransfer.CallsUnique

/-!
# Proposition 5 (general acceptance sets): the upper-bound half

The paper (Proposition "General acceptance sets", last sentences, and its proof in the appendix):
sources that are deterministic functions of the world and the request achieve
`E Q ≤ R_n(q, s) + log₂(R_n(q, s) + 1) + 5` for every `s`, and at `n = 0`, `s = 1` the proof gives
`H_χ ≤ H_K + log₂(H_K + 1) + 4` for every graph.

## Contents

* Finite information measures for a world `Θ`, a list variable `L` and an independent variable
  `V`: `mutInfG` (`I(Θ; L)`), the joint law `jointP` of `(Θ, V, L = g(Θ, V))`, `condMI`
  (`I(Θ; V | L)`), the law `lawV` and entropy `entV` of `g_v(Θ)`, and `condEnt` (`H(L | V)`).
* `sfrl`: the **only axiom** of this file, the strong functional representation lemma of Li and
  El Gamal (2018, Theorem 1).
* `condEnt_identity`: `H(L | V) = I(Θ; L) + I(Θ; V | L)` when `V ⊥ Θ` and `L = g(Θ, V)`
  (explicit sums; no axiom).
* `two_point`: the two-point linear-programming lemma (no axiom).
* `readT`, `readT_spec`: reading a codeword bit by bit from a deterministic bit source (`detSrc`).
* `prune`: a prefix code with `k` codewords can be shortened to one with all codewords of length at
  most `k - 1`; with `VT.Coding.shannon_code` this gives `exists_list_code` (expected length below
  entropy plus one, every codeword shorter than `|Θ|`), replacing the paper's Huffman code.
* `sfrl_calls`: the upper bound `E Q ≤ R_n(q, s) + lg (R_n(q, s) + 1) + 5` with deterministic bit
  sources, at most `n` verifications and at most `|Θ| - 1` calls on every path.
* `Hchi_le_HK`: `H_χ(G, q) ≤ H_K(G, q) + lg (H_K(G, q) + 1) + 4`.
-/

open Finset

set_option linter.unusedSectionVars false

namespace VT.SFRL

/-! ## Information measures -/

section Info

variable {Θ L : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype L] [DecidableEq L] {m : ℕ}

/-- The mutual information `I(Θ; L)` in bits, for a prior `q` and a channel `W` from `Θ` to a finite
type `L` (the same formula as `VT.mutInf`, for a general finite `L`). -/
noncomputable def mutInfG (q : Θ → ℝ) (W : Θ → L → ℝ) : ℝ :=
  ∑ θ, ∑ ℓ, q θ * W θ ℓ * lg (W θ ℓ / ∑ θ', q θ' * W θ' ℓ)

/-- The joint law of `(Θ, V, L)` when `Θ ∼ q` and `V ∼ pV` are independent and `L = g(Θ, V)`. -/
noncomputable def jointP (q : Θ → ℝ) (pV : Fin m → ℝ) (g : Θ → Fin m → L) (θ : Θ) (v : Fin m)
    (ℓ : L) : ℝ :=
  q θ * pV v * (if g θ v = ℓ then 1 else 0)

/-- The marginal law of `L`. -/
noncomputable def margL (q : Θ → ℝ) (pV : Fin m → ℝ) (g : Θ → Fin m → L) (ℓ : L) : ℝ :=
  ∑ θ, ∑ v, jointP q pV g θ v ℓ

/-- The marginal law of `(Θ, L)`. -/
noncomputable def margTL (q : Θ → ℝ) (pV : Fin m → ℝ) (g : Θ → Fin m → L) (θ : Θ) (ℓ : L) : ℝ :=
  ∑ v, jointP q pV g θ v ℓ

/-- The marginal law of `(V, L)`. -/
noncomputable def margVL (q : Θ → ℝ) (pV : Fin m → ℝ) (g : Θ → Fin m → L) (v : Fin m) (ℓ : L) :
    ℝ :=
  ∑ θ, jointP q pV g θ v ℓ

/-- The conditional mutual information `I(Θ; V | L)` in bits,
`∑ P(θ,v,ℓ) lg (P(θ,v,ℓ) P(ℓ) / (P(θ,ℓ) P(v,ℓ)))`. Every term with `P(θ,v,ℓ) > 0` has positive
marginals, so the Lean conventions for `0` play no role. -/
noncomputable def condMI (q : Θ → ℝ) (pV : Fin m → ℝ) (g : Θ → Fin m → L) : ℝ :=
  ∑ θ, ∑ v, ∑ ℓ, jointP q pV g θ v ℓ *
    lg (jointP q pV g θ v ℓ * margL q pV g ℓ / (margTL q pV g θ ℓ * margVL q pV g v ℓ))

/-- **Axiom (strong functional representation lemma; C. T. Li and A. El Gamal, "Strong functional
representation lemma and applications to coding theorems", IEEE Trans. Inf. Theory 64 (2018),
Theorem 1, with its cardinality bound for finite alphabets).** For finite (Θ, L) there is `V`
independent of `Θ`, with at most `|Θ|(|L|−1)+2` values, and a function `g` with `L = g(Θ, V)` in law,
such that `I(Θ; V | L) ≤ log₂(I(Θ; L) + 1) + 4`. -/
axiom sfrl {Θ L : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype L] [DecidableEq L]
    (q : Θ → ℝ) (hq : IsProb q) (W : Θ → L → ℝ) (hW : ∀ θ, IsProb (W θ)) :
    ∃ (m : ℕ) (pV : Fin m → ℝ) (g : Θ → Fin m → L),
      m ≤ Fintype.card Θ * (Fintype.card L - 1) + 2 ∧ IsProb pV ∧
      (∀ θ, 0 < q θ → ∀ ℓ, W θ ℓ = ∑ v, if g θ v = ℓ then pV v else 0) ∧
      condMI q pV g ≤ lg (mutInfG q W + 1) + 4

/-- The law of `g_v(Θ)` for `Θ ∼ q`: `p_v(ℓ) = ∑_{θ : g θ v = ℓ} q θ`. -/
noncomputable def lawV (q : Θ → ℝ) (g : Θ → Fin m → L) (v : Fin m) (ℓ : L) : ℝ :=
  ∑ θ with g θ v = ℓ, q θ

/-- The entropy `H_v = H(g_v(Θ)) = ∑_ℓ p_v(ℓ) lg (1 / p_v(ℓ))` in bits. -/
noncomputable def entV (q : Θ → ℝ) (g : Θ → Fin m → L) (v : Fin m) : ℝ :=
  ∑ ℓ, lawV q g v ℓ * lg (1 / lawV q g v ℓ)

/-- The conditional entropy `H(L | V) = ∑_v pV(v) H(g_v(Θ))` (since `V ⊥ Θ`). -/
noncomputable def condEnt (q : Θ → ℝ) (pV : Fin m → ℝ) (g : Θ → Fin m → L) : ℝ :=
  ∑ v, pV v * entV q g v

lemma entV_eq_Hcol (q : Θ → ℝ) (g : Θ → Fin m → L) (v : Fin m) :
    entV q g v = Graph.Hcol q (fun θ => g θ v) := rfl

lemma entV_eq_ent (q : Θ → ℝ) (g : Θ → Fin m → L) (v : Fin m) :
    entV q g v = Graph.ent q (fun θ => g θ v) := by
  rw [entV_eq_Hcol, Graph.Hcol_eq_ent]

/-- `lg` of a quotient, split, for positive arguments. -/
lemma lg_split {x y z : ℝ} (hx : 0 < x) (hy : 0 < y) (hz : 0 < z) :
    lg (x / (y * z)) = lg x - lg y - lg z := by
  rw [lg_div hx.ne' (mul_pos hy hz).ne', lg_mul hy.ne' hz.ne']
  ring

section Identity

variable (q : Θ → ℝ) (pV : Fin m → ℝ) (g : Θ → Fin m → L)

lemma sum_jointP_mul (θ : Θ) (v : Fin m) (F : L → ℝ) :
    ∑ ℓ, jointP q pV g θ v ℓ * F ℓ = q θ * pV v * F (g θ v) := by
  unfold jointP
  simp only [mul_ite, mul_one, mul_zero, ite_mul, zero_mul]
  rw [Finset.sum_ite_eq]
  simp

lemma jointP_nonneg (hq : ∀ θ, 0 ≤ q θ) (hpV : ∀ v, 0 ≤ pV v) (θ : Θ) (v : Fin m) (ℓ : L) :
    0 ≤ jointP q pV g θ v ℓ := by
  unfold jointP
  exact mul_nonneg (mul_nonneg (hq θ) (hpV v)) (by split_ifs <;> norm_num)

variable {q pV g}

variable (hq : ∀ θ, 0 ≤ q θ) (hpV : ∀ v, 0 ≤ pV v) {W : Θ → L → ℝ}
  (hW : ∀ θ, 0 < q θ → ∀ ℓ, W θ ℓ = ∑ v, if g θ v = ℓ then pV v else 0)
include hq hW

lemma margTL_eq (θ : Θ) (ℓ : L) : margTL q pV g θ ℓ = q θ * W θ ℓ := by
  unfold margTL jointP
  have e : ∑ v, q θ * pV v * (if g θ v = ℓ then (1 : ℝ) else 0) =
      q θ * ∑ v, (if g θ v = ℓ then pV v else 0) := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro v _
    split_ifs <;> ring
  rw [e]
  rcases (hq θ).eq_or_lt with h0 | h0
  · rw [← h0]; ring
  · rw [hW θ h0 ℓ]

include hpV

lemma qW_nonneg (θ : Θ) (ℓ : L) : 0 ≤ q θ * W θ ℓ := by
  rw [← margTL_eq hq hW]
  exact Finset.sum_nonneg fun v _ => jointP_nonneg q pV g hq hpV θ v ℓ

omit hW in
lemma margVL_eq (v : Fin m) (ℓ : L) : margVL q pV g v ℓ = pV v * lawV q g v ℓ := by
  unfold margVL jointP lawV
  rw [Finset.sum_filter, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro θ _
  split_ifs <;> ring

lemma margL_eq (ℓ : L) : margL q pV g ℓ = ∑ θ, q θ * W θ ℓ := by
  unfold margL
  apply Finset.sum_congr rfl
  intro θ _
  exact margTL_eq hq hW θ ℓ

/-- Averaging over `V` a function of `g(θ, V)` is averaging over the channel `W θ`. -/
lemma sum_v_eq (θ : Θ) (F : L → ℝ) :
    ∑ v, q θ * pV v * F (g θ v) = ∑ ℓ, q θ * W θ ℓ * F ℓ := by
  have e1 : ∀ ℓ, q θ * W θ ℓ * F ℓ = ∑ v, jointP q pV g θ v ℓ * F ℓ := by
    intro ℓ
    rw [← margTL_eq hq hW θ ℓ, margTL, Finset.sum_mul]
  simp_rw [e1]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro v _
  exact (sum_jointP_mul q pV g θ v F).symm

lemma W_ge (θ : Θ) (hθ : 0 < q θ) (v : Fin m) : pV v ≤ W θ (g θ v) := by
  rw [hW θ hθ]
  have := Finset.single_le_sum (f := fun v' => if g θ v' = g θ v then pV v' else 0)
    (fun v' _ => by split_ifs <;> simp [hpV v']) (Finset.mem_univ v)
  simpa using this

omit hW hpV in
lemma lawV_ge (θ : Θ) (v : Fin m) : q θ ≤ lawV q g v (g θ v) := by
  unfold lawV
  exact Finset.single_le_sum (f := q) (fun θ' _ => hq θ') (by simp)

/-- One term of `I(Θ; V | L)`, split into three logarithms. -/
lemma condMI_term (θ : Θ) (v : Fin m) :
    q θ * pV v * lg (q θ * pV v * margL q pV g (g θ v) /
        (margTL q pV g θ (g θ v) * margVL q pV g v (g θ v))) =
      q θ * pV v * lg (∑ θ', q θ' * W θ' (g θ v)) - q θ * pV v * lg (W θ (g θ v)) -
        q θ * pV v * lg (lawV q g v (g θ v)) := by
  rcases (mul_nonneg (hq θ) (hpV v)).eq_or_lt with h0 | h0
  · rw [← h0]; ring
  have hqθ : 0 < q θ := by
    rcases (hq θ).eq_or_lt with h | h
    · rw [← h, zero_mul] at h0; exact absurd h0 (lt_irrefl 0)
    · exact h
  have hpv : 0 < pV v := by
    rcases (hpV v).eq_or_lt with h | h
    · rw [← h, mul_zero] at h0; exact absurd h0 (lt_irrefl 0)
    · exact h
  have hWp : 0 < W θ (g θ v) := lt_of_lt_of_le hpv (W_ge hq hpV hW θ hqθ v)
  have hlaw : 0 < lawV q g v (g θ v) := lt_of_lt_of_le hqθ (lawV_ge hq θ v)
  have hL : 0 < ∑ θ', q θ' * W θ' (g θ v) :=
    lt_of_lt_of_le (mul_pos hqθ hWp) (Finset.single_le_sum
      (f := fun θ' => q θ' * W θ' (g θ v)) (fun θ' _ => qW_nonneg hq hpV hW θ' _)
      (Finset.mem_univ θ))
  rw [margL_eq hq hpV hW, margTL_eq hq hW, margVL_eq hq hpV]
  have e : q θ * pV v * (∑ θ', q θ' * W θ' (g θ v)) /
      (q θ * W θ (g θ v) * (pV v * lawV q g v (g θ v))) =
      (∑ θ', q θ' * W θ' (g θ v)) / (W θ (g θ v) * lawV q g v (g θ v)) := by
    field_simp
  rw [e, lg_split hL hWp hlaw]
  ring

/-- One term of `I(Θ; L)`, split into two logarithms. -/
lemma mutInf_term (θ : Θ) (ℓ : L) :
    q θ * W θ ℓ * lg (W θ ℓ / ∑ θ', q θ' * W θ' ℓ) =
      q θ * W θ ℓ * lg (W θ ℓ) - q θ * W θ ℓ * lg (∑ θ', q θ' * W θ' ℓ) := by
  rcases (qW_nonneg hq hpV hW θ ℓ).eq_or_lt with h0 | h0
  · rw [← h0]; ring
  have hqθ : 0 < q θ := by
    rcases (hq θ).eq_or_lt with h | h
    · rw [← h, zero_mul] at h0; exact absurd h0 (lt_irrefl 0)
    · exact h
  have hWp : 0 < W θ ℓ := pos_of_mul_pos_right h0 hqθ.le
  have hL : 0 < ∑ θ', q θ' * W θ' ℓ :=
    lt_of_lt_of_le h0 (Finset.single_le_sum (f := fun θ' => q θ' * W θ' ℓ)
      (fun θ' _ => qW_nonneg hq hpV hW θ' _) (Finset.mem_univ θ))
  rw [lg_div hWp.ne' hL.ne']
  ring

/-- **The chain rule `H(L | V) = I(Θ; L) + I(Θ; V | L)`** for `V ⊥ Θ` and `L = g(Θ, V)`, where `W`
is the channel from `Θ` to `L` on the support of `q` (it is arbitrary off the support). -/
theorem condEnt_identity : condEnt q pV g = mutInfG q W + condMI q pV g := by
  -- `I(Θ; V | L)` as three sums over `(θ, v)`
  have hcmi : condMI q pV g =
      ∑ θ, ∑ v, q θ * pV v * lg (∑ θ', q θ' * W θ' (g θ v)) -
        ∑ θ, ∑ v, q θ * pV v * lg (W θ (g θ v)) -
        ∑ θ, ∑ v, q θ * pV v * lg (lawV q g v (g θ v)) := by
    unfold condMI
    simp only [← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl; intro θ _
    apply Finset.sum_congr rfl; intro v _
    rw [sum_jointP_mul q pV g θ v (fun ℓ => lg (jointP q pV g θ v ℓ * margL q pV g ℓ /
      (margTL q pV g θ ℓ * margVL q pV g v ℓ)))]
    have hj : jointP q pV g θ v (g θ v) = q θ * pV v := by simp [jointP]
    rw [hj]
    exact condMI_term hq hpV hW θ v
  have hmi : mutInfG q W = ∑ θ, ∑ ℓ, q θ * W θ ℓ * lg (W θ ℓ) -
      ∑ θ, ∑ ℓ, q θ * W θ ℓ * lg (∑ θ', q θ' * W θ' ℓ) := by
    unfold mutInfG
    simp only [← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl; intro θ _
    apply Finset.sum_congr rfl; intro ℓ _
    exact mutInf_term hq hpV hW θ ℓ
  have h1 : ∑ θ, ∑ v, q θ * pV v * lg (∑ θ', q θ' * W θ' (g θ v)) =
      ∑ θ, ∑ ℓ, q θ * W θ ℓ * lg (∑ θ', q θ' * W θ' ℓ) :=
    Finset.sum_congr rfl fun θ _ =>
      sum_v_eq hq hpV hW θ (fun ℓ => lg (∑ θ', q θ' * W θ' ℓ))
  have h2 : ∑ θ, ∑ v, q θ * pV v * lg (W θ (g θ v)) = ∑ θ, ∑ ℓ, q θ * W θ ℓ * lg (W θ ℓ) :=
    Finset.sum_congr rfl fun θ _ => sum_v_eq hq hpV hW θ (fun ℓ => lg (W θ ℓ))
  have h3 : ∑ θ, ∑ v, q θ * pV v * lg (lawV q g v (g θ v)) = - condEnt q pV g := by
    rw [Finset.sum_comm]
    unfold condEnt
    rw [← Finset.sum_neg_distrib]
    apply Finset.sum_congr rfl; intro v _
    rw [entV_eq_ent]
    unfold Graph.ent
    rw [Finset.mul_sum, ← Finset.sum_neg_distrib]
    apply Finset.sum_congr rfl; intro θ _
    rw [one_div, lg_inv]
    unfold lawV Graph.cmass
    ring
  rw [hcmi, hmi, h1, h2, h3]
  ring

end Identity

end Info

/-! ## The two-point lemma -/

section TwoPoint

variable {ι : Type*} [Fintype ι]

/-- A weighted average has a point of positive weight at or below it. -/
lemma exists_le_avg {p x : ι → ℝ} (hp : IsProb p) : ∃ i, 0 < p i ∧ x i ≤ ∑ j, p j * x j := by
  by_contra hcon
  push Not at hcon
  obtain ⟨i0, hi0⟩ : ∃ i, 0 < p i := by
    by_contra h
    push Not at h
    have : ∑ i, p i ≤ 0 := Finset.sum_nonpos fun i _ => h i
    linarith [hp.2]
  have hlt : ∑ j, p j * (∑ k, p k * x k) < ∑ j, p j * x j := by
    apply Finset.sum_lt_sum
    · intro j _
      rcases (hp.1 j).eq_or_lt with h | h
      · rw [← h]; simp
      · exact mul_le_mul_of_nonneg_left (hcon j h).le h.le
    · exact ⟨i0, Finset.mem_univ _, mul_lt_mul_of_pos_left (hcon i0 hi0) hi0⟩
  rw [← Finset.sum_mul, hp.2, one_mul] at hlt
  exact lt_irrefl _ hlt

/-- **Two-point lemma.** Minimising `∑ p H` over probability vectors `p` subject to `∑ p σ ≥ s` is a
linear program with one constraint besides normalisation; an optimum is supported on two points.
In the form used here: for a probability vector `p` with `∑ p σ ≥ s` there are two points of positive
weight and a mixing weight `λ ∈ [0, 1]` whose mixture meets the constraint at no larger cost. -/
theorem two_point (p σ H : ι → ℝ) (hp : IsProb p) (s : ℝ) (hs : s ≤ ∑ i, p i * σ i) :
    ∃ i j : ι, ∃ lam : ℝ, 0 < p i ∧ 0 < p j ∧ 0 ≤ lam ∧ lam ≤ 1 ∧
      s ≤ lam * σ i + (1 - lam) * σ j ∧ lam * H i + (1 - lam) * H j ≤ ∑ k, p k * H k := by
  by_contra hcon
  push Not at hcon
  set Hb := ∑ k, p k * H k with hHb
  -- single points of the constraint set cost more than the average
  have h1 : ∀ a, 0 < p a → s ≤ σ a → Hb < H a := by
    intro a ha hsa
    have := hcon a a 1 ha ha zero_le_one le_rfl (by linarith)
    linarith
  -- mixtures of a feasible and an infeasible point that meet the constraint cost more
  have h2 : ∀ a b, 0 < p a → 0 < p b → s ≤ σ a → σ b < s →
      0 < (s - σ b) * (H a - Hb) + (σ a - s) * (H b - Hb) := by
    intro a b ha hb hsa hsb
    have hd : 0 < σ a - σ b := by linarith
    set lam := (s - σ b) / (σ a - σ b) with hlam
    have hlam0 : 0 ≤ lam := div_nonneg (by linarith) hd.le
    have hlam1 : lam ≤ 1 := by rw [hlam, div_le_one hd]; linarith
    have hmix : lam * σ a + (1 - lam) * σ b = s := by
      rw [hlam]; field_simp; ring
    have := hcon a b lam ha hb hlam0 hlam1 hmix.ge
    have e : (σ a - σ b) * (lam * H a + (1 - lam) * H b - Hb) =
        (s - σ b) * (H a - Hb) + (σ a - s) * (H b - Hb) := by
      rw [hlam]; field_simp; ring
    rw [← e]
    exact mul_pos hd (by linarith)
  -- sums over the feasible (`A`) and infeasible (`B`) points
  set A := (univ : Finset ι).filter (fun i => s ≤ σ i) with hA
  set B := (univ : Finset ι).filter (fun i => ¬ s ≤ σ i) with hB
  have hsplit : ∀ F : ι → ℝ, ∑ i ∈ A, F i + ∑ i ∈ B, F i = ∑ i, F i := fun F =>
    Finset.sum_filter_add_sum_filter_not _ _ _
  have hh0 : ∑ i, p i * (H i - Hb) = 0 := by
    simp only [mul_sub, Finset.sum_sub_distrib, ← Finset.sum_mul, hp.2, one_mul]
    rw [← hHb]; ring
  have hD0 : 0 ≤ ∑ i, p i * (σ i - s) := by
    simp only [mul_sub, Finset.sum_sub_distrib, ← Finset.sum_mul, hp.2, one_mul]
    linarith
  -- some feasible point has positive weight
  obtain ⟨a0, ha0, hsa0⟩ : ∃ a, 0 < p a ∧ s ≤ σ a := by
    by_contra h
    push Not at h
    obtain ⟨i0, hi0⟩ : ∃ i, 0 < p i := by
      by_contra h'
      push Not at h'
      have : ∑ i, p i ≤ 0 := Finset.sum_nonpos fun i _ => h' i
      linarith [hp.2]
    have : ∑ i, p i * (σ i - s) < 0 := by
      apply Finset.sum_neg'
      · intro i _
        rcases (hp.1 i).eq_or_lt with h0 | h0
        · rw [← h0, zero_mul]
        · exact (mul_neg_of_pos_of_neg h0 (by linarith [h i h0])).le
      · exact ⟨i0, Finset.mem_univ _, mul_neg_of_pos_of_neg hi0 (by linarith [h i0 hi0])⟩
    linarith
  have ha0A : a0 ∈ A := by simp [hA, hsa0]
  have hHA : 0 < ∑ i ∈ A, p i * (H i - Hb) := by
    apply Finset.sum_pos'
    · intro i hi
      have hsi : s ≤ σ i := (Finset.mem_filter.1 hi).2
      rcases (hp.1 i).eq_or_lt with h0 | h0
      · rw [← h0, zero_mul]
      · exact (mul_pos h0 (by linarith [h1 i h0 hsi])).le
    · exact ⟨a0, ha0A, mul_pos ha0 (by linarith [h1 a0 ha0 hsa0])⟩
  -- hence some infeasible point has positive weight
  obtain ⟨b0, hb0B, hb0⟩ : ∃ b ∈ B, 0 < p b := by
    by_contra h
    push Not at h
    have hBz : ∑ i ∈ B, p i * (H i - Hb) = 0 :=
      Finset.sum_eq_zero fun i hi => by rw [le_antisymm (h i hi) (hp.1 i), zero_mul]
    have := hsplit (fun i => p i * (H i - Hb))
    rw [hBz, hh0] at this
    linarith
  have hsb0 : σ b0 < s := by
    have := (Finset.mem_filter.1 hb0B).2
    linarith
  -- the cross sum is positive by `h2` ...
  have hX : 0 < ∑ a ∈ A, ∑ b ∈ B,
      p a * p b * ((s - σ b) * (H a - Hb) + (σ a - s) * (H b - Hb)) := by
    have hterm : ∀ a ∈ A, ∀ b ∈ B,
        0 ≤ p a * p b * ((s - σ b) * (H a - Hb) + (σ a - s) * (H b - Hb)) := by
      intro a ha b hb
      have hsa : s ≤ σ a := (Finset.mem_filter.1 ha).2
      have hsb : σ b < s := by have := (Finset.mem_filter.1 hb).2; linarith
      rcases (hp.1 a).eq_or_lt with h0 | h0
      · rw [← h0]; simp
      rcases (hp.1 b).eq_or_lt with h0' | h0'
      · rw [← h0']; simp
      exact (mul_pos (mul_pos h0 h0') (h2 a b h0 h0' hsa hsb)).le
    apply Finset.sum_pos'
    · intro a ha
      exact Finset.sum_nonneg fun b hb => hterm a ha b hb
    · refine ⟨a0, ha0A, ?_⟩
      apply Finset.sum_pos'
      · exact fun b hb => hterm a0 ha0A b hb
      · exact ⟨b0, hb0B, mul_pos (mul_pos ha0 hb0) (h2 a0 b0 ha0 hb0 hsa0 hsb0)⟩
  -- ... but it factorises as `-HA (DA + DB) ≤ 0`
  have hfac : ∑ a ∈ A, ∑ b ∈ B,
      p a * p b * ((s - σ b) * (H a - Hb) + (σ a - s) * (H b - Hb)) =
      (∑ a ∈ A, p a * (H a - Hb)) * (∑ b ∈ B, p b * (s - σ b)) +
        (∑ a ∈ A, p a * (σ a - s)) * (∑ b ∈ B, p b * (H b - Hb)) := by
    rw [Finset.sum_mul_sum, Finset.sum_mul_sum, ← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl; intro a _
    rw [← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl; intro b _
    ring
  have hHB : ∑ b ∈ B, p b * (H b - Hb) = - ∑ a ∈ A, p a * (H a - Hb) := by
    have := hsplit (fun i => p i * (H i - Hb))
    rw [hh0] at this
    linarith
  have hDB : ∑ b ∈ B, p b * (s - σ b) ≤ ∑ a ∈ A, p a * (σ a - s) := by
    have := hsplit (fun i => p i * (σ i - s))
    have e : ∑ b ∈ B, p b * (s - σ b) = - ∑ b ∈ B, p b * (σ b - s) := by
      rw [← Finset.sum_neg_distrib]
      exact Finset.sum_congr rfl fun b _ => by ring
    rw [e]
    linarith
  rw [hfac, hHB] at hX
  nlinarith

end TwoPoint

/-! ## Reading a codeword from a deterministic bit source -/

section Read

variable {Θ Y C : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y]

/-- A deterministic source mechanism: request `c` returns the bit `bit c θ` in world `θ`, whatever
the source transcript (so the kernel depends only on the world and the request). -/
noncomputable def detSrc (bit : C → Θ → Bool) : List (C × Bool) → C → Θ → Bool → ℝ :=
  fun _ c θ z => if bit c θ = z then 1 else 0

lemma detSrc_isKernel (bit : C → Θ → Bool) (tr : List (C × Bool)) (c : C) :
    IsKernel (detSrc bit tr c) := by
  intro θ
  refine ⟨fun z => by unfold detSrc; split_ifs <;> norm_num, ?_⟩
  unfold detSrc
  cases bit c θ <;> simp

lemma sum_detSrc (bit : C → Θ → Bool) (tr : List (C × Bool)) (c : C) (θ : Θ) (F : Bool → ℝ) :
    ∑ z, detSrc bit tr c θ z * F z = F (bit c θ) := by
  unfold detSrc
  cases bit c θ <;> simp

/-- The code-reading tree with fuel `k`, after the bits `u` have been read: if `u` is the codeword
`w θ` of some world, run `leaf u`; otherwise send request `rq |u|` (which asks for bit number `|u|`)
and continue with the reply appended. -/
noncomputable def readT (bit : C → Θ → Bool) (rq : ℕ → C) (w : Θ → List Bool)
    (leaf : List Bool → Proto Θ Y Bool) : ℕ → List Bool → Proto Θ Y Bool
  | 0, u => leaf u
  | k + 1, u =>
    if ∃ θ, w θ = u then leaf u
    else .call (detSrc bit [] (rq u.length)) (fun b => readT bit rq w leaf k (u ++ [b]))

variable (bit : C → Θ → Bool) (rq : ℕ → C) (w : Θ → List Bool) (leaf : List Bool → Proto Θ Y Bool)

lemma readT_wf (hleaf : ∀ u, (leaf u).WF) : ∀ k u, (readT bit rq w leaf k u).WF := by
  intro k
  induction k with
  | zero => intro u; exact hleaf u
  | succ k ih =>
    intro u
    simp only [readT]
    split_ifs
    · exact hleaf u
    · exact ⟨detSrc_isKernel bit [] _, fun b => ih _⟩

lemma readT_fixed (hleaf : ∀ u, (leaf u).CallFree) :
    ∀ k u tr, Fixed.FixedAgainst (detSrc bit) tr (readT bit rq w leaf k u) := by
  intro k
  induction k with
  | zero => intro u tr; exact Fixed.fixed_of_callFree _ _ (hleaf u) tr
  | succ k ih =>
    intro u tr
    simp only [readT]
    split_ifs
    · exact Fixed.fixed_of_callFree _ _ (hleaf u) tr
    · exact ⟨rq u.length, rfl, fun z => ih _ _⟩

lemma readT_qdepth (hleaf : ∀ u, (leaf u).CallFree) : ∀ k u, (readT bit rq w leaf k u).qdepth ≤ k := by
  intro k
  induction k with
  | zero => intro u; exact le_of_eq (Fixed.callFree_qdepth _ (hleaf u))
  | succ k ih =>
    intro u
    simp only [readT]
    split_ifs
    · rw [Fixed.callFree_qdepth _ (hleaf u)]
      exact Nat.zero_le _
    · simp only [Proto.qdepth]
      have := Finset.sup_le (s := univ) (f := fun b => (readT bit rq w leaf k (u ++ [b])).qdepth)
        (a := k) fun b _ => ih _
      omega

lemma readT_vdepth {n : ℕ} (hleaf : ∀ u, (leaf u).vdepth ≤ n) :
    ∀ k u, (readT bit rq w leaf k u).vdepth ≤ n := by
  intro k
  induction k with
  | zero => intro u; exact hleaf u
  | succ k ih =>
    intro u
    simp only [readT]
    split_ifs
    · exact hleaf u
    · simp only [Proto.vdepth]
      exact Finset.sup_le fun b _ => ih _

/-- **Correctness of the code-reading tree.** In a world `θ` whose codeword has no other codeword as a
proper prefix, if the bits `u` read so far are a prefix of `w θ` and the fuel suffices, the tree
reads exactly the remaining bits of `w θ` and then runs `leaf (w θ)`. -/
lemma readT_spec (f : Θ → Y → Bool) (G : Bool → Bool → ℝ) (hleaf : ∀ u, (leaf u).CallFree)
    {θ : Θ} (hbit : ∀ j, bit (rq j) θ = (w θ).getD j false)
    (hpf : ∀ θ', w θ' <+: w θ → w θ' = w θ) :
    ∀ k u, u <+: w θ → (w θ).length ≤ u.length + k →
      (readT bit rq w leaf k u).acc f G θ = (leaf (w θ)).acc f G θ ∧
        (readT bit rq w leaf k u).ecalls f G θ + u.length = (w θ).length := by
  intro k
  induction k with
  | zero =>
    intro u hu hlen
    have hu' : u = w θ := hu.eq_of_length (le_antisymm hu.length_le (by omega))
    subst hu'
    exact ⟨rfl, by rw [CallsU.ecalls_callFree f G (readT bit rq w leaf 0 (w θ)) (hleaf (w θ)) θ,
      zero_add]⟩
  | succ k ih =>
    intro u hu hlen
    by_cases hex : ∃ θ', w θ' = u
    · obtain ⟨θ', hc'⟩ := hex
      have hu' : u = w θ := by
        rw [← hc']
        exact hpf θ' (hc' ▸ hu)
      have hex' : ∃ θ', w θ' = u := ⟨θ', hc'⟩
      have e : readT bit rq w leaf (k + 1) u = leaf u := by
        simp only [readT]; exact ite_eq_left hex'
      rw [e]
      subst hu'
      exact ⟨rfl, by rw [CallsU.ecalls_callFree f G _ (hleaf _) θ, zero_add]⟩
    · have hne : w θ ≠ u := fun h => hex ⟨θ, h⟩
      simp only [readT, ite_eq_right hex]
      obtain ⟨r, hr⟩ := hu
      obtain ⟨b, r', rfl⟩ : ∃ b r', r = b :: r' := by
        cases r with
        | nil => exact absurd (by simpa using hr.symm) hne
        | cons b r' => exact ⟨b, r', rfl⟩
      have hb : bit (rq u.length) θ = b := by
        rw [hbit, ← hr]
        simp [List.getD_eq_getElem?_getD]
      have hpre : u ++ [b] <+: w θ := ⟨r', by rw [← hr]; simp⟩
      have hlen' : (w θ).length ≤ (u ++ [b]).length + k := by
        simp only [List.length_append, List.length_singleton]
        omega
      obtain ⟨h1, h2⟩ := ih (u ++ [b]) hpre hlen'
      simp only [List.length_append, List.length_singleton, Nat.cast_add, Nat.cast_one] at h2
      refine ⟨?_, ?_⟩
      · simp only [Proto.acc]
        rw [sum_detSrc, hb, h1]
      · simp only [Proto.ecalls]
        rw [sum_detSrc, hb]
        linarith

end Read

/-! ## One branch: read the codeword of `g_v(θ)`, then verify the decoded list -/

section Branch

variable {Θ Y C : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y]

/-- The list decoded from the bits `u`: `gv θ` for a world `θ` with codeword `u` (`∅` if none). -/
noncomputable def decode (cw : Θ → List Bool) (gv : Θ → Finset Y) (u : List Bool) : Finset Y :=
  if h : ∃ θ, cw θ = u then gv h.choose else ∅

/-- The leaf: verify all but the last entry of the decoded list and output the last one. -/
noncomputable def leafP (d : Y) (cw : Θ → List Bool) (gv : Θ → Finset Y) (u : List Bool) :
    Proto Θ Y Bool :=
  listProto d (decode cw gv u).toList

lemma listProto_vdepth_le (d : Y) (l : List Y) (n : ℕ) (hl : l.length ≤ n + 1) :
    (listProto (Θ := Θ) (Z := Bool) d l).vdepth ≤ n := by
  have : Nonempty Y := ⟨d⟩
  by_cases h : l = []
  · subst h; simp [listProto, Proto.vdepth]
  · have := listProto_vdepth (Θ := Θ) (Z := Bool) d l h
    omega

/-- The verified list covers at least as often as `cov`. -/
lemma cov_le_listProto_acc (f : Θ → Y → Bool) (d : Y) (θ : Θ) (Lst : Finset Y) :
    cov f θ Lst ≤ (listProto (Θ := Θ) (Z := Bool) d Lst.toList).acc f exactG θ := by
  have : Nonempty Y := ⟨d⟩
  have h1 := listProto_succ_ge_cov (Θ := Θ) (Z := Bool) (f := f) d θ Lst Lst.card (by omega)
  rw [Fixed.succ_eq_acc_of_vdepth exactG _ θ Lst.card
    (listProto_vdepth_le d _ _ (by simp))] at h1
  exact h1

variable (d : Y) (cw : Θ → List Bool) (gv : Θ → Finset Y)

lemma leafP_wf (u : List Bool) : (leafP d cw gv u).WF := by
  have : Nonempty Y := ⟨d⟩
  exact listProto_wf d _

lemma leafP_callFree (u : List Bool) : (leafP d cw gv u).CallFree := by
  have : Nonempty Y := ⟨d⟩
  exact listProto_callFree d _

lemma leafP_vdepth {n : ℕ} (hcard : ∀ θ, (gv θ).card ≤ n + 1) (u : List Bool) :
    (leafP d cw gv u).vdepth ≤ n := by
  apply listProto_vdepth_le
  rw [Finset.length_toList]
  unfold decode
  split_ifs with h
  · exact hcard _
  · simp

lemma decode_cw (hdec : ∀ θ θ', cw θ' = cw θ → gv θ' = gv θ) (θ : Θ) :
    decode cw gv (cw θ) = gv θ := by
  have h : ∃ θ', cw θ' = cw θ := ⟨θ, rfl⟩
  unfold decode
  rw [dite_eq_left h]
  exact hdec θ _ h.choose_spec

end Branch


/-! ## A prefix code for the law of a list map -/

section Code

/-- **Pruning a prefix code.** A prefix-free family of `k` binary codewords can be shortened (no
codeword gets longer) to a prefix-free family whose codewords all have length at most `k - 1`
(contract every node of the code tree with a single child). -/
theorem prune {ι : Type*} [DecidableEq ι] :
    ∀ (N : ℕ) (s : Finset ι) (c : ι → List Bool), ∑ i ∈ s, (c i).length = N →
      (∀ i ∈ s, ∀ j ∈ s, i ≠ j → ¬ c i <+: c j) →
      ∃ c' : ι → List Bool, (∀ i ∈ s, ∀ j ∈ s, i ≠ j → ¬ c' i <+: c' j) ∧
        (∀ i ∈ s, (c' i).length ≤ (c i).length) ∧ (∀ i ∈ s, (c' i).length < s.card) := by
  intro N
  induction N using Nat.strong_induction_on with
  | _ N ih =>
  intro s c hN hpf
  by_cases hs : s.card ≤ 1
  · refine ⟨fun _ => [], ?_, ?_, ?_⟩
    · intro i hi j hj hij
      exact absurd (Finset.card_le_one.1 hs i hi j hj) hij
    · intro i _; simp
    · intro i hi
      simpa using Finset.card_pos.2 ⟨i, hi⟩
  push Not at hs
  -- every codeword is nonempty
  have hne : ∀ i ∈ s, c i ≠ [] := by
    intro i hi h0
    obtain ⟨j, hj, hji⟩ := Finset.exists_mem_ne hs i
    exact hpf i hi j hj (Ne.symm hji) (h0 ▸ List.nil_prefix)
  set b : ι → Bool := fun i => (c i).headD false with hb
  set ct : ι → List Bool := fun i => (c i).tail with hct
  have hcons : ∀ i ∈ s, c i = b i :: ct i := by
    intro i hi
    obtain ⟨x, r, hx⟩ := List.exists_cons_of_ne_nil (hne i hi)
    simp [hb, hct, hx]
  have hlen : ∀ i ∈ s, (c i).length = (ct i).length + 1 := by
    intro i hi
    rw [hcons i hi]; simp
  -- tails of codewords with the same first bit are prefix-free
  have hpft : ∀ t ⊆ s, (∀ i ∈ t, ∀ j ∈ t, b i = b j) →
      ∀ i ∈ t, ∀ j ∈ t, i ≠ j → ¬ ct i <+: ct j := by
    intro t ht hb' i hi j hj hij hpre
    apply hpf i (ht hi) j (ht hj) hij
    rw [hcons i (ht hi), hcons j (ht hj), hb' i hi j hj]
    exact List.cons_prefix_cons.2 ⟨rfl, hpre⟩
  have hsumlt : ∀ t ⊆ s, t.Nonempty → ∑ i ∈ t, (ct i).length < N := by
    intro t ht htne
    rw [← hN]
    calc ∑ i ∈ t, (ct i).length < ∑ i ∈ t, (c i).length :=
          Finset.sum_lt_sum_of_nonempty htne fun i hi => by rw [hlen i (ht hi)]; omega
      _ ≤ ∑ i ∈ s, (c i).length := Finset.sum_le_sum_of_subset ht
  set s₀ := s.filter (fun i => b i = false) with hs₀
  set s₁ := s.filter (fun i => ¬ b i = false) with hs₁
  have hcard : s₀.card + s₁.card = s.card := Finset.card_filter_add_card_filter_not _
  by_cases hboth : s₀.Nonempty ∧ s₁.Nonempty
  · obtain ⟨c₀, hpf₀, hle₀, hlt₀⟩ := ih _ (hsumlt s₀ (Finset.filter_subset _ _) hboth.1) s₀ ct rfl
      (hpft s₀ (Finset.filter_subset _ _) (fun i hi j hj => by
        rw [(Finset.mem_filter.1 hi).2, (Finset.mem_filter.1 hj).2]))
    obtain ⟨c₁, hpf₁, hle₁, hlt₁⟩ := ih _ (hsumlt s₁ (Finset.filter_subset _ _) hboth.2) s₁ ct rfl
      (hpft s₁ (Finset.filter_subset _ _) (fun i hi j hj => by
        have h1 := (Finset.mem_filter.1 hi).2
        have h2 := (Finset.mem_filter.1 hj).2
        simp only [Bool.not_eq_false] at h1 h2
        rw [h1, h2]))
    have hpos₀ := Finset.card_pos.2 hboth.1
    have hpos₁ := Finset.card_pos.2 hboth.2
    refine ⟨fun i => b i :: (if b i = false then c₀ i else c₁ i), ?_, ?_, ?_⟩
    · intro i hi j hj hij hpre
      rw [List.cons_prefix_cons] at hpre
      obtain ⟨hbij, hpre⟩ := hpre
      by_cases hbi : b i = false
      · have hbj : b j = false := hbij ▸ hbi
        rw [ite_eq_left hbi, ite_eq_left hbj] at hpre
        exact hpf₀ i (Finset.mem_filter.2 ⟨hi, hbi⟩) j (Finset.mem_filter.2 ⟨hj, hbj⟩) hij hpre
      · have hbj : ¬ b j = false := hbij ▸ hbi
        rw [ite_eq_right hbi, ite_eq_right hbj] at hpre
        exact hpf₁ i (Finset.mem_filter.2 ⟨hi, hbi⟩) j (Finset.mem_filter.2 ⟨hj, hbj⟩) hij hpre
    · intro i hi
      rw [hlen i hi]
      by_cases hbi : b i = false
      · simp only [ite_eq_left hbi, List.length_cons]
        have := hle₀ i (Finset.mem_filter.2 ⟨hi, hbi⟩)
        omega
      · simp only [ite_eq_right hbi, List.length_cons]
        have := hle₁ i (Finset.mem_filter.2 ⟨hi, hbi⟩)
        omega
    · intro i hi
      by_cases hbi : b i = false
      · simp only [ite_eq_left hbi, List.length_cons]
        have := hlt₀ i (Finset.mem_filter.2 ⟨hi, hbi⟩)
        omega
      · simp only [ite_eq_right hbi, List.length_cons]
        have := hlt₁ i (Finset.mem_filter.2 ⟨hi, hbi⟩)
        omega
  · -- all codewords start with the same bit: drop it
    have hsame : ∀ i ∈ s, ∀ j ∈ s, b i = b j := by
      intro i hi j hj
      by_contra hij
      apply hboth
      by_cases hbi : b i = false
      · refine ⟨⟨i, Finset.mem_filter.2 ⟨hi, hbi⟩⟩, ⟨j, Finset.mem_filter.2 ⟨hj, ?_⟩⟩⟩
        rw [← hbi]; exact Ne.symm hij
      · refine ⟨⟨j, Finset.mem_filter.2 ⟨hj, ?_⟩⟩, ⟨i, Finset.mem_filter.2 ⟨hi, hbi⟩⟩⟩
        revert hij hbi
        cases b i <;> cases b j <;> simp
    have hsne : s.Nonempty := Finset.card_pos.1 (by omega)
    obtain ⟨c', hpf', hle', hlt'⟩ := ih _ (hsumlt s subset_rfl hsne) s ct rfl
      (hpft s subset_rfl hsame)
    refine ⟨c', hpf', fun i hi => ?_, hlt'⟩
    rw [hlen i hi]
    have := hle' i hi
    omega

variable {Θ β : Type*} [Fintype Θ] [DecidableEq Θ] [DecidableEq β]

/-- **A prefix code for the law of `gv(Θ)`** (full-support prior): a code on the values of `gv`
that is prefix-free on the image of `gv`, with lengths at most `⌈lg (1 / p(ℓ))⌉` (the Shannon code,
`VT.Coding.shannon_code`, pruned by `prune`), hence expected length less than the entropy of
`gv(Θ)` plus one, and with every codeword shorter than `|Θ|` (at most `M - 1` bits). -/
lemma exists_list_code {q : Θ → ℝ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) (gv : Θ → β) :
    ∃ code : β → List Bool,
      (∀ θ θ', code (gv θ') <+: code (gv θ) → gv θ' = gv θ) ∧
      (∀ θ, (code (gv θ)).length ≤ ⌈lg (1 / Graph.cmass q gv (gv θ))⌉₊) ∧
      (∀ θ, (code (gv θ)).length < Fintype.card Θ) ∧
      ∑ θ, q θ * ((code (gv θ)).length : ℝ) < Graph.ent q gv + 1 := by
  set S := (univ : Finset Θ).image gv with hS
  have hmemS : ∀ θ, gv θ ∈ S := fun θ => mem_image_of_mem gv (mem_univ θ)
  have hcm : ∀ θ, q θ ≤ Graph.cmass q gv (gv θ) := fun θ =>
    Finset.single_le_sum (f := q) (fun θ' _ => hq.1 θ') (by simp)
  have hp : ∀ i : S, 0 < Graph.cmass q gv (i : β) := by
    rintro ⟨l, hl⟩
    obtain ⟨θ, -, rfl⟩ := mem_image.1 hl
    exact lt_of_lt_of_le (hpos θ) (hcm θ)
  have hsum : ∀ F : β → ℝ, ∑ i : S, Graph.cmass q gv (i : β) * F i = ∑ θ, q θ * F (gv θ) := by
    intro F
    rw [Finset.sum_coe_sort S (fun l => Graph.cmass q gv l * F l)]
    exact Graph.sum_cmass_mul q gv F
  have hp1 : ∑ i : S, Graph.cmass q gv (i : β) = 1 := by
    have := hsum (fun _ => 1)
    simp only [mul_one] at this
    rw [this, hq.2]
  obtain ⟨c0, hc0, hpf0, hexp0⟩ :=
    Coding.shannon_code (fun i : S => Graph.cmass q gv (i : β)) hp hp1
  obtain ⟨c, hpf, hle, hlt⟩ := prune _ univ c0 rfl (fun i _ j _ hij => hpf0 i j hij)
  let code : β → List Bool := fun l => if h : l ∈ S then c ⟨l, h⟩ else []
  have hcode : ∀ θ, code (gv θ) = c ⟨gv θ, hmemS θ⟩ := fun θ => dite_eq_left (hmemS θ)
  refine ⟨code, ?_, ?_, ?_, ?_⟩
  · intro θ θ' hpre
    rw [hcode, hcode] at hpre
    by_contra hne
    exact hpf ⟨gv θ', hmemS θ'⟩ (mem_univ _) ⟨gv θ, hmemS θ⟩ (mem_univ _)
      (fun h => hne (congrArg Subtype.val h)) hpre
  · intro θ
    rw [hcode]
    exact le_trans (hle _ (mem_univ _)) (le_of_eq (hc0 ⟨gv θ, hmemS θ⟩))
  · intro θ
    rw [hcode]
    have h1 := hlt ⟨gv θ, hmemS θ⟩ (mem_univ _)
    have h2 : (univ : Finset S).card ≤ Fintype.card Θ := by
      rw [Finset.card_univ, Fintype.card_coe]
      exact le_trans Finset.card_image_le (by rw [Finset.card_univ])
    omega
  · have e1 := hsum (fun l => ((code l).length : ℝ))
    have e2 := hsum (fun l => lg (1 / Graph.cmass q gv l))
    have e1' : ∑ i : S, Graph.cmass q gv (i : β) * ((code (i : β)).length : ℝ) =
        ∑ i : S, Graph.cmass q gv (i : β) * ((c i).length : ℝ) := by
      apply Finset.sum_congr rfl
      rintro ⟨l, hl⟩ _
      simp only [code, dite_eq_left hl]
    rw [e1] at e1'
    rw [e1']
    unfold Graph.ent
    rw [← e2]
    refine lt_of_le_of_lt ?_ hexp0
    apply Finset.sum_le_sum
    intro i _
    exact mul_le_mul_of_nonneg_left (by exact_mod_cast hle i (mem_univ i)) (hp i).le

end Code

/-! ## Main results -/

section Main

variable {ι : Type*} [Fintype ι]

/-- If a probability average of numbers `≤ 1` is at least `1`, every number of positive weight is
`1`. -/
lemma eq_one_of_avg {w x : ι → ℝ} (hw : IsProb w) (hx : ∀ i, x i ≤ 1)
    (h : 1 ≤ ∑ i, w i * x i) : ∀ i, 0 < w i → x i = 1 := by
  have hnn : ∀ i ∈ (univ : Finset ι), 0 ≤ w i * (1 - x i) :=
    fun i _ => mul_nonneg (hw.1 i) (by linarith [hx i])
  have hsum : ∑ i, w i * (1 - x i) = 0 := by
    apply le_antisymm _ (Finset.sum_nonneg hnn)
    simp only [mul_sub, mul_one, Finset.sum_sub_distrib, hw.2]
    linarith
  intro i hi
  have := (Finset.sum_eq_zero_iff_of_nonneg hnn).1 hsum i (mem_univ i)
  rcases mul_eq_zero.1 this with h0 | h0
  · exact absurd h0 hi.ne'
  · linarith

variable {Θ Y : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y]

/-- The coverage of a channel represented as `L = g(Θ, V)` is the `pV`-average of the coverages of
the deterministic list maps `g_v`. -/
lemma coverage_eq {f : Θ → Y → Bool} {q : Θ → ℝ} (hq : ∀ θ, 0 ≤ q θ) {m : ℕ} {pV : Fin m → ℝ}
    (hpV : ∀ v, 0 ≤ pV v) {g : Θ → Fin m → Finset Y} {W : Θ → Finset Y → ℝ}
    (hW : ∀ θ, 0 < q θ → ∀ ℓ, W θ ℓ = ∑ v, if g θ v = ℓ then pV v else 0) :
    coverage f q W = ∑ v, pV v * ∑ θ, q θ * cov f θ (g θ v) := by
  unfold coverage
  have e : ∀ θ, ∑ ℓ, q θ * W θ ℓ * cov f θ ℓ = ∑ v, q θ * pV v * cov f θ (g θ v) :=
    fun θ => (sum_v_eq hq hpV hW θ (fun ℓ => cov f θ ℓ)).symm
  simp_rw [e]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl; intro v _
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl; intro θ _
  ring

/-- **Proposition 5, upper bound (strong functional representation).** For general acceptance sets
(every world has an acceptable response), a full-support prior, any `n` and any `s ≤ 1`, there are
deterministic bit sources and a protocol against them with at most `n` verifications on every path,
`P(acc = 1) ≥ s` and `E Q ≤ R_n(q, s) + lg (R_n(q, s) + 1) + 5`.

The sources: a request is a pair `(v, j)` of a value `v` of the representing variable `V` and a bit
index `j`; it returns bit `j` of the codeword `code v (g θ v)` of the list `g_v(θ)` (a deterministic
function of the world and the request, independent of every transcript: `detSrc`). The protocol
flips one coin (its only randomness, carried to the sources in the request), reads the codeword of
`g_v(θ)` for the chosen `v`, decodes the list, verifies all but its last entry and outputs the last
one. On every path it makes at most `M - 1` calls (`M = |Θ|`), and at most `⌈lg (1 / c)⌉` calls for
any `0 < c ≤ min q`. -/
theorem sfrl_calls (f : Θ → Y → Bool) (hacc : ∀ θ, ∃ y, f θ y = true) {q : Θ → ℝ}
    (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) (n : ℕ) {s : ℝ} (hs1 : s ≤ 1) :
    ∃ (m : ℕ) (g : Θ → Fin m → Finset Y) (code : Fin m → Finset Y → List Bool)
      (bit : Fin m × ℕ → Θ → Bool) (t : Proto Θ Y Bool),
      (∀ v j θ, bit (v, j) θ = (code v (g θ v)).getD j false) ∧
      t.WF ∧ Fixed.FixedAgainst (detSrc bit) [] t ∧ t.vdepth ≤ n ∧
      s ≤ ∑ θ, q θ * t.acc f exactG θ ∧
      ∑ θ, q θ * t.ecalls f exactG θ ≤ Rn f n q s + lg (Rn f n q s + 1) + 5 ∧
      t.qdepth ≤ Fintype.card Θ - 1 ∧
      (∀ c : ℝ, 0 < c → (∀ θ, c ≤ q θ) → t.qdepth ≤ ⌈lg (1 / c)⌉₊) := by
  obtain ⟨d⟩ : Nonempty Y := Frontier.nonempty_Y hq hacc
  obtain ⟨W, hWl, hcov, hmi⟩ := Rn_attained f n q hq hacc s hs1
  obtain ⟨m, pV, g, -, hpV, hrep, hcmi⟩ := sfrl q hq W (fun θ => hWl.1 θ)
  have hid : condEnt q pV g = mutInfG q W + condMI q pV g := condEnt_identity hq.1 hpV.1 hrep
  have hmiG : mutInfG q W = Rn f n q s := hmi
  set R := Rn f n q s with hR
  -- the two-point mixture
  set σ : Fin m → ℝ := fun v => ∑ θ, q θ * cov f θ (g θ v) with hσ
  have hcovσ : s ≤ ∑ v, pV v * σ v := by
    rw [← coverage_eq hq.1 hpV.1 hrep]; exact hcov
  obtain ⟨v₁, v₂, lam, hp₁, hp₂, hl0, hl1, hscov, hcost⟩ :=
    two_point pV σ (entV q g) hpV s hcovσ
  -- the codes
  choose code hpf hlen hlenM hexp using fun v => exists_list_code hq hpos (fun θ => g θ v)
  set cw : Fin m → Θ → List Bool := fun v θ => code v (g θ v) with hcw
  set bit : Fin m × ℕ → Θ → Bool := fun c θ => (cw c.1 θ).getD c.2 false with hbit
  set K : Fin m → ℕ := fun v => univ.sup (fun θ => (cw v θ).length) with hK
  set br : Fin m → Proto Θ Y Bool := fun v =>
    readT bit (fun j => (v, j)) (cw v) (leafP d (cw v) (fun θ => g θ v)) (K v) [] with hbr
  -- facts about one branch
  have hbranch : ∀ v, 0 < pV v →
      (br v).WF ∧ Fixed.FixedAgainst (detSrc bit) [] (br v) ∧ (br v).vdepth ≤ n ∧
        (br v).qdepth ≤ K v ∧
        ∀ θ, cov f θ (g θ v) ≤ (br v).acc f exactG θ ∧
          (br v).ecalls f exactG θ = ((cw v θ).length : ℝ) := by
    intro v hv
    have hcard : ∀ θ, (g θ v).card ≤ n + 1 := fun θ =>
      hWl.2 θ (g θ v) (lt_of_lt_of_le hv (W_ge hq.1 hpV.1 hrep θ (hpos θ) v)).ne'
    refine ⟨readT_wf _ _ _ _ (leafP_wf d _ _) _ _,
      readT_fixed _ _ _ _ (leafP_callFree d _ _) _ _ _,
      readT_vdepth _ _ _ _ (leafP_vdepth d _ _ hcard) _ _,
      readT_qdepth _ _ _ _ (leafP_callFree d _ _) _ _, fun θ => ?_⟩
    have hpf' : ∀ θ', cw v θ' <+: cw v θ → cw v θ' = cw v θ := by
      intro θ' h
      simp only [hcw]
      rw [hpf v θ θ' h]
    have hdec : ∀ θ θ', cw v θ' = cw v θ → g θ' v = g θ v :=
      fun θ θ' h => hpf v θ θ' (by
        have h' : code v (g θ' v) = code v (g θ v) := h
        rw [h'])
    obtain ⟨h1, h2⟩ := readT_spec bit (fun j => (v, j)) (cw v) (leafP d (cw v) (fun θ => g θ v))
      f exactG (leafP_callFree d _ _) (θ := θ) (fun j => rfl) hpf' (K v) [] List.nil_prefix
      (by simpa using Finset.le_sup (f := fun θ => (cw v θ).length) (mem_univ θ))
    refine ⟨?_, by simpa using h2⟩
    rw [h1]
    unfold leafP
    rw [decode_cw (cw v) (fun θ => g θ v) hdec θ]
    exact cov_le_listProto_acc f d θ (g θ v)
  obtain ⟨hw₁, hf₁, hv₁, hq₁, hs₁⟩ := hbranch v₁ hp₁
  obtain ⟨hw₂, hf₂, hv₂, hq₂, hs₂⟩ := hbranch v₂ hp₂
  -- the protocol: one coin, then the chosen branch
  set μ : Bool → ℝ := fun z => if z then lam else 1 - lam with hμ
  set t : Proto Θ Y Bool := .rand μ (fun z => if z then br v₁ else br v₂) with ht
  have hμp : IsProb μ := by
    refine ⟨fun z => ?_, ?_⟩
    · cases z <;> simp [hμ] <;> linarith
    · simp [hμ]
  have hacc_t : ∀ θ, t.acc f exactG θ =
      lam * (br v₁).acc f exactG θ + (1 - lam) * (br v₂).acc f exactG θ := by
    intro θ
    simp only [ht, Proto.acc, Fintype.sum_bool, hμ, ite_true, Bool.false_eq_true, ite_false]
  have hec_t : ∀ θ, t.ecalls f exactG θ =
      lam * (br v₁).ecalls f exactG θ + (1 - lam) * (br v₂).ecalls f exactG θ := by
    intro θ
    simp only [ht, Proto.ecalls, Fintype.sum_bool, hμ, ite_true, Bool.false_eq_true, ite_false]
  have hKle : ∀ v, ∀ c : ℝ, 0 < c → (∀ θ, c ≤ q θ) → K v ≤ ⌈lg (1 / c)⌉₊ := by
    intro v c hc hcq
    apply Finset.sup_le
    intro θ _
    simp only [hcw]
    refine le_trans (hlen v θ) ?_
    apply Nat.ceil_mono
    have hcm : q θ ≤ Graph.cmass q (fun θ => g θ v) (g θ v) :=
      Finset.single_le_sum (f := q) (fun θ' _ => hq.1 θ') (by simp)
    exact lg_le_lg (one_div_pos.2 (lt_of_lt_of_le (hpos θ) hcm))
      (one_div_le_one_div_of_le hc (le_trans (hcq θ) hcm))
  have hKM : ∀ v, K v ≤ Fintype.card Θ - 1 := by
    intro v
    apply Finset.sup_le
    intro θ _
    have := hlenM v θ
    simp only [hcw]
    omega
  refine ⟨m, g, code, bit, t, fun v j θ => rfl, ⟨hμp, fun z => ?_⟩, fun z => ?_, ?_, ?_, ?_, ?_,
    ?_⟩
  · cases z
    · exact hw₂
    · exact hw₁
  · cases z
    · exact hf₂
    · exact hf₁
  · simp only [ht, Proto.vdepth]
    apply Finset.sup_le
    intro z _
    cases z
    · exact hv₂
    · exact hv₁
  · -- success probability
    calc s ≤ lam * σ v₁ + (1 - lam) * σ v₂ := hscov
      _ = ∑ θ, q θ * (lam * cov f θ (g θ v₁) + (1 - lam) * cov f θ (g θ v₂)) := by
          simp only [hσ, Finset.mul_sum, ← Finset.sum_add_distrib]
          apply Finset.sum_congr rfl; intro θ _; ring
      _ ≤ ∑ θ, q θ * t.acc f exactG θ := by
          apply Finset.sum_le_sum; intro θ _
          rw [hacc_t θ]
          apply mul_le_mul_of_nonneg_left _ (hq.1 θ)
          have := (hs₁ θ).1
          have := (hs₂ θ).1
          have : 0 ≤ 1 - lam := by linarith
          nlinarith
  · -- expected number of calls
    have hE : ∀ v, ∑ θ, q θ * ((cw v θ).length : ℝ) < entV q g v + 1 := by
      intro v
      rw [entV_eq_ent]
      exact hexp v
    have hsplit : ∑ θ, q θ * t.ecalls f exactG θ =
        lam * ∑ θ, q θ * ((cw v₁ θ).length : ℝ) + (1 - lam) * ∑ θ, q θ * ((cw v₂ θ).length : ℝ) := by
      simp only [hec_t, (hs₁ _).2, (hs₂ _).2, Finset.mul_sum, ← Finset.sum_add_distrib]
      apply Finset.sum_congr rfl; intro θ _; ring
    have hRnn : 0 ≤ R := Frontier.Rn_nonneg hq hacc n hs1
    have h1m : 0 ≤ 1 - lam := by linarith
    have hA := hE v₁
    have hB := hE v₂
    calc ∑ θ, q θ * t.ecalls f exactG θ
        ≤ lam * (entV q g v₁ + 1) + (1 - lam) * (entV q g v₂ + 1) := by
          rw [hsplit]
          exact add_le_add (mul_le_mul_of_nonneg_left hA.le hl0)
            (mul_le_mul_of_nonneg_left hB.le h1m)
      _ = lam * entV q g v₁ + (1 - lam) * entV q g v₂ + 1 := by ring
      _ ≤ condEnt q pV g + 1 := by unfold condEnt; linarith
      _ ≤ R + lg (R + 1) + 5 := by
          rw [hid, hmiG]
          rw [hmiG] at hcmi
          linarith
  · -- at most `M - 1` calls on every path
    simp only [ht, Proto.qdepth]
    apply Finset.sup_le
    intro z _
    cases z
    · exact le_trans hq₂ (hKM v₂)
    · exact le_trans hq₁ (hKM v₁)
  · -- calls on every path, in terms of the least prior mass
    intro c hc hcq
    simp only [ht, Proto.qdepth]
    apply Finset.sup_le
    intro z _
    cases z
    · exact le_trans hq₂ (hKle v₂ c hc hcq)
    · exact le_trans hq₁ (hKle v₁ c hc hcq)

/-- **`H_χ ≤ H_K + lg (H_K + 1) + 4`** for every graph `G` and full-support prior `q`: the case
`n = 0`, `s = 1` of the construction, where every `g_v` with `pV(v) > 0` gives each world a
one-element list consisting of an independent set containing it, hence is a proper colouring. -/
theorem Hchi_le_HK {Θ : Type*} [Fintype Θ] [DecidableEq Θ] (G : SimpleGraph Θ) {q : Θ → ℝ}
    (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) :
    Graph.Hchi G q ≤ Graph.HKvp G q + lg (Graph.HKvp G q + 1) + 4 := by
  rw [Graph.HK_eq_Rn G hq hpos]
  obtain ⟨W, hWl, hcov, hmi⟩ := Rn_attained (Graph.indF G) 0 q hq (Graph.indF_hacc G) 1 le_rfl
  obtain ⟨m, pV, g, -, hpV, hrep, hcmi⟩ := sfrl q hq W (fun θ => hWl.1 θ)
  have hid : condEnt q pV g = mutInfG q W + condMI q pV g := condEnt_identity hq.1 hpV.1 hrep
  have hmiG : mutInfG q W = Rn (Graph.indF G) 0 q 1 := hmi
  obtain ⟨v, hv, hle⟩ := exists_le_avg (x := entV q g) hpV
  -- every world is covered with certainty
  have hx1 : ∀ θ, ∑ ℓ, W θ ℓ * cov (Graph.indF G) θ ℓ = 1 := by
    have h := eq_one_of_avg (w := q) (x := fun θ => ∑ ℓ, W θ ℓ * cov (Graph.indF G) θ ℓ) hq
      (fun θ => by
        calc ∑ ℓ, W θ ℓ * cov (Graph.indF G) θ ℓ ≤ ∑ ℓ, W θ ℓ :=
              Finset.sum_le_sum fun ℓ _ =>
                mul_le_of_le_one_right ((hWl.1 θ).1 ℓ) (cov_le_one θ ℓ)
          _ = 1 := (hWl.1 θ).2)
      (by
        refine le_trans hcov (le_of_eq ?_)
        unfold coverage
        apply Finset.sum_congr rfl; intro θ _
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl; intro ℓ _
        ring)
    exact fun θ => h θ (hpos θ)
  have hWpos : ∀ θ, 0 < W θ (g θ v) := fun θ =>
    lt_of_lt_of_le hv (W_ge hq.1 hpV.1 hrep θ (hpos θ) v)
  have hcov1 : ∀ θ, cov (Graph.indF G) θ (g θ v) = 1 := fun θ =>
    eq_one_of_avg (w := W θ) (x := fun ℓ => cov (Graph.indF G) θ ℓ) (hWl.1 θ)
      (fun ℓ => cov_le_one θ ℓ) (hx1 θ).ge (g θ v) (hWpos θ)
  have hcard : ∀ θ, (g θ v).card ≤ 1 := fun θ => hWl.2 θ (g θ v) (hWpos θ).ne'
  have hmem : ∀ θ, ∃ I ∈ g θ v, θ ∈ I.1 := by
    intro θ
    by_contra h
    have hnc : ¬ Covers (Graph.indF G) θ (g θ v) := by
      rintro ⟨I, hI, hfI⟩
      exact h ⟨I, hI, by simpa [Graph.indF] using hfI⟩
    have := hcov1 θ
    rw [cov_of_not_covers hnc] at this
    exact zero_ne_one this
  have hproper : Graph.Proper G (fun θ => g θ v) := by
    intro x y hxy heq
    obtain ⟨I, hI, hxI⟩ := hmem x
    obtain ⟨J, hJ, hyJ⟩ := hmem y
    have heq' : g x v = g y v := heq
    rw [← heq'] at hJ
    have hIJ : I = J := Finset.card_le_one.1 (hcard x) I hI J hJ
    subst hIJ
    exact I.2 x hxI y hyJ hxy
  calc Graph.Hchi G q ≤ Graph.Hcol q (fun θ => g θ v) := Graph.Hchi_le_Hcol G q _ hproper
    _ = entV q g v := (entV_eq_Hcol q g v).symm
    _ ≤ condEnt q pV g := hle
    _ = mutInfG q W + condMI q pV g := hid
    _ ≤ Rn (Graph.indF G) 0 q 1 + lg (Rn (Graph.indF G) 0 q 1 + 1) + 4 := by
        rw [hmiG] at hcmi ⊢
        linarith

end Main

end VT.SFRL


==> anc/lean/VerificationTransfer/ZeroError.lean <==
import VerificationTransfer.Benchmark

/-!
# Corollary 12: the exact zero-error transfer price

Let `𝒜_n = conv {c_{·L} : L ∈ 𝓛_n}` be the coverage polytope. A point of `𝒜_n` is written as
`covVec f μ = ∑_L μ_L c_{·L}` for a probability vector `μ` on lists of at most `n + 1` responses
(`Admissible n μ`). We prove

* `zero_error_lower`: every zero-error list channel `W` satisfies
  `∑_θ q_θ lg (1 / a_θ) ≤ I(Θ; L)` with `a = covVec f (qW)` (the coverage vector of the output
  marginal), and this `a` is strictly positive;
* `exists_opt`: the objective `zeroObj q a = ∑_θ q_θ lg (1 / a_θ)` has a minimiser `μ*` over the
  strictly positive part of the polytope, and `μ*` satisfies the first-order condition
  `g_L = ∑_θ q_θ c_{θL} / a_θ ≤ 1` for every list `L`;
* `opt_channel`: the channel `W*(L|θ) = μ*_L c_{θL} / a_θ` is a zero-error list channel whose output
  marginal is `μ*` and whose information is exactly `zeroObj q (covVec f μ*)`;
* `Rn_one_eq`, `Rn_one_eq_sInf`: `R_n(q, 1) = min_{a ∈ 𝒜_n, a > 0} ∑_θ q_θ lg (1 / a_θ)`, attained;
* unique answers (`Y = Θ`, `f θ y = decide (θ = y)`): the clipping formula `clip_formula`, the
  existence of the threshold `τ` (`exists_tau`, combined in `Rn_uniq_clip`), the trivial case
  `Rn_uniq_eq_zero`, and the worked example `example_08` (`q = (0.8, 0.1, 0.1)`, `n = 1`:
  `R_1(q, 1) = 0.2` bits).

For the achievability step the output marginal of `W*` is `μ* g`, where `g_L ≤ 1` is the
first-order condition; since `∑_L μ*_L g_L = 1 = ∑_L μ*_L`, complementary slackness gives
`g_L = 1` on the support of `μ*`, so the marginal is exactly `μ*` and the information is exactly the
objective. For unique answers the upper bound `zeroObj (a(μ*)) ≤ zeroObj (a*)` uses the first-order
condition together with a fractional greedy bound (`frac_greedy`), which avoids having to write
`a* = min (1, q/τ)` explicitly as a mixture of `ℓ`-subsets.

Because Lean has `lg (1 / 0) = 0`, every formula involving `lg (1 / a_θ)` is stated only for
strictly positive `a`.
-/

open Finset Filter Topology

set_option linter.unusedSectionVars false

namespace VT.Zero

variable {Θ Y : Type*} [Fintype Θ] [DecidableEq Θ] [Fintype Y] [DecidableEq Y]

/-! ## Definitions -/

/-- A probability vector on lists of at most `n + 1` responses. -/
def Admissible (n : ℕ) (μ : Finset Y → ℝ) : Prop :=
  (∀ L, 0 ≤ μ L) ∧ ∑ L, μ L = 1 ∧ ∀ L, μ L ≠ 0 → L.card ≤ n + 1

/-- The coverage vector `a_θ(μ) = ∑_L μ_L c_{θL}`, a point of the coverage polytope `𝒜_n`. -/
noncomputable def covVec (f : Θ → Y → Bool) (μ : Finset Y → ℝ) (θ : Θ) : ℝ :=
  ∑ L, μ L * cov f θ L

/-- The output marginal `(qW)_L = ∑_θ q_θ W(L|θ)`. -/
noncomputable def marg (q : Θ → ℝ) (W : Θ → Finset Y → ℝ) (L : Finset Y) : ℝ :=
  ∑ θ, q θ * W θ L

/-- The zero-error objective `∑_θ q_θ lg (1 / a_θ)` (meaningful for `a > 0`). -/
noncomputable def zeroObj (q : Θ → ℝ) (a : Θ → ℝ) : ℝ :=
  ∑ θ, q θ * lg (1 / a θ)

variable {f : Θ → Y → Bool} {n : ℕ} {q : Θ → ℝ}

/-! ## Elementary facts -/

lemma covVec_nonneg {μ : Finset Y → ℝ} (hμ : Admissible n μ) (θ : Θ) : 0 ≤ covVec f μ θ :=
  sum_nonneg fun L _ => mul_nonneg (hμ.1 L) (cov_nonneg θ L)

lemma covVec_le_one {μ : Finset Y → ℝ} (hμ : Admissible n μ) (θ : Θ) : covVec f μ θ ≤ 1 := by
  unfold covVec
  calc ∑ L, μ L * cov f θ L ≤ ∑ L, μ L := sum_le_sum fun L _ => by
        have h1 := cov_le_one (f := f) θ L
        have h2 := hμ.1 L
        nlinarith
    _ = 1 := hμ.2.1

lemma lg_one_div_nonneg {x : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 1) : 0 ≤ lg (1 / x) :=
  lg_nonneg (by rw [le_div_iff₀ hx0]; linarith)

lemma zeroObj_term_nonneg (hq : IsProb q) {a : Θ → ℝ} (ha0 : ∀ θ, 0 < a θ) (ha1 : ∀ θ, a θ ≤ 1)
    (θ : Θ) : 0 ≤ q θ * lg (1 / a θ) :=
  mul_nonneg (hq.1 θ) (lg_one_div_nonneg (ha0 θ) (ha1 θ))

lemma zeroObj_nonneg (hq : IsProb q) {a : Θ → ℝ} (ha0 : ∀ θ, 0 < a θ) (ha1 : ∀ θ, a θ ≤ 1) :
    0 ≤ zeroObj q a :=
  sum_nonneg fun θ _ => zeroObj_term_nonneg hq ha0 ha1 θ

lemma term_le_zeroObj (hq : IsProb q) {a : Θ → ℝ} (ha0 : ∀ θ, 0 < a θ) (ha1 : ∀ θ, a θ ≤ 1)
    (θ : Θ) : q θ * lg (1 / a θ) ≤ zeroObj q a :=
  single_le_sum (f := fun θ => q θ * lg (1 / a θ))
    (fun θ _ => zeroObj_term_nonneg hq ha0 ha1 θ) (mem_univ θ)

/-! ## Step 1: the lower bound for zero-error channels -/

/-- At zero error a list channel only outputs lists that cover the world. -/
lemma cov_eq_one_of_zero_error {W : Θ → Finset Y → ℝ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ)
    (hW : IsListChannel n W) (hcov : 1 ≤ coverage f q W) {θ : Θ} {L : Finset Y}
    (h : W θ L ≠ 0) : cov f θ L = 1 := by
  have hterm : ∀ θ L, 0 ≤ q θ * W θ L * (1 - cov f θ L) := fun θ L =>
    mul_nonneg (mul_nonneg (hq.1 θ) ((hW.1 θ).1 L)) (sub_nonneg.2 (cov_le_one θ L))
  have hsum : ∑ θ, ∑ L, q θ * W θ L * (1 - cov f θ L) = 1 - coverage f q W := by
    unfold coverage
    simp only [mul_sub, mul_one, Finset.sum_sub_distrib]
    congr 1
    rw [← hq.2]
    apply sum_congr rfl
    intro θ _
    rw [← mul_sum, (hW.1 θ).2, mul_one]
  have hnn : 0 ≤ ∑ θ, ∑ L, q θ * W θ L * (1 - cov f θ L) :=
    sum_nonneg fun θ _ => sum_nonneg fun L _ => hterm θ L
  have hzero : ∑ θ, ∑ L, q θ * W θ L * (1 - cov f θ L) = 0 := le_antisymm (by linarith) hnn
  rw [sum_eq_zero_iff_of_nonneg (fun θ _ => sum_nonneg fun L _ => hterm θ L)] at hzero
  have h2 := (sum_eq_zero_iff_of_nonneg (fun L _ => hterm θ L)).1 (hzero θ (mem_univ _)) L
    (mem_univ _)
  have h3 : 1 - cov f θ L = 0 := by
    rcases mul_eq_zero.1 h2 with h3 | h3
    · exact absurd h3 (mul_ne_zero (hpos θ).ne' h)
    · exact h3
  linarith

/-- **Step 1 (lower bound).** For a zero-error list channel `W`, the output marginal `qW` is an
admissible list distribution, its coverage vector is strictly positive, and
`∑_θ q_θ lg (1 / a_θ(qW)) ≤ I(Θ; L)`. -/
theorem zero_error_lower {W : Θ → Finset Y → ℝ} (hq : IsProb q) (hpos : ∀ θ, 0 < q θ)
    (hW : IsListChannel n W) (hcov : 1 ≤ coverage f q W) :
    Admissible n (marg q W) ∧ (∀ θ, 0 < covVec f (marg q W) θ) ∧
      zeroObj q (covVec f (marg q W)) ≤ mutInf q W := by
  have hc : ∀ θ L, W θ L ≠ 0 → cov f θ L = 1 := fun θ L h =>
    cov_eq_one_of_zero_error hq hpos hW hcov h
  have hWc : ∀ θ L, W θ L * cov f θ L = W θ L := by
    intro θ L
    by_cases h : W θ L = 0
    · simp [h]
    · rw [hc θ L h, mul_one]
  have hm_nonneg : ∀ L, 0 ≤ marg q W L := fun L =>
    sum_nonneg fun θ _ => mul_nonneg (hq.1 θ) ((hW.1 θ).1 L)
  have hm_ge : ∀ θ L, q θ * W θ L ≤ marg q W L := fun θ L =>
    single_le_sum (f := fun θ => q θ * W θ L) (fun θ _ => mul_nonneg (hq.1 θ) ((hW.1 θ).1 L))
      (mem_univ θ)
  have hadm : Admissible n (marg q W) := by
    refine ⟨hm_nonneg, ?_, ?_⟩
    · unfold marg
      rw [sum_comm, ← hq.2]
      apply sum_congr rfl
      intro θ _
      rw [← mul_sum, (hW.1 θ).2, mul_one]
    · intro L hL
      obtain ⟨θ, _, hθ⟩ := exists_ne_zero_of_sum_ne_zero hL
      exact hW.2 θ L (right_ne_zero_of_mul hθ)
  have ha_ge : ∀ θ, q θ ≤ covVec f (marg q W) θ := by
    intro θ
    calc q θ = ∑ L, q θ * W θ L * cov f θ L := by
            simp_rw [mul_assoc, hWc]
            rw [← mul_sum, (hW.1 θ).2, mul_one]
      _ ≤ covVec f (marg q W) θ :=
            sum_le_sum fun L _ => mul_le_mul_of_nonneg_right (hm_ge θ L) (cov_nonneg θ L)
  refine ⟨hadm, fun θ => lt_of_lt_of_le (hpos θ) (ha_ge θ), ?_⟩
  unfold zeroObj mutInf
  apply sum_le_sum
  intro θ _
  have hls := log_sum_le_lg univ (fun L => W θ L) (fun L => marg q W L * cov f θ L)
    (fun L _ => (hW.1 θ).1 L) (fun L _ => mul_nonneg (hm_nonneg L) (cov_nonneg θ L))
    (fun L _ hL => by
      rw [hc θ L hL.ne', mul_one]
      exact lt_of_lt_of_le (mul_pos (hpos θ) hL) (hm_ge θ L))
  rw [(hW.1 θ).2, one_mul] at hls
  have heq : ∀ L, W θ L * lg (W θ L / (marg q W L * cov f θ L)) =
      W θ L * lg (W θ L / marg q W L) := by
    intro L
    by_cases h : W θ L = 0
    · simp [h]
    · rw [hc θ L h, mul_one]
  simp_rw [heq] at hls
  have hre : ∑ L, q θ * W θ L * lg (W θ L / ∑ θ', q θ' * W θ' L) =
      q θ * ∑ L, W θ L * lg (W θ L / marg q W L) := by
    rw [mul_sum]
    apply sum_congr rfl
    intro L _
    unfold marg
    ring
  rw [hre]
  exact mul_le_mul_of_nonneg_left hls (hq.1 θ)

/-! ## Step 2: a minimiser over the positive part of the polytope, and its first-order condition -/

/-- The uniform distribution on `𝓛_n`. -/
noncomputable def unifLists (Y : Type*) [Fintype Y] [DecidableEq Y] (n : ℕ) : Finset Y → ℝ :=
  fun L => if L ∈ lists Y n then ((lists Y n).card : ℝ)⁻¹ else 0

lemma unifLists_adm : Admissible n (unifLists Y n) := by
  have hcard : (0 : ℝ) < (lists Y n).card := by
    exact_mod_cast Finset.card_pos.2 ⟨∅, empty_mem_lists n⟩
  refine ⟨fun L => ?_, ?_, ?_⟩
  · unfold unifLists
    split_ifs <;> positivity
  · unfold unifLists
    rw [Finset.sum_ite_mem, univ_inter, sum_const, nsmul_eq_mul]
    field_simp
  · intro L hL
    unfold unifLists at hL
    split_ifs at hL with h
    · simpa [lists] using h
    · exact absurd rfl hL

lemma unifLists_pos (hacc : ∀ θ, ∃ y, f θ y = true) (θ : Θ) :
    0 < covVec f (unifLists Y n) θ := by
  obtain ⟨y, hy⟩ := hacc θ
  have hmem : ({y} : Finset Y) ∈ lists Y n := by simp [lists]
  have hcard : (0 : ℝ) < (lists Y n).card := by
    exact_mod_cast Finset.card_pos.2 ⟨∅, empty_mem_lists n⟩
  calc (0 : ℝ) < unifLists Y n {y} * cov f θ {y} := by
        rw [cov_singleton, ite_eq_left hy]
        unfold unifLists
        rw [ite_eq_left hmem, mul_one]
        positivity
    _ ≤ covVec f (unifLists Y n) θ :=
        single_le_sum (f := fun L => unifLists Y n L * cov f θ L)
          (fun L _ => mul_nonneg (unifLists_adm.1 L) (cov_nonneg θ L)) (mem_univ _)

/-- The admissible list distributions whose coverage vector is at least `δ` everywhere. -/
def feasSet (f : Θ → Y → Bool) (n : ℕ) (δ : ℝ) : Set (Finset Y → ℝ) :=
  {μ | Admissible n μ ∧ ∀ θ, δ ≤ covVec f μ θ}

lemma continuous_covVec (θ : Θ) : Continuous (fun μ : Finset Y → ℝ => covVec f μ θ) := by
  unfold covVec
  exact continuous_finsetSum _ fun L _ => (continuous_apply L).mul continuous_const

lemma isCompact_feasSet (δ : ℝ) : IsCompact (feasSet f n δ) := by
  refine (isCompact_univ_pi (fun _ : Finset Y => isCompact_Icc (a := (0 : ℝ)) (b := 1))).of_isClosed_subset
    ?_ ?_
  · have hset : feasSet f n δ = ((⋂ L, {μ : Finset Y → ℝ | 0 ≤ μ L}) ∩ {μ | ∑ L, μ L = 1}) ∩
        (⋂ L, {μ : Finset Y → ℝ | μ L ≠ 0 → L.card ≤ n + 1}) ∩ ⋂ θ, {μ | δ ≤ covVec f μ θ} := by
      ext μ
      simp only [feasSet, Admissible, Set.mem_ofPred_eq, Set.mem_inter_iff, Set.mem_iInter]
      tauto
    rw [hset]
    refine (((isClosed_iInter fun L => isClosed_le continuous_const (continuous_apply L)).inter
      (isClosed_eq (continuous_finsetSum _ fun L _ => continuous_apply L) continuous_const)).inter
      (isClosed_iInter fun L => ?_)).inter
      (isClosed_iInter fun θ => isClosed_le continuous_const (continuous_covVec θ))
    by_cases h : L.card ≤ n + 1
    · have : {μ : Finset Y → ℝ | μ L ≠ 0 → L.card ≤ n + 1} = Set.univ := by
        ext μ
        simp [h]
      rw [this]
      exact isClosed_univ
    · have : {μ : Finset Y → ℝ | μ L ≠ 0 → L.card ≤ n + 1} = {μ | μ L = 0} := by
        ext μ
        simp only [Set.mem_ofPred_eq]
        constructor
        · intro h'
          by_contra h''
          exact h (h' h'')
        · intro h' h''
          exact absurd h' h''
      rw [this]
      exact isClosed_eq (continuous_apply L) continuous_const
  · intro μ hμ
    simp only [Set.mem_pi, Set.mem_univ, true_implies, Set.mem_Icc]
    intro L
    refine ⟨hμ.1.1 L, ?_⟩
    calc μ L ≤ ∑ L', μ L' := single_le_sum (fun L' _ => hμ.1.1 L') (mem_univ L)
      _ = 1 := hμ.1.2.1

lemma continuousOn_zeroObj {δ : ℝ} (hδ : 0 < δ) :
    ContinuousOn (fun μ => zeroObj q (covVec f μ)) (feasSet f n δ) := by
  unfold zeroObj lg
  apply continuousOn_finsetSum
  intro θ _
  apply continuousOn_const.mul
  apply ContinuousOn.div_const
  apply ContinuousOn.log
  · exact continuousOn_const.div (continuous_covVec θ).continuousOn
      fun μ hμ => (lt_of_lt_of_le hδ (hμ.2 θ)).ne'
  · intro μ hμ
    exact one_div_ne_zero (lt_of_lt_of_le hδ (hμ.2 θ)).ne'

/-- `μ` minimises the zero-error objective over the strictly positive part of the polytope. -/
def IsOpt (f : Θ → Y → Bool) (n : ℕ) (q : Θ → ℝ) (μ : Finset Y → ℝ) : Prop :=
  Admissible n μ ∧ (∀ θ, 0 < covVec f μ θ) ∧
    ∀ ν, Admissible n ν → (∀ θ, 0 < covVec f ν θ) →
      zeroObj q (covVec f μ) ≤ zeroObj q (covVec f ν)

/-- Existence of a minimiser: minimise over the compact set `{a ≥ δ}` for a `δ` so small that
any admissible `μ` with some `a_θ(μ) < δ` is worse than the uniform distribution on lists. -/
theorem exists_isOpt (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) :
    ∃ μ, IsOpt f n q μ := by
  set μu := unifLists Y n with hμu_def
  set Z0 := zeroObj q (covVec f μu) with hZ0
  set T : ℝ := ∑ θ, (|Z0 * Real.log 2 / q θ| + |Real.log (covVec f μu θ)|) with hT
  have hTge : ∀ θ, |Z0 * Real.log 2 / q θ| + |Real.log (covVec f μu θ)| ≤ T := fun θ =>
    single_le_sum (f := fun θ => |Z0 * Real.log 2 / q θ| + |Real.log (covVec f μu θ)|)
      (fun θ _ => by positivity) (mem_univ θ)
  set δ := Real.exp (-T) with hδ_def
  have hδ : 0 < δ := Real.exp_pos _
  have hμu : μu ∈ feasSet f n δ := by
    refine ⟨unifLists_adm, fun θ => ?_⟩
    have hp := unifLists_pos (n := n) hacc θ
    rw [hδ_def, ← Real.le_log_iff_exp_le hp]
    have h1 := hTge θ
    have h2 := neg_abs_le (Real.log (covVec f μu θ))
    have h3 := abs_nonneg (Z0 * Real.log 2 / q θ)
    linarith
  obtain ⟨μ0, hμ0, hmin⟩ := (isCompact_feasSet (f := f) (n := n) δ).exists_isMinOn ⟨μu, hμu⟩
    (continuousOn_zeroObj (q := q) hδ)
  rw [isMinOn_iff] at hmin
  refine ⟨μ0, hμ0.1, fun θ => lt_of_lt_of_le hδ (hμ0.2 θ), ?_⟩
  intro ν hν hνpos
  by_cases hall : ∀ θ, δ ≤ covVec f ν θ
  · exact hmin ν ⟨hν, hall⟩
  · push Not at hall
    obtain ⟨θ, hθ⟩ := hall
    have hlgδ : lg (1 / δ) = T / Real.log 2 := by
      rw [hδ_def, one_div, ← Real.exp_neg, neg_neg]
      unfold lg
      rw [Real.log_exp]
    have hZ0le : Z0 ≤ q θ * lg (1 / δ) := by
      rw [hlgδ]
      have h1 : Z0 * Real.log 2 / q θ ≤ T :=
        le_trans (le_abs_self _) (le_trans (le_add_of_nonneg_right (abs_nonneg _)) (hTge θ))
      rw [div_le_iff₀ (hpos θ)] at h1
      rw [mul_div_assoc', le_div_iff₀ log_two_pos']
      linarith
    calc zeroObj q (covVec f μ0) ≤ Z0 := hmin μu hμu
      _ ≤ q θ * lg (1 / δ) := hZ0le
      _ ≤ q θ * lg (1 / covVec f ν θ) :=
          mul_le_mul_of_nonneg_left (lg_le_lg (by positivity)
            (one_div_le_one_div_of_le (hνpos θ) hθ.le)) (hq.1 θ)
      _ ≤ zeroObj q (covVec f ν) :=
          term_le_zeroObj hq hνpos (covVec_le_one hν) θ

/-- The elementary estimate behind the first-order condition: moving from `a` to
`a' = (1 - ε) a + ε c` changes `q lg (1 / a)` by at most `ε q (a - c) / (a' ln 2)`. -/
lemma perturb_term {q a c ε : ℝ} (hq : 0 ≤ q) (ha : 0 < a) (ha' : 0 < (1 - ε) * a + ε * c) :
    q * lg (1 / ((1 - ε) * a + ε * c)) - q * lg (1 / a) ≤
      ε / Real.log 2 * (q * (a - c) / ((1 - ε) * a + ε * c)) := by
  set a' := (1 - ε) * a + ε * c with ha'_def
  have hlog : Real.log a - Real.log a' ≤ ε * (a - c) / a' := by
    rw [← Real.log_div ha.ne' ha'.ne']
    calc Real.log (a / a') ≤ a / a' - 1 := Real.log_le_sub_one_of_pos (div_pos ha ha')
      _ = ε * (a - c) / a' := by
          rw [div_sub_one ha'.ne']
          congr 1
          rw [ha'_def]
          ring
  have e : q * lg (1 / a') - q * lg (1 / a) = q * (Real.log a - Real.log a') / Real.log 2 := by
    simp only [one_div, lg, Real.log_inv]
    ring
  rw [e]
  have hl := log_two_pos'
  have h2 : q * (Real.log a - Real.log a') ≤ q * (ε * (a - c) / a') :=
    mul_le_mul_of_nonneg_left hlog hq
  calc q * (Real.log a - Real.log a') / Real.log 2 ≤ q * (ε * (a - c) / a') / Real.log 2 :=
        div_le_div_of_nonneg_right h2 hl.le
    _ = ε / Real.log 2 * (q * (a - c) / a') := by ring

/-- **First-order condition.** At a minimiser, `g_L = ∑_θ q_θ c_{θL} / a_θ ≤ 1` for every list. -/
theorem IsOpt.foc (hq : IsProb q) {μ : Finset Y → ℝ} (hopt : IsOpt f n q μ) (L0 : Finset Y)
    (hL0 : L0.card ≤ n + 1) : ∑ θ, q θ * cov f θ L0 / covVec f μ θ ≤ 1 := by
  obtain ⟨hadm, hapos, hmin⟩ := hopt
  have hF : ∀ ε : ℝ, 0 < ε → ε < 1 →
      0 ≤ ∑ θ, q θ * (covVec f μ θ - cov f θ L0) /
        ((1 - ε) * covVec f μ θ + ε * cov f θ L0) := by
    intro ε hε0 hε1
    set ν : Finset Y → ℝ := fun L => (1 - ε) * μ L + ε * (if L = L0 then 1 else 0) with hν_def
    have hνa : ∀ θ, covVec f ν θ = (1 - ε) * covVec f μ θ + ε * cov f θ L0 := by
      intro θ
      simp only [covVec, hν_def, add_mul, sum_add_distrib, mul_assoc, ← mul_sum, ite_mul, one_mul,
        zero_mul, sum_ite_eq', mem_univ, ite_true]
    have hνpos : ∀ θ, 0 < (1 - ε) * covVec f μ θ + ε * cov f θ L0 := fun θ => by
      have h1 := hapos θ
      have h2 := cov_nonneg (f := f) θ L0
      have h3 : 0 < 1 - ε := by linarith
      positivity
    have hνadm : Admissible n ν := by
      refine ⟨fun L => ?_, ?_, fun L hL => ?_⟩
      · have h1 := hadm.1 L
        have h3 : 0 ≤ 1 - ε := by linarith
        simp only [hν_def]
        split_ifs <;> positivity
      · simp only [hν_def, sum_add_distrib, ← mul_sum, hadm.2.1, sum_ite_eq', mem_univ, ite_true]
        ring
      · by_cases h : L = L0
        · rw [h]
          exact hL0
        · apply hadm.2.2 L
          intro h0
          apply hL
          simp [hν_def, h, h0]
    have h := hmin ν hνadm (fun θ => (hνa θ) ▸ hνpos θ)
    unfold zeroObj at h
    simp_rw [hνa] at h
    have hsum := sum_le_sum (fun θ (_ : θ ∈ univ) =>
      perturb_term (c := cov f θ L0) (ε := ε) (hq.1 θ) (hapos θ) (hνpos θ))
    rw [sum_sub_distrib, ← mul_sum] at hsum
    have hpos' : 0 < ε / Real.log 2 := div_pos hε0 log_two_pos'
    refine nonneg_of_mul_nonneg_right ?_ hpos'
    linarith
  have hlim : Tendsto (fun ε : ℝ => ∑ θ, q θ * (covVec f μ θ - cov f θ L0) /
        ((1 - ε) * covVec f μ θ + ε * cov f θ L0)) (𝓝[>] 0)
      (𝓝 (∑ θ, q θ * (covVec f μ θ - cov f θ L0) / covVec f μ θ)) := by
    apply tendsto_nhdsWithin_of_tendsto_nhds
    apply tendsto_finsetSum
    intro θ _
    have hc : ContinuousAt (fun ε : ℝ => q θ * (covVec f μ θ - cov f θ L0) /
        ((1 - ε) * covVec f μ θ + ε * cov f θ L0)) 0 := by
      apply ContinuousAt.div continuousAt_const (by fun_prop)
      simp only [sub_zero, one_mul, zero_mul, add_zero]
      exact (hapos θ).ne'
    convert hc.tendsto using 2
    simp only [sub_zero, one_mul, zero_mul, add_zero]
  have hev : ∀ᶠ ε in 𝓝[>] (0 : ℝ), 0 ≤ ∑ θ, q θ * (covVec f μ θ - cov f θ L0) /
      ((1 - ε) * covVec f μ θ + ε * cov f θ L0) := by
    filter_upwards [Ioo_mem_nhdsGT (show (0 : ℝ) < 1 by norm_num)] with ε hε
    exact hF ε hε.1 hε.2
  have hF0 := ge_of_tendsto hlim hev
  have hF0' : ∑ θ, q θ * (covVec f μ θ - cov f θ L0) / covVec f μ θ =
      1 - ∑ θ, q θ * cov f θ L0 / covVec f μ θ := by
    rw [← hq.2, ← sum_sub_distrib]
    apply sum_congr rfl
    intro θ _
    have := (hapos θ).ne'
    field_simp
  linarith

/-- **Step 2.** There is an admissible `μ*` with strictly positive coverage vector that minimises
`∑_θ q_θ lg (1 / a_θ(μ))` over all admissible `μ` with `a(μ) > 0`, and it satisfies the first-order
condition `∑_θ q_θ c_{θL} / a_θ(μ*) ≤ 1` for every list `L`. -/
theorem exists_opt (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) :
    ∃ μ, Admissible n μ ∧ (∀ θ, 0 < covVec f μ θ) ∧
      (∀ ν, Admissible n ν → (∀ θ, 0 < covVec f ν θ) →
        zeroObj q (covVec f μ) ≤ zeroObj q (covVec f ν)) ∧
      ∀ L : Finset Y, L.card ≤ n + 1 → ∑ θ, q θ * cov f θ L / covVec f μ θ ≤ 1 := by
  obtain ⟨μ, hμ⟩ := exists_isOpt (n := n) hq hpos hacc
  exact ⟨μ, hμ.1, hμ.2.1, hμ.2.2, fun L hL => hμ.foc hq L hL⟩

/-! ## Step 3: the optimal channel -/

/-- The channel `W*(L|θ) = μ_L c_{θL} / a_θ(μ)`. -/
noncomputable def optW (f : Θ → Y → Bool) (μ : Finset Y → ℝ) (θ : Θ) (L : Finset Y) : ℝ :=
  μ L * cov f θ L / covVec f μ θ

/-- **Step 3.** For a minimiser `μ*`, the channel `W*(L|θ) = μ*_L c_{θL} / a_θ(μ*)` is a list
channel with coverage `1`, its output marginal is `μ*` (by the first-order condition and
complementary slackness), and its information is exactly `∑_θ q_θ lg (1 / a_θ(μ*))`. -/
theorem opt_channel (hq : IsProb q) {μ : Finset Y → ℝ} (hopt : IsOpt f n q μ) :
    IsListChannel n (optW f μ) ∧ coverage f q (optW f μ) = 1 ∧ marg q (optW f μ) = μ ∧
      mutInf q (optW f μ) = zeroObj q (covVec f μ) := by
  have hfoc := hopt.foc hq
  obtain ⟨hadm, hapos, _⟩ := hopt
  have hrow : ∀ θ, ∑ L, optW f μ θ L = 1 := by
    intro θ
    unfold optW
    rw [← sum_div]
    exact div_self (hapos θ).ne'
  have hWnn : ∀ θ L, 0 ≤ optW f μ θ L := fun θ L =>
    div_nonneg (mul_nonneg (hadm.1 L) (cov_nonneg θ L)) (hapos θ).le
  have hWc : ∀ θ L, optW f μ θ L * cov f θ L = optW f μ θ L := by
    intro θ L
    unfold optW
    by_cases h : Covers f θ L
    · rw [cov_of_covers h]
      ring
    · rw [cov_of_not_covers h]
      ring
  have hchan : IsListChannel n (optW f μ) := by
    refine ⟨fun θ => ⟨hWnn θ, hrow θ⟩, fun θ L h => hadm.2.2 L ?_⟩
    intro h0
    apply h
    unfold optW
    rw [h0]
    ring
  have hcov : coverage f q (optW f μ) = 1 := by
    unfold coverage
    rw [← hq.2]
    apply sum_congr rfl
    intro θ _
    simp_rw [mul_assoc, hWc]
    rw [← mul_sum, hrow θ, mul_one]
  have hmarg : marg q (optW f μ) = μ := by
    have hg : ∀ L, marg q (optW f μ) L = μ L * ∑ θ, q θ * cov f θ L / covVec f μ θ := by
      intro L
      unfold marg optW
      rw [mul_sum]
      apply sum_congr rfl
      intro θ _
      ring
    have hterm : ∀ L, 0 ≤ μ L - marg q (optW f μ) L := by
      intro L
      rw [hg]
      by_cases h0 : μ L = 0
      · rw [h0]
        simp
      · have h1 := hfoc L (hadm.2.2 L h0)
        have h2 := hadm.1 L
        nlinarith
    have htot : ∑ L, (μ L - marg q (optW f μ) L) = 0 := by
      rw [sum_sub_distrib, hadm.2.1]
      unfold marg
      rw [sum_comm]
      have : ∑ θ, ∑ L, q θ * optW f μ θ L = 1 := by
        rw [← hq.2]
        apply sum_congr rfl
        intro θ _
        rw [← mul_sum, hrow θ, mul_one]
      rw [this]
      ring
    funext L
    have := (sum_eq_zero_iff_of_nonneg (fun L _ => hterm L)).1 htot L (mem_univ L)
    linarith
  refine ⟨hchan, hcov, hmarg, ?_⟩
  unfold mutInf zeroObj
  apply sum_congr rfl
  intro θ _
  have hm : ∀ L, ∑ θ', q θ' * optW f μ θ' L = μ L := fun L => congrFun hmarg L
  simp_rw [hm]
  have hterm : ∀ L, q θ * optW f μ θ L * lg (optW f μ θ L / μ L) =
      q θ * lg (1 / covVec f μ θ) * optW f μ θ L := by
    intro L
    by_cases h : optW f μ θ L = 0
    · simp [h]
    · have hμL : μ L ≠ 0 := by
        intro h0
        apply h
        unfold optW
        rw [h0]
        ring
      have hc : Covers f θ L := by
        by_contra hc
        apply h
        unfold optW
        rw [cov_of_not_covers hc]
        ring
      have : optW f μ θ L / μ L = 1 / covVec f μ θ := by
        unfold optW
        rw [cov_of_covers hc]
        have := (hapos θ).ne'
        field_simp
      rw [this]
      ring
  simp_rw [hterm]
  rw [← mul_sum, hrow θ, mul_one]

/-! ## Step 4: Corollary 12, equation (zero) -/

/-- The minimum defining `R_n(q, 1)` is attained, and equals the optimal zero-error objective. -/
theorem Rn_one_isLeast (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) {μ : Finset Y → ℝ}
    (hopt : IsOpt f n q μ) :
    IsLeast {x | ∃ W, IsListChannel n W ∧ 1 ≤ coverage f q W ∧ x = mutInf q W}
      (zeroObj q (covVec f μ)) := by
  obtain ⟨hchan, hcov, _, hmi⟩ := opt_channel hq hopt
  refine ⟨⟨optW f μ, hchan, hcov.ge, hmi.symm⟩, ?_⟩
  rintro x ⟨W, hW, hWc, rfl⟩
  obtain ⟨hadm, hapos, hle⟩ := zero_error_lower hq hpos hW hWc
  exact le_trans (hopt.2.2 _ hadm hapos) hle

/-- **Corollary 12 (eq. zero), for a given minimiser.** If `μ*` minimises
`∑_θ q_θ lg (1 / a_θ(μ))` over admissible `μ` with `a(μ) > 0` (as produced by `exists_opt`), then
`R_n(q, 1) = ∑_θ q_θ lg (1 / a_θ(μ*))`. -/
theorem Rn_one_eq (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) {μ : Finset Y → ℝ}
    (hμ : Admissible n μ) (hμpos : ∀ θ, 0 < covVec f μ θ)
    (hmin : ∀ ν, Admissible n ν → (∀ θ, 0 < covVec f ν θ) →
      zeroObj q (covVec f μ) ≤ zeroObj q (covVec f ν)) :
    Rn f n q 1 = zeroObj q (covVec f μ) :=
  (Rn_one_isLeast hq hpos ⟨hμ, hμpos, hmin⟩).csInf_eq

/-- The minimum over the positive part of the coverage polytope. -/
lemma polytope_isLeast {μ : Finset Y → ℝ} (hopt : IsOpt f n q μ) :
    IsLeast {x | ∃ ν, Admissible n ν ∧ (∀ θ, 0 < covVec f ν θ) ∧ x = zeroObj q (covVec f ν)}
      (zeroObj q (covVec f μ)) :=
  ⟨⟨μ, hopt.1, hopt.2.1, rfl⟩, by
    rintro x ⟨ν, hν, hνpos, rfl⟩
    exact hopt.2.2 ν hν hνpos⟩

/-- **Corollary 12 (eq. zero).** Under the standing assumptions (`q` a probability vector with full
support, every world has an acceptable response),
`R_n(q, 1) = min_{a ∈ 𝒜_n, a > 0} ∑_θ q_θ lg (1 / a_θ)`: the value is the infimum over the positive
part of the coverage polytope, the infimum is attained there, and the infimum defining `R_n(q, 1)`
is attained by a zero-error list channel. -/
theorem Rn_one_eq_sInf (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) (hacc : ∀ θ, ∃ y, f θ y = true) :
    Rn f n q 1 =
        sInf {x | ∃ μ, Admissible n μ ∧ (∀ θ, 0 < covVec f μ θ) ∧ x = zeroObj q (covVec f μ)} ∧
      IsLeast {x | ∃ μ, Admissible n μ ∧ (∀ θ, 0 < covVec f μ θ) ∧ x = zeroObj q (covVec f μ)}
        (Rn f n q 1) ∧
      IsLeast {x | ∃ W, IsListChannel n W ∧ 1 ≤ coverage f q W ∧ x = mutInf q W} (Rn f n q 1) := by
  obtain ⟨μ, hopt⟩ := exists_isOpt (n := n) hq hpos hacc
  have h1 := Rn_one_isLeast hq hpos hopt
  have h2 := polytope_isLeast hopt
  have hR : Rn f n q 1 = zeroObj q (covVec f μ) := h1.csInf_eq
  rw [hR]
  exact ⟨h2.csInf_eq.symm, h2, h1⟩

/-! ## Step 5: unique answers -/

section Unique

/-- Unique answers: `Y = Θ`, and in world `θ` the only acceptable response is `θ` itself. -/
def uniq (θ y : Θ) : Bool := decide (θ = y)

lemma covers_uniq {θ : Θ} {L : Finset Θ} : Covers (uniq (Θ := Θ)) θ L ↔ θ ∈ L := by
  constructor
  · rintro ⟨y, hy, h⟩
    have : θ = y := by simpa [uniq] using h
    rw [this]
    exact hy
  · intro h
    exact ⟨θ, h, by simp [uniq]⟩

lemma cov_uniq (θ : Θ) (L : Finset Θ) : cov uniq θ L = if θ ∈ L then 1 else 0 := by
  by_cases h : θ ∈ L
  · rw [cov_of_covers (covers_uniq.2 h), ite_eq_left h]
  · rw [cov_of_not_covers (mt covers_uniq.1 h), ite_eq_right h]

lemma uniq_acc (θ : Θ) : ∃ y, uniq θ y = true := ⟨θ, by simp [uniq]⟩

/-- For unique answers, `∑_θ a_θ(μ) = E_μ |L| ≤ n + 1`. -/
lemma sum_covVec_uniq_le {μ : Finset Θ → ℝ} (hμ : Admissible n μ) :
    ∑ θ, covVec uniq μ θ ≤ n + 1 := by
  unfold covVec
  rw [sum_comm]
  have : ∀ L : Finset Θ, ∑ θ, μ L * cov uniq θ L = μ L * L.card := by
    intro L
    rw [← mul_sum]
    congr 1
    simp_rw [cov_uniq]
    rw [sum_boole]
    simp
  simp_rw [this]
  calc ∑ L, μ L * (L.card : ℝ) ≤ ∑ L, μ L * ((n : ℝ) + 1) := by
        apply sum_le_sum
        intro L _
        by_cases h : μ L = 0
        · simp [h]
        · apply mul_le_mul_of_nonneg_left _ (hμ.1 L)
          exact_mod_cast hμ.2.2 L h
    _ = n + 1 := by rw [← sum_mul, hμ.2.1, one_mul]

/-- The per-world estimate `τ (s - a) ≤ q (ln s - ln a)` for `s = min 1 (q/τ)` and `0 < a ≤ 1`. -/
lemma clip_term {qθ τ a : ℝ} (hq : 0 < qθ) (hτ : 0 < τ) (ha : 0 < a) (ha1 : a ≤ 1) :
    τ * (min 1 (qθ / τ) - a) ≤ qθ * (Real.log (min 1 (qθ / τ)) - Real.log a) := by
  set s := min 1 (qθ / τ) with hs_def
  have hs : 0 < s := lt_min one_pos (div_pos hq hτ)
  have hlog : 1 - a / s ≤ Real.log s - Real.log a := by
    rw [← Real.log_div hs.ne' ha.ne']
    have := Real.one_sub_inv_le_log_of_pos (div_pos hs ha)
    rwa [inv_div] at this
  have h1 : τ * (s - a) ≤ qθ * (1 - a / s) := by
    rcases le_total 1 (qθ / τ) with h | h
    · have hs1 : s = 1 := min_eq_left h
      rw [hs1, div_one]
      have : τ ≤ qθ := by rwa [le_div_iff₀ hτ, one_mul] at h
      nlinarith
    · have hs1 : s = qθ / τ := min_eq_right h
      rw [hs1]
      apply le_of_eq
      field_simp
  calc τ * (s - a) ≤ qθ * (1 - a / s) := h1
    _ ≤ qθ * (Real.log s - Real.log a) := mul_le_mul_of_nonneg_left hlog hq.le

/-- Lower bound: the clipped vector `a* = min (1, q/τ)` beats every point of the polytope. -/
theorem clip_lower (hpos : ∀ θ, 0 < q θ) {τ : ℝ} (hτ : 0 < τ)
    (hsum : ∑ i, min 1 (q i / τ) = n + 1) {μ : Finset Θ → ℝ} (hμ : Admissible n μ)
    (hμpos : ∀ θ, 0 < covVec uniq μ θ) :
    zeroObj q (fun i => min 1 (q i / τ)) ≤ zeroObj q (covVec uniq μ) := by
  have key : ∀ θ, τ * (min 1 (q θ / τ) - covVec uniq μ θ) / Real.log 2 ≤
      q θ * lg (1 / covVec uniq μ θ) - q θ * lg (1 / min 1 (q θ / τ)) := by
    intro θ
    have h := clip_term (hpos θ) hτ (hμpos θ) (covVec_le_one hμ θ)
    have e : q θ * lg (1 / covVec uniq μ θ) - q θ * lg (1 / min 1 (q θ / τ)) =
        q θ * (Real.log (min 1 (q θ / τ)) - Real.log (covVec uniq μ θ)) / Real.log 2 := by
      simp only [one_div, lg, Real.log_inv]
      ring
    rw [e]
    exact div_le_div_of_nonneg_right h log_two_pos'.le
  have hs := sum_le_sum (fun θ (_ : θ ∈ univ) => key θ)
  rw [← sum_div, ← mul_sum, sum_sub_distrib, hsum, sum_sub_distrib] at hs
  have h2 := sum_covVec_uniq_le hμ
  have h3 : 0 ≤ τ * ((n : ℝ) + 1 - ∑ θ, covVec uniq μ θ) / Real.log 2 :=
    div_nonneg (mul_nonneg hτ.le (by linarith)) log_two_pos'.le
  unfold zeroObj
  linarith

/-- Fractional greedy bound: if `0 ≤ x ≤ 1`, `∑ x ≤ k` with `1 ≤ k ≤ |Θ|`, and `r ≥ 0`, then
`∑ r x` is at most the `r`-mass of some `k`-element set. -/
lemma frac_greedy {r x : Θ → ℝ} {k : ℕ} (hk1 : 1 ≤ k) (hk : k ≤ Fintype.card Θ)
    (hr : ∀ θ, 0 ≤ r θ) (hx0 : ∀ θ, 0 ≤ x θ) (hx1 : ∀ θ, x θ ≤ 1) (hxs : ∑ θ, x θ ≤ k) :
    ∃ L : Finset Θ, L.card = k ∧ ∑ θ, r θ * x θ ≤ ∑ θ ∈ L, r θ := by
  obtain ⟨L, hLmem, hLmax⟩ := exists_max_image (powersetCard k (univ : Finset Θ))
    (fun L => ∑ θ ∈ L, r θ) (powersetCard_nonempty.2 (by rwa [card_univ]))
  have hLcard : L.card = k := (mem_powersetCard.1 hLmem).2
  have hLne : L.Nonempty := by
    rw [← card_pos, hLcard]
    omega
  obtain ⟨θ0, hθ0L, hθ0⟩ := exists_mem_eq_inf' hLne r
  have ht_le : ∀ θ ∈ L, L.inf' hLne r ≤ r θ := fun θ hθ => inf'_le r hθ
  have ht_nn : 0 ≤ L.inf' hLne r := by
    rw [hθ0]
    exact hr θ0
  have hout : ∀ θ ∉ L, r θ ≤ L.inf' hLne r := by
    intro θ hθ
    have hθ' : θ ∉ L.erase θ0 := fun h => hθ (mem_of_mem_erase h)
    have hL'mem : insert θ (L.erase θ0) ∈ powersetCard k univ := by
      rw [mem_powersetCard]
      refine ⟨subset_univ _, ?_⟩
      rw [card_insert_of_notMem hθ', card_erase_of_mem hθ0L, hLcard]
      omega
    have h1 : ∑ θ ∈ insert θ (L.erase θ0), r θ ≤ ∑ θ ∈ L, r θ := hLmax _ hL'mem
    rw [sum_insert hθ'] at h1
    have h2 := add_sum_erase L r hθ0L
    rw [hθ0]
    linarith
  refine ⟨L, hLcard, ?_⟩
  have hsplit : ∑ θ, r θ * x θ ≤
      ∑ θ, (if θ ∈ L then r θ - L.inf' hLne r else 0) + L.inf' hLne r * ∑ θ, x θ := by
    rw [mul_sum, ← sum_add_distrib]
    apply sum_le_sum
    intro θ _
    by_cases h : θ ∈ L
    · rw [ite_eq_left h]
      have h1 := ht_le θ h
      have h2 := hx1 θ
      have h3 := hx0 θ
      nlinarith
    · rw [ite_eq_right h]
      have h1 := hout θ h
      have h3 := hx0 θ
      nlinarith
  rw [sum_ite_mem, univ_inter, sum_sub_distrib, sum_const, hLcard, nsmul_eq_mul] at hsplit
  have : L.inf' hLne r * ∑ θ, x θ ≤ L.inf' hLne r * k := mul_le_mul_of_nonneg_left hxs ht_nn
  linarith

/-- Upper bound: a minimiser (with its first-order condition) is no worse than the clipped
vector. -/
theorem clip_upper (hq : IsProb q) (hle : n + 1 ≤ Fintype.card Θ) {τ : ℝ} (hτ : 0 < τ)
    (hpos : ∀ θ, 0 < q θ) (hsum : ∑ i, min 1 (q i / τ) = n + 1) {μ : Finset Θ → ℝ}
    (hopt : IsOpt uniq n q μ) :
    zeroObj q (covVec uniq μ) ≤ zeroObj q (fun i => min 1 (q i / τ)) := by
  have hfoc := hopt.foc hq
  obtain ⟨hadm, hapos, _⟩ := hopt
  have hs0 : ∀ θ, 0 < min 1 (q θ / τ) := fun θ => lt_min one_pos (div_pos (hpos θ) hτ)
  obtain ⟨L, hLc, hL⟩ := frac_greedy (r := fun θ => q θ / covVec uniq μ θ)
    (x := fun θ => min 1 (q θ / τ)) (k := n + 1) (by omega) hle
    (fun θ => div_nonneg (hq.1 θ) (hapos θ).le) (fun θ => (hs0 θ).le) (fun θ => min_le_left _ _)
    (by push_cast; exact hsum.le)
  have hg := hfoc L (le_of_eq hLc)
  have hg' : ∑ θ ∈ L, q θ / covVec uniq μ θ ≤ 1 := by
    have : ∑ θ, q θ * cov uniq θ L / covVec uniq μ θ = ∑ θ ∈ L, q θ / covVec uniq μ θ := by
      simp_rw [cov_uniq, mul_ite, mul_one, mul_zero, ite_div, zero_div]
      rw [sum_ite_mem, univ_inter]
    rw [← this]
    exact hg
  have key : ∀ θ, q θ - q θ / covVec uniq μ θ * min 1 (q θ / τ) ≤
      q θ * (Real.log (covVec uniq μ θ) - Real.log (min 1 (q θ / τ))) := by
    intro θ
    have ha := hapos θ
    have hs := hs0 θ
    rw [← Real.log_div ha.ne' hs.ne']
    have h1 := Real.one_sub_inv_le_log_of_pos (div_pos ha hs)
    rw [inv_div] at h1
    have h2 := mul_le_mul_of_nonneg_left h1 (hq.1 θ)
    have e : q θ * (1 - min 1 (q θ / τ) / covVec uniq μ θ) =
        q θ - q θ / covVec uniq μ θ * min 1 (q θ / τ) := by
      field_simp
    linarith
  have hsumk := sum_le_sum (fun θ (_ : θ ∈ univ) => key θ)
  rw [sum_sub_distrib, hq.2] at hsumk
  have e : ∀ θ, q θ * lg (1 / covVec uniq μ θ) = q θ * lg (1 / min 1 (q θ / τ)) -
      q θ * (Real.log (covVec uniq μ θ) - Real.log (min 1 (q θ / τ))) / Real.log 2 := by
    intro θ
    simp only [one_div, lg, Real.log_inv]
    ring
  unfold zeroObj
  simp_rw [e]
  rw [sum_sub_distrib, ← sum_div]
  have : 0 ≤ (∑ θ, q θ * (Real.log (covVec uniq μ θ) - Real.log (min 1 (q θ / τ)))) /
      Real.log 2 := div_nonneg (by linarith) log_two_pos'.le
  linarith

/-- **Corollary 12, unique answers (clipping formula).** Let `ℓ = n + 1 ≤ |Θ|` and let `τ > 0`
satisfy `∑_i min (1, q_i / τ) = ℓ`. Then `R_n(q, 1) = ∑_{q_i < τ} q_i lg (τ / q_i)`, attained with
inclusion probabilities `a*_i = min (1, q_i / τ)`. (The paper states it for `ℓ < |Θ|`; the case
`ℓ = |Θ|` is included and gives `0`.) -/
theorem clip_formula (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) (hle : n + 1 ≤ Fintype.card Θ)
    {τ : ℝ} (hτ : 0 < τ) (hsum : ∑ i, min 1 (q i / τ) = n + 1) :
    Rn uniq n q 1 = ∑ i, (if q i < τ then q i * lg (τ / q i) else 0) := by
  obtain ⟨μ, hopt⟩ := exists_isOpt (n := n) hq hpos uniq_acc
  rw [Rn_one_eq hq hpos hopt.1 hopt.2.1 hopt.2.2]
  have hval : zeroObj q (fun i => min 1 (q i / τ)) =
      ∑ i, (if q i < τ then q i * lg (τ / q i) else 0) := by
    unfold zeroObj
    apply sum_congr rfl
    intro i _
    dsimp only
    split_ifs with h
    · have : q i / τ < 1 := by rwa [div_lt_one hτ]
      rw [min_eq_right this.le, one_div_div]
    · have : 1 ≤ q i / τ := by
        rw [le_div_iff₀ hτ]
        linarith
      rw [min_eq_left this, div_one, lg_one, mul_zero]
  rw [← hval]
  exact le_antisymm (clip_upper hq hle hτ hpos hsum hopt)
    (clip_lower hpos hτ hsum hopt.1 hopt.2.1)

/-- Existence of the threshold `τ` (intermediate value theorem on `τ ↦ ∑_i min (1, q_i / τ)`,
which equals `|Θ|` at `τ = min_i q_i` and `1` at `τ = 1`). -/
theorem exists_tau (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) (hle : n + 1 ≤ Fintype.card Θ) :
    ∃ τ, 0 < τ ∧ ∑ i, min 1 (q i / τ) = n + 1 := by
  have : Nonempty Θ := Fintype.card_pos_iff.1 (by omega)
  obtain ⟨θ0, _, hθ0⟩ := exists_min_image univ q univ_nonempty
  have hq0 : 0 < q θ0 := hpos θ0
  have hqle1 : ∀ i, q i ≤ 1 := fun i => by
    rw [← hq.2]
    exact single_le_sum (fun i _ => hq.1 i) (mem_univ i)
  have hcont : ContinuousOn (fun τ : ℝ => ∑ i, min 1 (q i / τ)) (Set.Icc (q θ0) 1) := by
    apply continuousOn_finsetSum
    intro i _
    apply ContinuousOn.inf continuousOn_const
    exact continuousOn_const.div continuousOn_id fun x hx => (lt_of_lt_of_le hq0 hx.1).ne'
  have hg1 : ∑ i, min 1 (q i / 1) = 1 := by
    rw [show ∑ i, min 1 (q i / 1) = ∑ i, q i from
      sum_congr rfl fun i _ => by rw [div_one]; exact min_eq_right (hqle1 i), hq.2]
  have hga : ∑ i, min 1 (q i / q θ0) = Fintype.card Θ := by
    have : ∀ i, min 1 (q i / q θ0) = 1 := fun i =>
      min_eq_left ((one_le_div hq0).2 (hθ0 i (mem_univ i)))
    simp_rw [this]
    simp
  have hmem : ((n : ℝ) + 1) ∈ Set.Icc (∑ i, min 1 (q i / 1)) (∑ i, min 1 (q i / q θ0)) := by
    rw [hg1, hga]
    constructor
    · have : (0 : ℝ) ≤ n := n.cast_nonneg
      linarith
    · exact_mod_cast hle
  obtain ⟨τ, hτmem, hτ⟩ := intermediate_value_Icc' (hqle1 θ0) hcont hmem
  exact ⟨τ, lt_of_lt_of_le hq0 hτmem.1, hτ⟩

/-- **Corollary 12, unique answers, `ℓ = |Θ|`.** If lists may contain every world, the price is
zero. -/
theorem Rn_uniq_eq_zero (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) (hle : Fintype.card Θ ≤ n + 1) :
    Rn uniq n q 1 = 0 := by
  obtain ⟨μ, hopt⟩ := exists_isOpt (n := n) hq hpos uniq_acc
  rw [Rn_one_eq hq hpos hopt.1 hopt.2.1 hopt.2.2]
  apply le_antisymm
  · set ν : Finset Θ → ℝ := fun L => if L = univ then 1 else 0 with hν_def
    have hν : Admissible n ν := by
      refine ⟨fun L => ?_, ?_, fun L hL => ?_⟩
      · simp only [hν_def]
        split_ifs <;> norm_num
      · simp [hν_def]
      · simp only [hν_def] at hL
        split_ifs at hL with h
        · rw [h, card_univ]
          exact hle
        · exact absurd rfl hL
    have hνa : ∀ θ, covVec uniq ν θ = 1 := by
      intro θ
      simp only [covVec, hν_def, ite_mul, one_mul, zero_mul, sum_ite_eq', mem_univ, ite_true]
      rw [cov_uniq, ite_eq_left (mem_univ θ)]
    have h1 := hopt.2.2 ν hν (fun θ => by rw [hνa]; norm_num)
    have h0 : zeroObj q (covVec uniq ν) = 0 := by
      simp [zeroObj, hνa, lg_one]
    linarith
  · exact zeroObj_nonneg hq hopt.2.1 (covVec_le_one hopt.1)

/-- **Corollary 12, unique answers.** If `ℓ = n + 1 < |Θ|`, there is a threshold `τ > 0` with
`∑_i min (1, q_i / τ) = ℓ`, and for it `R_n(q, 1) = ∑_{q_i < τ} q_i lg (τ / q_i)`. -/
theorem Rn_uniq_clip (hq : IsProb q) (hpos : ∀ θ, 0 < q θ) (hlt : n + 1 < Fintype.card Θ) :
    ∃ τ, 0 < τ ∧ ∑ i, min 1 (q i / τ) = n + 1 ∧
      Rn uniq n q 1 = ∑ i, (if q i < τ then q i * lg (τ / q i) else 0) := by
  obtain ⟨τ, hτ, hsum⟩ := exists_tau hq hpos hlt.le
  exact ⟨τ, hτ, hsum, clip_formula hq hpos hlt.le hτ hsum⟩

end Unique

/-! ## Step 6: the worked example -/

/-- **Example.** `q = (0.8, 0.1, 0.1)`, unique answers, `n = 1` (lists of two answers):
`τ = 0.2`, `a* = (1, 1/2, 1/2)` and `R_1(q, 1) = 0.2` bits. -/
theorem example_08 : Rn (uniq (Θ := Fin 3)) 1 ![0.8, 0.1, 0.1] 1 = 0.2 := by
  have hq : IsProb (![0.8, 0.1, 0.1] : Fin 3 → ℝ) := by
    refine ⟨fun i => ?_, ?_⟩
    · fin_cases i <;> norm_num
    · simp [Fin.sum_univ_three]
      norm_num
  have hpos : ∀ i, 0 < (![0.8, 0.1, 0.1] : Fin 3 → ℝ) i := by
    intro i
    fin_cases i <;> norm_num
  rw [clip_formula (τ := 0.2) hq hpos (by simp) (by norm_num)
    (by simp [Fin.sum_univ_three]; norm_num)]
  simp [Fin.sum_univ_three]
  norm_num [lg_two]

end VT.Zero


==> anc/lean/axioms_report.txt <==
'VT.AS.prune_null' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_stop' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_verify' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_call' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_rand' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.not_null' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.sum_mul_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_acc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_ecalls' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_everif' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_plaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_lawN' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_lawQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_pNgt' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_pQgt' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_pTgt' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.baux_null' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_baux' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_wf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_callFree' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_blind' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_sourceFirst' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_sourceOnly' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_vdepth_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_qdepth_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_tdepth_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.wf_next_bool' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.pNgt_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.pQgt_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.pTgt_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.pQgt_eq_zero_of_qdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.pTgt_eq_zero_of_tdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.plaw_total' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.plaw_verify_sure' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.plaw_call_sure' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.pNgt_eq_plaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.pQgt_eq_plaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.pTgt_eq_plaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.nonneg_sum_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_vdepth_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_qdepth_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_tdepth_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_vdepth_as' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_qdepth_as' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_tdepth_as' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.fixedAv_toFixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.fixedAv_true_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.fixedAv_of_callFree' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.sf_fixedAv' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.source_first_suffices_avail' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.prune_fixedAv' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.as_to_sure' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.thm2_hardcap_as' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.thm13_upfront_lower_as' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.thm13_inter_lower_as' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.klb_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.kl_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.mix_listChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.Rn_convexOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.Rn_monotoneOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.Rn_eq_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.Rn_strictMonoOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.opt_channel_coverage_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.sum_cov_uniq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.AS.Vn_uniq_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Attain.term_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Attain.mutInf_eq_negMulLog' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Attain.continuous_entropyForm' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Attain.continuousOn_mutInf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Attain.continuous_coverage' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Attain.isClosed_feas' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Attain.feas_subset_box' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Attain.isCompact_feas' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Attain.feas_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rn_attained' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.stopVal_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Vg_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.stopVal_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.stopVal_le_Vg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Vg_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.verify_le_Vg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.stop_le_stopVal' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Proto.CallFree.blind' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.sum_mul_sum_comm' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.succMass_le_Vg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.exactG_isVerifier' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Vg_le_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Vn_attained' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.le_Vn' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.cov_of_covers' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.cov_of_not_covers' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.cov_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.cov_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.covers_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.covers_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.cov_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.cov_insert_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.cov_insert_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Vg_exact_le_Vn' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.prop1_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.listProto_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.listProto_callFree' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.listProto_wf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.listProto_vdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.listProto_succ_ge_cov' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.prop1_attain' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Calls.sum_mul_lg_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Calls.neg_sum_mul_lg_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.charge_le_lg_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.baux_le_calls' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.baux_le_calls_binary' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsAlph.neg_sum_mul_lg_le_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsAlph.charge_le_lg_replies' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsAlph.baux_le_alphabets' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsAlph.elgcalls_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.h2_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.h2_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.h2_add_two_mul_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.h2_add_two_mul_four_fifths' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.log_sum_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.mul_lg_cancel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.term_convex' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.mutInf_convex' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.cov_cases' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.cprof_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.le_cprof' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.cprof_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.sum_q_cprof' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.condPrior_mul_condChan' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.coverage_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.grouping' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.zero_error_lower_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.exists_tau_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.listProto_noRand' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.readTree_noRand' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.covSrc_isKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.fixed_lift' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.zero_error_tree' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.covTree_acc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.covTree_ecalls' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.coverage_protocol' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsS.every_s_calls' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.bitSrc_isKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.sum_bitSrc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.ecalls_callFree' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.ecalls_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.readTree_wf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.readTree_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.readTree_sourceFirst' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.readTree_qdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.block_vdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.readTree_vdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.block_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.readTree_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.code_protocol' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.exists_sorted_equiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.exists_list_code' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.zero_error_code' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.Rn_uniq_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.tau_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.zero_error_calls' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.zero_error_calls_of_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.zero_error_small_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.ecalls_ge_one_of_zero_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.isProb_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.Rn_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.CallsU.no_constant_below_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Coding.exists_word_avoiding' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Coding.kraft_converse' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Coding.block_start_lt' depends on axioms: [propext, Quot.sound]
'VT.Coding.block_kraft' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Coding.kraft_sum_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Coding.entropy_le_expected_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Coding.half_pow_ceil_lg_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Coding.shannon_code' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.pred_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.pred_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.pred_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.term_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.pos_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Dominated.mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.sum_factor_cancel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.klPath_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.sMass_eq_succMass' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.sum_weights_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.sMass_add_fMass' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.sRef_add_fRef' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.exists_pos_of_sum_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.sum_pos_of_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Dominated.sum_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.ind_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.ind'_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.dom_child_verify' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.dom_child_call' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.dom_child_rand' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.masses_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.klPath_ge_total' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.log_sum_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.klPath_ge_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.sRef_le_Vg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.selective_converse' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.C11.target_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.C11.target_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.C11.card_secrets' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.C11.prior_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.C11.card_target_fibre' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.C11.cov_bank' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.C11.coverage_list' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.C11.Vn_bank' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.C11.ftgt_shift' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.C11.R_bank' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.C11.kappa_eq_ceil_R_bank' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.C11.Abn_eq_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.C11.excess_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.C11.cor11_bank' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.mutInf_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.feas_bddBelow' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.feas_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.Rn_le_mutInf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.Rn_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.Rn_monotoneOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.coverage_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.coverage_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.emptyW_listChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.mutInf_emptyW' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.Rn_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.log_sum_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.mul_lg_cancel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.term_convex' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.mutInf_convex' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.coverage_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.mix_listChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.Rn_convexOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.exists_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.gibbsZ_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.gibbsW_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.gibbsW_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.gibbsW_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.gibbsW_listChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.gibbs_channel_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.gibbs_dual_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.gibbs_dual_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Duality.gibbs_dual' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.wsum_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.acc_mem_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.succ_eq_acc_of_vdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.vdepth_le_tdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.qdepth_le_tdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.fixed_of_callFree' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.sourceFirst_of_callFree' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.callFree_qdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.tdepth_le_vdepth_of_callFree' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.callFree_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.listProto_acc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.sf_wf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.sf_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.sf_sourceFirst' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.sf_vdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.sf_qdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.sf_tdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.mem_append_accepted' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.sf_acc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.source_first_suffices' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.source_first_suffices_prob' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.strip_wf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.strip_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.strip_sourceOnly' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.strip_qdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.strip_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.fill_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.Vn_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.leafValT_le_leafVal' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.leafValT_eq_leafVal' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.A_upper_total' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.A_lower_total' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.A_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.A_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.csSup_eq_of_forall_exists_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.acc_sum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.A_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Fixed.A_formula_total' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.csiszar_gibbs_dual' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.mutInf_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.Rn_eq_sInf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.pick_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.detW_listChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.detW_coverage' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.feas_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.feas_bddBelow' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.Rn_le_mutInf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.le_Rn_of_forall' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.Rn_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rn_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.succ_eq_acc_of_vdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.baux_callFree' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.oneCall_branch_callFree' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.oneCall_wf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.oneCall_vdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.pred_of_prob' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.charge_of_prob' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.oneCall_baux' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.oneCall_acc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.nonempty_of_prob' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.nonempty_Y' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.Vn_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.Vn_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Vg_exact_eq_Vn' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.klb_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.klb_mono_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.klp_mono_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.succMass_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.dual_le_Rn' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.log_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.Ew_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.one_le_Ew' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.one_le_Zf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.Adm_isClosed' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.Adm_isCompact' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.Adm_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.Ff_continuousOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.exists_max' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.mix_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.Zf_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Frontier.foc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rn_le_dual' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.dual_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.frontier_converse' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.frontier_hardcap' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.frontier_achieve' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.frontier_inf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.mixW_sum_L' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.mixW_isKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.mixW_listChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.mixW_coverage' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.mixW_mutInf_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.cov_eq_zero_or_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.kl_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.unif_isProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.Rn_le_zero_of_list' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.cov_image_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.sum_smul_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.orbit_count' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.transitive_attains' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.sum_cov_uniq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.Vn_uniq_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.uniq_perm_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.Vn_uniq_unif' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.uniform_frontier' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.uniform_zero_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.f4_acc' depends on axioms: [propext]
'VT.FEx.lists_bool_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.sum_cov_f4_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.sum_cov_f4_false' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.sum_cov_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.Vn_f4' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.q4_isProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.h2_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.M4_example' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.Vn_uniq_le_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.example_08_dual' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.pNgt_eq_zero_of_vdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.acc_le_pNgt_add_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.tail_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.Vn_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.Vn_sum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.Vn_le_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.leafVal_le_Vn_of_qdepth_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.leafVal_le_oneSrc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.fixed_source_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.fixed_source_sSup' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.charge_eq_srcInfo' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.partK_isKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.reK_isKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.partition_source' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.reveal_erasure_source' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.partition_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.reveal_erasure_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.balanced_partition_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.partition_source_fin' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.lg_two_pow_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.channel_shape_256' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.FEx.channel_shape_asymptotic' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.Hcol_eq_ent' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.ent_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.ent_le_of_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.hcol_set_finite' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.proper_id' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.Hchi_attained' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.Hchi_le_ent' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.Hchi_le_Hcol' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.sum_cmass_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.ent_le_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.sum_push' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.push_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.push_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.sum_push_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.IndSet.single_val' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.IndSet.empty_val' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.indF_hacc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.cov_indF_single' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.pick_single' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.pick_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.cov_eq_pick' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.covVec_mem_STAB' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.exists_adm_of_STAB' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.HK_set_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.HK_eq_Rn' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.HK_isLeast' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.acc_eq_gval' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.ecalls_eq_gval' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.everif_eq_gval' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.lam_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.lam_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.lam_marg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.sum_dker' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.dker_isKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.mix2' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.derand_aux' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.derand' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.sum_kr' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.sum_exactG' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.det_verify' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.wf_verify' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.len_dpath' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.acc_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.dpath_prefix' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.accepted_of_acc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.wavg_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.everif_le_vdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.core_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.det_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.mix_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.derand_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.dout_proper' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.EQ_ge_Hchi_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.EQ_ge_Hchi' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.gap_n0' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.qpair_isProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.qpair_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.fpair_hacc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.line_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.cov_line' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.Rn_pair_le_HK' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.EQ_pair_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.gap_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.unif_isProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.unif_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Graph.unbounded_gap_n0' depends on axioms: [propext, Classical.choice, Quot.sound, VT.Graph.cfj_unbounded]
'VT.Graph.unbounded_gap_every_n' depends on axioms: [propext, Classical.choice, Quot.sound, VT.Graph.cfj_unbounded]
'VT.Inter.ecalls_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.avg_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.le_avg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.sum_det_bool' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.isKernel_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.Vn_uniq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.callFree_sum_acc_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.callFree_not_zero_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.sourceFirst_calls_ge_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.sourceFirst_EQ_ge_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.q3_prob' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.q3_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.src3_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.ilv3_wf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.ilv3_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.ilv3_vdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.ilv3_qdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.ilv3_acc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.ilv3_ecalls' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.ilv3_EQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.up3_wf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.up3_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.up3_sourceFirst' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.up3_vdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.up3_qdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.up3_acc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.up3_ecalls' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.Rn_q3' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.ilv3_baux' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.up3_baux' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.two_mul_lt_h2' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.prop6_second' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.prop6_second_unbounded' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.ratio_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.cost_boundary' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.idxSrc_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.rd_wf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.rd_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.rd_vdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.mod_two_pow_succ_bit' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.rd_acc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.rd_ecalls' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.toWorld_idx' depends on axioms: [propext, Quot.sound]
'VT.Inter.ilvK_wf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.ilvK_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.ilvK_vdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.ilvK_acc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.ilvK_ecalls' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.ilvK_EQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.qK_prob' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.three_consistent' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.bank_lower_aux' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.bank_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.prop6_first' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.prop6_first_unbounded' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.maskSrc_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.q4_prob' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.adapt_acc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.cell_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.cells_le_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.pairPol_leafVal' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.adaptivity_boundary' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.bitSrc_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.lin4_wf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.lin4_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.testBit_1_1' depends on axioms: [propext]
'VT.Inter.testBit_3_1' depends on axioms: [propext]
'VT.Inter.lin4_acc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.lin4_EQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.Rn_q4' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.two_sub_lg_three_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.linear_bank' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.q3u_prob' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.shuffle_wf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.branch_acc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.branch_nLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.shuffle_acc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.perm_count' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.shuffle_nLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.Vn_q3u_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.Vn_q3u_ge_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Inter.random_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.mem_coordSub' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.finrank_map_add_finrank_inf_ker' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.mem_ker_of_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.finrank_span_add_finrank_ker' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.range_restrict_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.targetLin_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.mem_kerS' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.finrank_kerS' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.kerS_inf_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.finrank_kerS_inf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.finrank_map_targetLin' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.natCard_submodule' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.card_filter_coset' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.fibre_target_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.fibre_target_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.fibre_target_card_F2' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.finrank_tgtSpan' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.rho_eq_finrank_inf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.map_mkQ_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.finrank_map_mkQ_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.rho_add_finrank_genSub' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.map_mkQ_elig' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.tgain_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.rho_le_tgain' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.rho_add_finrank_genSub_le_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.exists_subset_finrank_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.qsp' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.qsp_isGreatest' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.rho_eq_relative' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.K0_le_K1' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.finrank_genSub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.rhoB_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.rhoB_le_rhoB_J' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.rhoB_succ_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.min_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.sInf_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.rhoB_lt_of_forall_tgain_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.rhoB_J_lt_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.rho_eq_relative_F2' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.qsp_F2' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Linear.min_budget_F2' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.exists_le_finrank_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.exists_subcode_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.mem_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.le_coordSub_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.le_coordSub_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.isLeast_rghwSet_iff_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.exists_rho_eq_rhoB' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.rho_le_rhoB'' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.exists_subcode_iff_rho' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.rghw_eq_threshold' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.exists_subcode_iff_F2' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.rghw_eq_threshold_F2' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.one_le_rho_single_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.syndrome_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.syndrome_iff_mulVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.syndrome_iff_F2' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.syndrome_iff_mulVec_F2' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.prod_one_sub_ge_aux' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.prod_one_sub_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.prod_pow_sub_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.gauss_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.four_mul_pow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.gauss_le_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.sum_gauss_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.exists_annihilator' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.card_hyperplane' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.card_tuples_annihilated' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.card_not_span_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.span_eq_top_iff_cols' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.card_linearIndependent_fun' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.card_span_eq_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.card_tuples' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.pSpan_add_pNotSpan' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.card_not_span_le_F2' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.card_span_eq_top_F2' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.pNotSpan_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.pSpan_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.pSpan_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.pSpan_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.card_span_subspace' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.pSpanX_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.learn_bank' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.mem_subspacesOfDim' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.card_span_eq_subspace' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.card_linInd_eq_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.gauss_eq_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.sum_fibre_pred_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.posterior_true_prob_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.cellMass_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.one_div_two_pow_eq_zpow' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.lg_le_lg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.bits_used_le_delivered' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.filter_obs_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.expected_true_prob_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.inv_expect_le_expect_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.LinX.expect_inv_ge_two_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.empty_mem_lists' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.Vg_attained_aux' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.Vg_attained' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.Vg_isGreatest' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.stopVal_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.Vg_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.Vg_le_Vg_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.Vg_le_Vn' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.first_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.succMass_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.klp_anti_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.Vg_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.frontier_converse_noisy' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.frontier_hardcap_noisy' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.calls_ge_Rn_noisy'' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.calls_ge_Rn_noisy' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.isKernel_of_verifier' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.binfo_eq_charge' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.binfo_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.cap_bddAbove' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.le_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.mul_lg_self_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.isProb_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.binfo_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.cap_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.cap_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.cap_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.pred_nonneg'' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.pred_pos'' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.sum_mul_eq_pred' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.isKernel_vk' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.dom_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.dom_child_vk' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.split_charge' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.split_charge_vk' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.klFull_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.tinfo_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.sum_regroup' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.charge_verify_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.everif_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.vinfo_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.tinfo_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.tinfo_le_vdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.outP_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.outP_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.acc_eq_outP' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.sum_finset_eq_sum_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.Wout_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.Wout_of_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.Wout_listChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.coverage_Wout' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.mutInf_Wout' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.oRef_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.oRef_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.dp_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.dp_out' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.mutInf_le_tinfo' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.second_form_expected' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.second_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Noisy.prop_noisy_i' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.fb_eq' does not depend on any axioms
'VT.NoisySep.bsc_isVerifier' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.bsc_isKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.q_isProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.mul_lg_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.h2_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.h2_one_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.h2_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.h2_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.h2_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.h2_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.h2_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.h2_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.CE_affine' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.CE_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.klb_eq_CE' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.h2_le_CE' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.h2'_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.lg_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.lg_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Hunn_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Hunn_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Hunn_bool' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.charge_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.mass_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.baux_sourceFirst' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.leafSum_le_affine' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.emin_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.emin_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.stopVal_le_max' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.max_add_max_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Vg_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.leaf_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.succ_add_leafSum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.h2_le_CE_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.leaf_entropy_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.baux_ge_line' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Gam_eq_CE' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.CE_strictAnti' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.CE_anti' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.lg_rpow_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Gam_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.vε_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.vε_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.CE_vε' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Gam_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Gam_strictAntiOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Gam_tendsto_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.upfront_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Hunn_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.mixP_wf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.mixP_sf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.mixP_vdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.mixP_perr' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.mixP_baux' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.upfront_achieve' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.upfront_isLeast' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Bup_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.inter_zero_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Bup_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Bup_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.inter_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Bup_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Vn_fb_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.R0_binary' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.bsc_binfo_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.pp_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.kern_isKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.interP_wf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.interP_perr' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.interP_baux' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.inter_achieve' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.zsrc_ff' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.zsrc_tt' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.zsrc_ft' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.zsrc_tf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.zsrc_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.zsrc_isKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.inter_counted' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.emin_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.le_emin' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.leafSum_emin_q0' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Fc_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.leafSum_emin_q1' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Fc_q_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.sourceFirst_counted_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.sourceFirst_counted_attain' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.E00_hom' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.vopt_hom' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.copt_hom' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.E01_hom' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.E10_hom' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.E11_hom' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Em_hom' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Em_le_E00' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Em_verify' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.Em_call' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.err_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.errMass_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.E00_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.le_min_add_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.E10_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.E01_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.E11_q_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.inter_counted_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.inter_counted_isLeast' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.sourceFirst_counted_isLeast' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.counted_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.counted_ratio_unbounded' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.NoisySep.both_first_counted' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop1_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop1_upper_blind' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop1_attain' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop1_best' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.eq4_attained' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm2_hardcap' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm2_converse_stopped' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm2_converse_stopped_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm2_attained_single_call' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm2_isLeast' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm2_inf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm2_dual' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm2_dual_weak' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.eq6_pathKL' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.lem3' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.Rn_eq_zero_of_le_Vn' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.tail_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.transitive_attains' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm4i_info_le_calls' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm4i_info_le_alphabets' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm4i_calls_ge_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm4i_calls_ge_R_stopped' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm4i_calls_ge_R_stopped_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm4i_calls_ge_R_lgZ' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm7' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm7_prob' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.eq8' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.eq8_total' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop8_VG' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop8i_first' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop8i_second' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop8i_second_expected' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop8_garbling' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm4i_calls_ge_R_noisy' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop8i_second_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop8i_exact_weaker' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm4ii_grouping' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop5_upper' depends on axioms: [propext, Classical.choice, Quot.sound, VT.SFRL.sfrl]
'VT.Paper.eq31' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.eq31_sSup' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.cor12_polytope' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.cor12_clip' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.cor12_all_listed' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.cor12_example' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.cor12_example_dual' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.eq28_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.eq28_zero_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.eq28_halving_converse' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.eq28_halving' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.ex_M4' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.ex_partition_source' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.ex_reveal_erasure_source' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.ex_channel_shape_general' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.ex_partition_source_fin' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.ex_partition_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.ex_reveal_erasure_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.ex_channel_shape_256' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.ex_channel_shape_asymptotic' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm4ii_zero_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm4ii_no_constant_below_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm4ii_every_s' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm4ii_h2_add_two_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop6_saving_zero_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.one_add_lg_five_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop6_saving_every_s' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop6_designed' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop6_designed_unbounded' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop6_given_bank' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop6_given_bank_unbounded' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop5_EQ_ge_Hchi' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop5_R_eq_HK' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop5_Hchi_le_HK' depends on axioms: [propext, Classical.choice, Quot.sound, VT.SFRL.sfrl]
'VT.Paper.prop5_pair_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop5_unbounded' depends on axioms: [propext, Classical.choice, Quot.sound, VT.Graph.cfj_unbounded]
'VT.Paper.prop5_every_n' depends on axioms: [propext, Classical.choice, Quot.sound, VT.Graph.cfj_unbounded]
'VT.Paper.cap_bsc_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm13_inter_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm13_inter' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm13_upfront_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm13_upfront' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm13_zero_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm13_limits' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop8ii_info' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop8ii_info_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop8ii_counted' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop8ii_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop8ii_both_first' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop8ii_thm7_fails' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm9_rect' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm9_attain' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm9_total' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm9_total_attain' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm10_qsp' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm10_qsp_isGreatest' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm10_qsp_field' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.eq14_relative' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.cor11_kappa' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.cor11_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.cor11_infinite' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.cor11_calls' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.cor11_calls_every_world' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.cor11_excess' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.cor11' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm9_fibre' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.rem_target_only' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.rem_full_rank_bank' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm10_gauss' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.thm10_count' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.eq14_subcode' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.eq14_rghw_def' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.eq14_rghw' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.rem_syndrome' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.cor11_kappa_eq_ceil_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.eq15' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.eq15_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.eq15_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.prop14' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.eq15_sampling' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.rem_linear_interleaved' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.rem_random_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.rem_adaptivity_boundary' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Paper.rem_cost_boundary' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.log_two_pos'' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.lg_le_lg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.lg_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.lg_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.lg_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.lg_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.lg_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.lg_pow_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.lg_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.one_sub_inv_le_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.log_sum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.log_sum_le_lg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.gibbs' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.klb_antitone' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.ftgt_eq_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.covers_ftgt' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.cov_ftgt' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.prior_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.card_worlds' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.sum_prior' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.linSrc_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.linSrc_isKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.sum_linSrc_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.mem_fibreTr' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.fibreTr_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.mem_fibreTr_append' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.trSet_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.trSet_append' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.card_trSet_append' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.fibreTr_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.weight_call_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.weight_call' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.weight_rand' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.sum_ite_mem_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.sum_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.sum_weight_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.sum_weight_call' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.rho_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.rho_le_rhoB' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.rhoB_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.exists_rho_eq_rhoB' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.cov_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.Vn_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.leaf_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.leaf_value_tr' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.cov_sum_tr' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.card_compat' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.path_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.path_weight_total' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.enumProto_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.enumProto_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.ecalls_callFree' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.listProto_vdepth_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.enum_wf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.enum_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.enum_sourceFirst' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.enum_vdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.enum_qdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.enum_tdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.enum_ecalls' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.trSet_union_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.enum_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.prior_eq_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.prior_eq_fun' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.enum_success' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.rank_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.rank_law_attain' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.rank_law_total' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.rank_law_total_attain' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.kappa_le' does not depend on any axioms
'VT.Rank.kappa_le_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.kappa_isLeast' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.log_lt_of_lt_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.kappa_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.kappa_eq_ceil' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.acc_eq_one_of_zero_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.zero_error_callFree' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.card_ge_of_leaf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.waste_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.waste_infinite' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.calls_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.waste_calls' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.waste_calls_EQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.waste_attain' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rank.waste_nuisance' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.bayes_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.binfo_bsc_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.cap_bsc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.h2_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.h2_concave' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.two_eps_le_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.Bup_ge_jensen' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.upfront_ge_jensen' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.tangent_alt' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.tangent_alt_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.tangent_alt_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.geom_prob' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.geom_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.geom_mean'' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.geom_mean_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.sum_range_succ_id' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.ordered_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.ordered_mean_enum' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.sampling_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.decompose' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.marg_adm' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.mutInf_isLeast' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.sum_exp_cov' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.gibbs_jensen' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.eq23' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.eq23_sSup_eq_sInf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.l2_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.gibbs_weak' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.gibbs_weak_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.Fb_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.Fset_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.Fset_bdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.gibbs_weak_sup' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.gibbs_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.sum_pJ_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.sum_pJ_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.sum_pJ_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.mutInfo_eq_avg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.mutInfo_of_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.density_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.rho_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.rho_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.mutInfo_target_zS' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.rho_eq_mutInfo' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.IsMix.comb' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.isMix_of_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.exists_second_frac' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.isMix_of_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.IsMix.mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.coverage_polytope' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.L01_ne_L02' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.sum_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.qex_isProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.ex_clip' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.muex_adm' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.covVec_muex' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.zeroObj_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.ex_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.ex_opt_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.Wex_out' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.Wex_01' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.Wex_02' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.marg_Wex_01' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.marg_Wex_02' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.marg_Wex' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.ex_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.mem_dperp' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.phiMap_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.mkQ_srcMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.annSub_le_perp' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.perp_le_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.perp_eq_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.ker_phiMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.finrank_range_phiMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.finrank_span_qbar' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.finrank_perp_K1' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.finrank_annSub' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.elig_iff_annSub' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.elig_eq_compl_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.annSub_le_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.annSub_injOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.forney_correspondence' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Rem.forney_correspondence_F2' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.entV_eq_Hcol' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.entV_eq_ent' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.lg_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.sum_jointP_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.jointP_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.margTL_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.qW_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.margVL_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.margL_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.sum_v_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.W_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.lawV_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.condMI_term' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.mutInf_term' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.condEnt_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.exists_le_avg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.two_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.detSrc_isKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.sum_detSrc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.readT_wf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.readT_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.readT_qdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.readT_vdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.readT_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.listProto_vdepth_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.cov_le_listProto_acc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.leafP_wf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.leafP_callFree' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.leafP_vdepth' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.decode_cw' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.prune' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.exists_list_code' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.eq_one_of_avg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.coverage_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.SFRL.sfrl_calls' depends on axioms: [propext, Classical.choice, Quot.sound, VT.SFRL.sfrl]
'VT.SFRL.Hchi_le_HK' depends on axioms: [propext, Classical.choice, Quot.sound, VT.SFRL.sfrl]
'VT.Zero.covVec_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.covVec_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.lg_one_div_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.zeroObj_term_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.zeroObj_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.term_le_zeroObj' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.cov_eq_one_of_zero_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.zero_error_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.unifLists_adm' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.unifLists_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.continuous_covVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.isCompact_feasSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.continuousOn_zeroObj' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.exists_isOpt' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.perturb_term' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.IsOpt.foc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.exists_opt' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.opt_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.Rn_one_isLeast' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.Rn_one_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.polytope_isLeast' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.Rn_one_eq_sInf' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.covers_uniq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.cov_uniq' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.uniq_acc' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.sum_covVec_uniq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.clip_term' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.clip_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.frac_greedy' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.clip_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.clip_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.exists_tau' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.Rn_uniq_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.Rn_uniq_clip' depends on axioms: [propext, Classical.choice, Quot.sound]
'VT.Zero.example_08' depends on axioms: [propext, Classical.choice, Quot.sound]

Summary: 1162 theorems and lemmas checked.
Axiom VT.Graph.cfj_unbounded is used by 4: [VT.Graph.unbounded_gap_n0, VT.Graph.unbounded_gap_every_n, VT.Paper.prop5_unbounded, VT.Paper.prop5_every_n]
Axiom VT.SFRL.sfrl is used by 4: [VT.Paper.prop5_upper, VT.Paper.prop5_Hchi_le_HK, VT.SFRL.sfrl_calls, VT.SFRL.Hchi_le_HK]


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "d13f23b723b8a846827a245b89c10fc7d3f11612",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "118aa17ee84656b8bd727fef7c458ee8c833385c",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ddf04cf3949fa556442341e87d47f9f6e6074707",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e928b72544873815af278d38681b31c0293588e3",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "106ff4fafc74ef4ac99d81dbf3ab399118f497a5",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "355695d523e41d0554926416cba2a2b3544fbbc9",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6a489d9af5d0c47e5b259e2e8bcdfc1811b5a259",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f2effa3d803fda822b1f97b806c47cf2adfbcbc2",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "e92c9f15fdfacc8536f31cfb3b7ad26c3c8cd204",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "VerificationTransfer",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "VerificationTransfer"
defaultTargets = ["VerificationTransfer"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4"
rev = "v4.34.1"

[[lean_lib]]
name = "VerificationTransfer"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.34.1


==> anc/lean/scripts/AxiomsReport.lean <==
import Lean
import VerificationTransfer

/-!
# Axiom report

Prints `#print axioms` for every `theorem` and `lemma` written in the `VerificationTransfer`
library (auto-generated lemmas such as equation or injectivity lemmas are skipped), in module and
source order, followed by a summary: the number of declarations checked and, for every axiom beyond
Lean's standard `propext`, `Classical.choice` and `Quot.sound`, the declarations that depend on it.
A `sorry` would appear as `sorryAx` and a `native_decide` as `Lean.ofReduceBool`.

Run from `lean/` after `lake build`:

    lake env lean scripts/AxiomsReport.lean > axioms_report.txt
-/

open Lean Elab Command

/-- The source file of a module of this library, relative to `lean/`. -/
def srcPath (mod : Name) : System.FilePath :=
  (mod.components.foldl (fun p c => p / c.toString) ("." : System.FilePath)).addExtension "lean"

elab "#axioms_report" : command => do
  let env ← getEnv
  let modNames := env.header.moduleNames
  let mut files : Std.HashMap Name (Array String) := {}
  let mut rows : Array (Name × Nat × Name) := #[]
  for (n, ci) in env.constants.map₁.toList do
    let some idx := env.getModuleIdxFor? n | continue
    let mod := modNames[idx.toNat]!
    unless (`VerificationTransfer).isPrefixOf mod do continue
    unless ci matches .thmInfo _ do continue
    let some rng ← liftCoreM (findDeclarationRanges? n) | continue
    unless files.contains mod do
      let lines ← (IO.FS.lines (srcPath mod) : IO _)
      files := files.insert mod lines
    let line := rng.selectionRange.pos.line
    let text := (files.getD mod #[])[line - 1]?.getD ""
    -- keep only declarations written with the `theorem` or `lemma` keyword
    let written := (text.splitOn "theorem ").length > 1 || (text.splitOn "lemma ").length > 1
    unless written do continue
    rows := rows.push (mod, line, n)
  let sorted := rows.qsort fun a b => a.1.lt b.1 || (a.1 == b.1 && a.2.1 < b.2.1)
  let std : Array Name := #[``propext, ``Classical.choice, ``Quot.sound]
  let mut extra : Array (Name × Array Name) := #[]
  for (_, _, n) in sorted do
    let axs := (← liftCoreM (collectAxioms n)).qsort Name.lt
    if axs.isEmpty then
      IO.println s!"'{n}' does not depend on any axioms"
    else
      IO.println s!"'{n}' depends on axioms: {axs.toList}"
    for a in axs do
      unless std.contains a do
        match extra.findIdx? (·.1 == a) with
        | some i => extra := extra.modify i fun (a, ns) => (a, ns.push n)
        | none => extra := extra.push (a, #[n])
  IO.println ""
  IO.println s!"Summary: {sorted.size} theorems and lemmas checked."
  if extra.isEmpty then
    IO.println "No axiom beyond propext, Classical.choice, Quot.sound."
  for (a, ns) in extra do
    IO.println s!"Axiom {a} is used by {ns.size}: {ns.toList}"

#axioms_report

